Every n points in the plane contain (m1 + o(1)) n points with no unit distance

Let $f(n)$ be the largest integer such that every set of $n$ points in the plane contains $f(n)$ points no two at distance $1$, and let $m_1$ be the supremum of the upper densities of Lebesgue measurable planar sets with no two points at distance $1$. Larman and Rogers observed that $f(n) \ge m_1 n$. We prove that $f(n)/n \to m_1$; that is, $f(n) = (m_1 + o(1))n$. This is the first half of a conjecture of D\'ucz and Varga, and with the bound $m_1 \le 0.247$ of Ambrus, Csisz\'arik, Matolcsi, Varga and Zs\'amboki it gives $f(n) \le (0.247 + o(1))n$. The proof builds a random independent subset of the algebraic plane, invariant under algebraic translations and rotations, whose probability of containing the origin is at least the worst finite independence ratio, and turns it into a measurable planar set of at least that upper density. Its only non-classical input is the Haar rigidity theorem for wild character laws from the OpenAI preprint The Euclidean plane is not five-colorable, which has a machine-checked Lean proof. The whole argument has been formalized in Lean 4 on top of it.

==> anc/README.txt <==
Lean 4 formalization accompanying the paper
"Every n points in the plane contain (m_1+o(1)) n points with no unit
distance" by Shisheng Li and Yong Su (Erdos Problem #1070).

lean-formalization.zip is a snapshot of https://github.com/daizisheng/erdos-1070
at commit b5fcc0dcb08725ccf326b7a1f75c955a7807ffcc (v1.0-2-gb5fcc0d).
Toolchain: leanprover/lean4:v4.34.1; Mathlib pinned in lean/lake-manifest.json.
lean/OAI/ is a verbatim copy from https://github.com/openai/math (Apache-2.0, see lean/OAI/LICENSE).

To check the proof:

    unzip lean-formalization.zip
    cd erdos-1070/lean
    lake exe cache get
    lake build
    lake env lean Check.lean

Check.lean prints the main statements and their axioms
(only propext, Classical.choice, Quot.sound). See erdos-1070/README.md.


==> anc/erdos-1070/README.md <==
# Erdős Problem #1070: f(n) = (m₁ + o(1)) n

Authors: Shisheng Li and Yong Su

Let f(n) be the largest integer such that every n points in the plane contain f(n) points with no two at distance 1. Let m₁ be the supremum of the upper densities of measurable planar sets with no two points at distance 1.

**Theorem.** lim f(n)/n = m₁, and f(n) ≥ m₁ n for every n.

- The lower bound f(n) ≥ m₁ n is due to Larman–Rogers (1972).
- The new part is lim f(n)/n ≤ m₁. This is the first half of Conjecture 1 of Dúcz–Varga ([arXiv:2606.28157](https://arxiv.org/abs/2606.28157)).
- With Ambrus–Csiszárik–Matolcsi–Varga–Zsámboki's m₁ ≤ 0.247, it gives f(n) ≤ (0.247 + o(1)) n.
- Dúcz–Varga answered the second question of #1070 (f(n) ≥ n/4?) negatively. The exact value of m₁ (Erdős #232) remains open.

Contents:
- `paper/erdos1070.tex`, `paper/erdos1070.pdf` — the paper.
- `lean/` — a Lean 4 formalization of the theorem, with no `sorry`.

The one external input is the Haar rigidity theorem for wild character laws (Thm 2.3 of OpenAI's preprint *The Euclidean plane is not five-colorable*, 2026-09-23). It is machine-checked in OpenAI's Lean development as `OAI.PlaneFiveColor.Spectral.wild_fourier`. `lean/OAI/` is a verbatim copy of the 70-file import closure of that development, taken from [openai/math](https://github.com/openai/math) at `adc7f12` (Apache-2.0, see `lean/OAI/LICENSE`).

## Checking the Lean proof

```
cd lean
lake exe cache get      # Mathlib build cache (OAI/ and Erdos1070/ are compiled from source)
lake build
lake env lean Check.lean
```
`Check.lean` prints the definitions and statements, and
```
'Erdos1070.f_div_tendsto_m1' depends on axioms: [propext, Classical.choice, Quot.sound]
'Erdos1070.m1_mul_le_f' depends on axioms: [propext, Classical.choice, Quot.sound]
'OAI.PlaneFiveColor.Spectral.wild_fourier' depends on axioms: [propext, Classical.choice, Quot.sound]
'Erdos1070.f_div_tendsto_m1Ball' depends on axioms: [propext, Classical.choice, Quot.sound]
'Erdos1070.m1Ball_mul_le_f' depends on axioms: [propext, Classical.choice, Quot.sound]
```
There is no `sorry` and there are no project axioms. To re-check every declaration of the import closure (Mathlib, `OAI/`, `Erdos1070/`) in the Lean kernel, run `lake env leanchecker Erdos1070` (single-threaded, about 40 minutes). Toolchain `leanprover/lean4:v4.34.1`, Mathlib `d13f23b`.

The main statements are:
```lean
theorem f_div_tendsto_m1 : Tendsto (fun n : ℕ => (f n : ℝ) / n) atTop (𝓝 m1)
theorem m1_mul_le_f (n : ℕ) : m1 * n ≤ f n
-- erdosproblems.com convention: open discs B(0,R), R ∈ ℝ, R → ∞
theorem f_div_tendsto_m1Ball : Tendsto (fun n : ℕ => (f n : ℝ) / n) atTop (𝓝 m1Ball)
theorem m1Ball_mul_le_f (n : ℕ) : m1Ball * n ≤ f n
theorem m1Ball_eq_m1 : m1Ball = m1
```
The definitions are in `Erdos1070/Defs.lean` (`m1`: upper density on squares [−m, m]², m ∈ ℕ) and `Erdos1070/Disc.lean` (`m1Ball`: upper density on open discs of real radius, the convention of Erdős #232 on erdosproblems.com). The two give the same m₁.

| file | content |
|---|---|
| `Defs.lean` | `UnitFree`, `indepNum`, `f`, `upperDensity`, `m1`, `alphaStar` (= inf over finite sets of the independence ratio) |
| `Elementary.lean` | f(n) ≥ α* n and f(n)/n → α* (disjoint far copies); Larman–Rogers m₁ ≤ α* |
| `TransferFolner.lean` | Følner sets in the algebraic numbers E |
| `TransferSpace.lean` | space of independent subsets of E; two-stage average (translations, then rotations) giving an invariant law with P(0 ∈ ω) ≥ α* |
| `TransferKoopman.lean` | projection of 1[0∈ω] onto the continuous factor; zero unit-distance correlation via `wild_fourier` |
| `TransferSample.lean` | one sample: a measurable field h : ℝ² → [0,1] with zero unit correlation and upper mean ≥ α* |
| `TransferDensity.lean` | density points of {h > 0}: a measurable unit-distance-free set of upper density ≥ α* |
| `Transfer.lean`, `Main.lean` | α* ≤ m₁; main theorem |
| `DiscSample.lean`, `Disc.lean` | the same with discs of real radius; `m1Ball = m1` |


==> anc/erdos-1070/lean/Check.lean <==
import Erdos1070

/-! Run `lake env lean Check.lean` to see the statements, the definitions they use,
and the axioms of the main theorems and of the one external input (OpenAI's `wild_fourier`). -/

#print Erdos1070.UnitFree
#print Erdos1070.indepNum
#print Erdos1070.f
#print Erdos1070.square
#print Erdos1070.upperDensity
#print Erdos1070.m1
#check @Erdos1070.f_div_tendsto_m1
#check @Erdos1070.m1_mul_le_f
#check @OAI.PlaneFiveColor.Spectral.wild_fourier
#print axioms Erdos1070.f_div_tendsto_m1
#print axioms Erdos1070.m1_mul_le_f
#print axioms OAI.PlaneFiveColor.Spectral.wild_fourier

/-! Disc version (erdosproblems.com definition: limsup over real `R → ∞` of `λ(A ∩ B_R)/λ(B_R)`). -/
#print Erdos1070.upperDensityBall
#print Erdos1070.m1Ball
#check @Erdos1070.m1Ball_eq_alphaStar
#check @Erdos1070.m1Ball_eq_m1
#check @Erdos1070.f_div_tendsto_m1Ball
#check @Erdos1070.m1Ball_mul_le_f
#print axioms Erdos1070.f_div_tendsto_m1Ball
#print axioms Erdos1070.m1Ball_mul_le_f


==> anc/erdos-1070/lean/Erdos1070.lean <==
import Erdos1070.Main
import Erdos1070.Disc


==> anc/erdos-1070/lean/Erdos1070/Defs.lean <==
import Mathlib

/-!
# Erdős #1070: shared definitions

`f n` is the largest number such that every `n` points in the plane contain `f n` points
with no two at distance `1`.  `m1` is the supremum of the upper densities of measurable
planar sets with no two points at distance `1`.
-/

namespace Erdos1070

open MeasureTheory Filter Topology

/-- No two points of `S` are at distance exactly `1`. -/
def UnitFree (S : Set ℂ) : Prop := ∀ x ∈ S, ∀ y ∈ S, ‖x - y‖ ≠ 1

/-- Independence number of the unit-distance graph on a finite point set. -/
noncomputable def indepNum (P : Finset ℂ) : ℕ :=
  sSup {m | ∃ I ⊆ P, UnitFree (I : Set ℂ) ∧ I.card = m}

/-- `f n` = min over `n`-point sets of the independence number. -/
noncomputable def f (n : ℕ) : ℕ :=
  sInf {m | ∃ P : Finset ℂ, P.card = n ∧ indepNum P = m}

/-- The square `[-m,m]²` in `ℂ`. -/
def square (m : ℝ) : Set ℂ := {z | |z.re| ≤ m ∧ |z.im| ≤ m}

/-- Upper density along the squares `[-m,m]²`, `m ∈ ℕ`. -/
noncomputable def upperDensity (A : Set ℂ) : ℝ :=
  limsup (fun m : ℕ => (volume (A ∩ square m)).toReal / (volume (square m)).toReal) atTop

/-- `m₁`: the supremum of upper densities of measurable unit-distance-free sets. -/
noncomputable def m1 : ℝ :=
  sSup {d | ∃ A : Set ℂ, MeasurableSet A ∧ UnitFree A ∧ upperDensity A = d}

/-- `α*`: the infimum of independence ratios of nonempty finite point sets. -/
noncomputable def alphaStar : ℝ :=
  sInf {r | ∃ P : Finset ℂ, P.Nonempty ∧ r = (indepNum P : ℝ) / P.card}

end Erdos1070


==> anc/erdos-1070/lean/Erdos1070/Disc.lean <==
import Erdos1070.Main
import Erdos1070.DiscSample

/-!
# Erdős #1070 with the disc definition of upper density

erdosproblems.com (#232, #1070) measures upper density on discs:
`δ̄(A) = limsup_{R→∞} λ(A ∩ B_R) / λ(B_R)`, with `R` real and `B_R` the open disc of radius `R`
about `0`.  We define this (`upperDensityBall`) and the corresponding `m1Ball`, and prove
`m1Ball = alphaStar`; hence `f(n)/n → m1Ball` and `m1Ball · n ≤ f(n)`.

* `≤`: Larman–Rogers with discs: all translates `P + x`, `x ∈ B_R`, lie in `B_{R+ρ}`.
* `≥`: the transfer construction, with the sampling (reverse Fatou) and density-point steps run
  along the discs `B_m`, `m ∈ ℕ` (`DiscSample`); the limsup over real `R` dominates the limsup
  over integer radii.
-/

namespace Erdos1070

open MeasureTheory Filter Topology

/-- Upper density along the open discs `B(0,R)`, `R → ∞` through the reals. -/
noncomputable def upperDensityBall (A : Set ℂ) : ℝ :=
  limsup (fun R : ℝ => (volume (A ∩ Metric.ball 0 R)).toReal /
    (volume (Metric.ball (0:ℂ) R)).toReal) atTop

/-- `m₁` with the disc definition of upper density. -/
noncomputable def m1Ball : ℝ :=
  sSup {d | ∃ A : Set ℂ, MeasurableSet A ∧ UnitFree A ∧ upperDensityBall A = d}

namespace Disc

/-- The disc density ratio. -/
noncomputable def ballRatio (A : Set ℂ) (R : ℝ) : ℝ :=
  (volume (A ∩ Metric.ball 0 R)).toReal / (volume (Metric.ball (0:ℂ) R)).toReal

lemma upperDensityBall_eq (A : Set ℂ) : upperDensityBall A = limsup (ballRatio A) atTop := rfl

lemma ballRatio_nonneg (A : Set ℂ) (R : ℝ) : 0 ≤ ballRatio A R := by
  unfold ballRatio; positivity

lemma ballRatio_le_one (A : Set ℂ) (R : ℝ) : ballRatio A R ≤ 1 := by
  unfold ballRatio
  rcases eq_or_ne (volume (Metric.ball (0:ℂ) R)).toReal 0 with h | h
  · rw [h, div_zero]; exact zero_le_one
  · apply div_le_one_of_le₀ _ ENNReal.toReal_nonneg
    exact ENNReal.toReal_mono measure_ball_lt_top.ne (measure_mono Set.inter_subset_right)

lemma upperDensityBall_le_one (A : Set ℂ) : upperDensityBall A ≤ 1 :=
  limsup_le_of_le (isCoboundedUnder_le_of_le atTop (ballRatio_nonneg A))
    (Eventually.of_forall (ballRatio_le_one A))

lemma volume_ball_toReal {R : ℝ} (hR : 0 ≤ R) :
    (volume (Metric.ball (0:ℂ) R)).toReal = R ^ 2 * Real.pi := by
  rw [Complex.volume_ball, ENNReal.toReal_mul, ENNReal.toReal_pow, ENNReal.toReal_ofReal hR,
    ENNReal.coe_toReal, NNReal.coe_real_pi]

/-- The limsup over real radii dominates the limsup over integer radii. -/
lemma limsup_nat_le (A : Set ℂ) :
    limsup (fun m : ℕ => ballRatio A m) atTop ≤ upperDensityBall A :=
  tendsto_natCast_atTop_atTop.limsup_comp_le_limsup (u := ballRatio A)
    (isCoboundedUnder_le_of_le _ (ballRatio_nonneg A))
    (isBoundedUnder_of ⟨1, ballRatio_le_one A⟩)

/-! ### Larman–Rogers with discs -/

section LR
open scoped Classical

lemma card_mul_volume_ball_le {A : Set ℂ} (hA : MeasurableSet A) (hu : UnitFree A)
    (P : Finset ℂ) {ρ : ℝ} (hρ : ∀ p ∈ P, ‖p‖ ≤ ρ) (R : ℝ) :
    (P.card : ENNReal) * volume (A ∩ Metric.ball 0 R) ≤
      (indepNum P : ENNReal) * volume (Metric.ball (0:ℂ) (R + ρ)) := by
  set M := Metric.ball (0:ℂ) (R + ρ)
  have hmeas : ∀ p : ℂ, MeasurableSet ((fun y => p + y) ⁻¹' A) :=
    fun p => hA.preimage (measurable_const_add p)
  have hterm : ∀ p ∈ P, volume (A ∩ Metric.ball 0 R) ≤
      volume ((fun y => p + y) ⁻¹' A ∩ M) := by
    intro p hp
    rw [← measure_preimage_add (μ := volume) p (A ∩ Metric.ball 0 R)]
    refine measure_mono ?_
    intro x hx
    simp only [Set.mem_preimage, Set.mem_inter_iff] at hx
    refine ⟨hx.1, ?_⟩
    have h1 := hx.2
    simp only [M, Metric.mem_ball, dist_zero_right] at h1 ⊢
    calc ‖x‖ = ‖(p + x) - p‖ := by ring_nf
      _ ≤ ‖p + x‖ + ‖p‖ := norm_sub_le _ _
      _ < R + ρ := by linarith [hρ p hp]
  have hsum : ∑ p ∈ P, volume ((fun y => p + y) ⁻¹' A ∩ M) =
      ∫⁻ x in M, ∑ p ∈ P, ((fun y => p + y) ⁻¹' A).indicator (1 : ℂ → ENNReal) x := by
    rw [lintegral_finsetSum]
    · refine Finset.sum_congr rfl (fun p _ => ?_)
      rw [lintegral_indicator_one (hmeas p), Measure.restrict_apply (hmeas p)]
    · intro p _
      exact (measurable_one.indicator (hmeas p))
  have hint : ∫⁻ x in M, ∑ p ∈ P, ((fun y => p + y) ⁻¹' A).indicator (1 : ℂ → ENNReal) x ≤
      (indepNum P : ENNReal) * volume M := by
    rw [← setLIntegral_const]
    refine lintegral_mono (fun x => ?_)
    rw [sum_indicator_eq]
    exact Nat.cast_le.2 (by convert card_filter_translate_le hu P x)
  calc (P.card : ENNReal) * volume (A ∩ Metric.ball 0 R)
      = ∑ _p ∈ P, volume (A ∩ Metric.ball 0 R) := by simp
    _ ≤ ∑ p ∈ P, volume ((fun y => p + y) ⁻¹' A ∩ M) := Finset.sum_le_sum hterm
    _ ≤ _ := hsum ▸ hint

lemma card_mul_ballRatio_le {A : Set ℂ} (hA : MeasurableSet A) (hu : UnitFree A)
    (P : Finset ℂ) {ρ : ℝ} (hρ0 : 0 ≤ ρ) (hρ : ∀ p ∈ P, ‖p‖ ≤ ρ) {R : ℝ} (hR : 0 < R) :
    (P.card : ℝ) * ballRatio A R ≤ (indepNum P : ℝ) * ((R + ρ) / R) ^ 2 := by
  have h := card_mul_volume_ball_le hA hu P hρ R
  have hfin : (indepNum P : ENNReal) * volume (Metric.ball (0:ℂ) (R + ρ)) ≠ ⊤ :=
    ENNReal.mul_ne_top (ENNReal.natCast_ne_top _) measure_ball_lt_top.ne
  have h' := ENNReal.toReal_mono hfin h
  rw [ENNReal.toReal_mul, ENNReal.toReal_mul, ENNReal.toReal_natCast, ENNReal.toReal_natCast,
    volume_ball_toReal (by linarith)] at h'
  unfold ballRatio
  rw [volume_ball_toReal hR.le, mul_div_assoc', div_le_iff₀ (by positivity)]
  calc (P.card : ℝ) * (volume (A ∩ Metric.ball 0 R)).toReal
      ≤ indepNum P * ((R + ρ) ^ 2 * Real.pi) := h'
    _ = _ := by field_simp

lemma tendsto_ratio_sq_real (ρ : ℝ) :
    Tendsto (fun R : ℝ => ((R + ρ) / R) ^ 2) atTop (𝓝 1) := by
  have h1 : Tendsto (fun R : ℝ => (1 + ρ / R) ^ 2) atTop (𝓝 ((1 + 0) ^ 2)) :=
    (tendsto_const_nhds.add (tendsto_const_nhds.div_atTop tendsto_id)).pow 2
  simp only [add_zero, one_pow] at h1
  refine h1.congr' ?_
  filter_upwards [eventually_gt_atTop 0] with R hR
  congr 1; field_simp

/-- **Larman–Rogers, disc version.** -/
theorem upperDensityBall_mul_card_le (A : Set ℂ) (hA : MeasurableSet A) (hu : UnitFree A)
    (P : Finset ℂ) : upperDensityBall A * P.card ≤ indepNum P := by
  rcases P.eq_empty_or_nonempty with rfl | hP
  · simp
  have hn : (0 : ℝ) < P.card := by exact_mod_cast hP.card_pos
  set ρ : ℝ := ∑ p ∈ P, ‖p‖
  have hρ0 : 0 ≤ ρ := Finset.sum_nonneg (fun _ _ => norm_nonneg _)
  have hρ : ∀ p ∈ P, ‖p‖ ≤ ρ := fun p hp =>
    Finset.single_le_sum (f := fun q : ℂ => ‖q‖) (fun _ _ => norm_nonneg _) hp
  set g : ℝ → ℝ := fun R => (indepNum P : ℝ) / P.card * ((R + ρ) / R) ^ 2
  have hg : Tendsto g atTop (𝓝 ((indepNum P : ℝ) / P.card)) := by
    have := (tendsto_ratio_sq_real ρ).const_mul ((indepNum P : ℝ) / P.card)
    simpa [g] using this
  have hle : ∀ᶠ R in atTop, ballRatio A R ≤ g R := by
    filter_upwards [eventually_gt_atTop 0] with R hR
    have := card_mul_ballRatio_le hA hu P hρ0 hρ hR
    simp only [g]
    rw [div_mul_eq_mul_div, le_div_iff₀ hn]
    linarith
  have hlim : upperDensityBall A ≤ (indepNum P : ℝ) / P.card := by
    rw [upperDensityBall_eq, ← hg.limsup_eq]
    exact limsup_le_limsup hle
      (isCoboundedUnder_le_of_le atTop (ballRatio_nonneg A)) hg.isBoundedUnder_le
  rwa [le_div_iff₀ hn] at hlim

lemma upperDensityBall_le_alphaStar {A : Set ℂ} (hA : MeasurableSet A) (hu : UnitFree A) :
    upperDensityBall A ≤ alphaStar := by
  refine le_csInf ratioSet_nonempty ?_
  rintro r ⟨P, hP, rfl⟩
  have hn : (0 : ℝ) < P.card := by exact_mod_cast hP.card_pos
  rw [le_div_iff₀ hn]
  exact upperDensityBall_mul_card_le A hA hu P

end LR

theorem m1Ball_le_alphaStar : m1Ball ≤ alphaStar := by
  refine csSup_le ⟨_, ∅, MeasurableSet.empty, by simp [UnitFree], rfl⟩ ?_
  rintro d ⟨A, hA, hu, rfl⟩
  exact upperDensityBall_le_alphaStar hA hu

/-! ### The transfer, measured on discs -/

theorem exists_unitFree_densityBall_ge :
    ∃ A : Set ℂ, MeasurableSet A ∧ UnitFree A ∧ alphaStar ≤ upperDensityBall A := by
  obtain ⟨H, hHm, hH01, hHmean, hHcor⟩ := Transfer.exists_field
  let Q : ℕ → Set ℂ := fun m => Metric.ball 0 (m : ℝ)
  have hQ0 : ∀ m, 1 ≤ m → volume (Q m) ≠ 0 := fun m hm =>
    (Metric.measure_ball_pos volume (0:ℂ) (by exact_mod_cast hm : (0:ℝ) < m)).ne'
  have hQt : ∀ m, volume (Q m) ≠ ⊤ := fun m => measure_ball_lt_top.ne
  obtain ⟨ω, hω1, hω2⟩ := Transfer.exists_good_sample_reg Transfer.measure Q hQ0 hQt hHm
    (fun p => (hH01 p).1) (fun p => (hH01 p).2) hHmean hHcor
  obtain ⟨A, hAm, hAu, hAd⟩ := Transfer.exists_unitFree_of_field_reg (fun x => H (x,ω))
    (hHm.comp (measurable_id.prodMk measurable_const)) Q (fun x => (hH01 _).1)
    (fun x => (hH01 _).2) hω1 hω2
  exact ⟨A, hAm, hAu, Transfer.integral_label.trans (hAd.trans (limsup_nat_le A))⟩

theorem alphaStar_le_m1Ball : alphaStar ≤ m1Ball := by
  obtain ⟨A, hAm, hAu, hAd⟩ := exists_unitFree_densityBall_ge
  refine hAd.trans (le_csSup ?_ ⟨A, hAm, hAu, rfl⟩)
  refine ⟨1, ?_⟩
  rintro d ⟨B, _, _, rfl⟩
  exact upperDensityBall_le_one B

end Disc

open Disc

theorem m1Ball_eq_alphaStar : m1Ball = alphaStar := le_antisymm m1Ball_le_alphaStar alphaStar_le_m1Ball

/-- The disc and square definitions of `m₁` agree. -/
theorem m1Ball_eq_m1 : m1Ball = m1 := m1Ball_eq_alphaStar.trans alphaStar_eq_m1

/-- **Main theorem, disc version.** `f(n)/n → m₁` with `m₁` defined via disc upper density. -/
theorem f_div_tendsto_m1Ball : Tendsto (fun n : ℕ => (f n : ℝ) / n) atTop (𝓝 m1Ball) := by
  simpa [m1Ball_eq_alphaStar] using f_div_tendsto_alphaStar

/-- Larman–Rogers lower bound, disc version: `m₁ n ≤ f(n)` for every `n`. -/
theorem m1Ball_mul_le_f (n : ℕ) : m1Ball * n ≤ f n := by
  simpa [m1Ball_eq_alphaStar] using f_ge_alphaStar n

end Erdos1070


==> anc/erdos-1070/lean/Erdos1070/DiscSample.lean <==
import Erdos1070.TransferDensity
import Erdos1070.TransferSample

/-!
# Sampling and one-class density points for an arbitrary averaging sequence

Copies of `exists_good_sample` (`TransferSample`) and `exists_unitFree_of_field`
(`TransferDensity`) in which the squares `square m` are replaced by an arbitrary sequence of
measurable regions `Q m` of positive finite measure (used with discs `Q m = ball 0 m`).
The original square-based statements are untouched.
-/

namespace Erdos1070.Transfer

open OAI OAI.EuclideanFiveColor MeasureTheory Filter Topology Set
open scoped ENNReal

noncomputable section

section Sample

variable {Ω : Type*} [MeasurableSpace Ω] (μ : Measure Ω) [IsProbabilityMeasure μ]

/-- Average of a realisation over the region `Q m`. -/
def regAvg (Q : ℕ → Set ℂ) (H : ℂ × Ω → ℝ) (m : ℕ) (ω : Ω) : ℝ≥0∞ :=
  (∫⁻ x in Q m, ENNReal.ofReal (H (x,ω))) / volume (Q m)

lemma regAvg_measurable (Q : ℕ → Set ℂ) {H : ℂ × Ω → ℝ} (hH : Measurable H) (m : ℕ) :
    Measurable (regAvg Q H m) := by
  have : Measurable fun ω => ∫⁻ x in Q m, ENNReal.ofReal (H (x,ω)) :=
    (ENNReal.measurable_ofReal.comp hH).lintegral_prod_left'
  exact this.div_const _

omit [MeasurableSpace Ω] in
lemma regAvg_le_one (Q : ℕ → Set ℂ) {H : ℂ × Ω → ℝ} (h1 : ∀ p, H p ≤ 1) (m : ℕ) (ω : Ω) :
    regAvg Q H m ω ≤ 1 := by
  apply ENNReal.div_le_of_le_mul
  rw [one_mul]
  calc ∫⁻ x in Q m, ENNReal.ofReal (H (x,ω)) ≤ ∫⁻ _ in Q m, 1 :=
        lintegral_mono fun x => ENNReal.ofReal_le_one.mpr (h1 _)
    _ = volume (Q m) := by rw [setLIntegral_const, one_mul]

lemma regAvg_mean (Q : ℕ → Set ℂ) {H : ℂ × Ω → ℝ} (hH : Measurable H) (h0 : ∀ p, 0 ≤ H p)
    (h1 : ∀ p, H p ≤ 1) {c : ℝ} (hm : ∀ x, ∫ ω, H (x,ω) ∂μ = c) (m : ℕ)
    (hpos : volume (Q m) ≠ 0) (hfin : volume (Q m) ≠ ⊤) :
    ∫⁻ ω, regAvg Q H m ω ∂μ = ENNReal.ofReal c := by
  simp only [regAvg, div_eq_mul_inv]
  have hmeas : Measurable fun ω => ∫⁻ x in Q m, ENNReal.ofReal (H (x,ω)) :=
    (ENNReal.measurable_ofReal.comp hH).lintegral_prod_left'
  rw [lintegral_mul_const _ hmeas]
  have hswap : ∫⁻ ω, ∫⁻ x in Q m, ENNReal.ofReal (H (x,ω)) ∂volume ∂μ =
      ∫⁻ x in Q m, ∫⁻ ω, ENNReal.ofReal (H (x,ω)) ∂μ := by
    apply lintegral_lintegral_swap
    exact ((ENNReal.measurable_ofReal.comp hH).comp measurable_swap).aemeasurable
  have hin : ∀ x, ∫⁻ ω, ENNReal.ofReal (H (x,ω)) ∂μ = ENNReal.ofReal c := by
    intro x
    have hint : Integrable (fun ω => H (x,ω)) μ := by
      refine Integrable.of_bound (C := 1)
        (hH.comp (measurable_const.prodMk measurable_id)).aestronglyMeasurable ?_
      exact Eventually.of_forall fun ω => by
        rw [Real.norm_eq_abs, abs_of_nonneg (h0 _)]; exact h1 _
    rw [← hm x, ofReal_integral_eq_lintegral_ofReal hint (Eventually.of_forall fun ω => h0 _)]
  rw [hswap]
  simp only [hin, setLIntegral_const]
  rw [mul_assoc, ENNReal.mul_inv_cancel hpos hfin, mul_one]

theorem exists_good_sample_reg (Q : ℕ → Set ℂ) (hQ0 : ∀ m, 1 ≤ m → volume (Q m) ≠ 0)
    (hQt : ∀ m, volume (Q m) ≠ ⊤) {H : ℂ × Ω → ℝ} (hH : Measurable H) (h0 : ∀ p, 0 ≤ H p)
    (h1 : ∀ p, H p ≤ 1) {c : ℝ} (hm : ∀ x, ∫ ω, H (x,ω) ∂μ = c)
    (ho : ∀ x : ℂ, ∀ u : Circle, ∀ᵐ ω ∂μ, H (x,ω) * H (x+u,ω) = 0) :
    ∃ ω : Ω, (∀ᵐ p ∂(volume : Measure ℂ).prod angularMeasure,
        H (p.1,ω) * H (p.1 + direction p.2,ω) = 0) ∧
      ENNReal.ofReal c ≤ limsup (fun m : ℕ => regAvg Q H m ω) atTop := by
  have hS : MeasurableSet {q : (ℂ × Angles) × Ω |
      H (q.1.1,q.2) * H (q.1.1 + direction q.1.2,q.2) = 0} := by
    apply measurableSet_eq_fun _ measurable_const
    exact (hH.comp (measurable_fst.fst.prodMk measurable_snd)).mul
      (hH.comp ((measurable_fst.fst.add (direction_continuous.measurable.comp measurable_fst.snd)).prodMk
        measurable_snd))
  have hG : ∀ᵐ ω ∂μ, ∀ᵐ p ∂(volume : Measure ℂ).prod angularMeasure,
      H (p.1,ω) * H (p.1 + direction p.2,ω) = 0 :=
    (Measure.ae_ae_comm hS).mp (.of_forall fun p => ho p.1 (AddCircle.toCircle p.2))
  let X : Ω → ℝ≥0∞ := fun ω => limsup (fun m : ℕ => regAvg Q H m ω) atTop
  have hX1 : ∀ ω, X ω ≤ 1 := fun ω =>
    limsup_le_of_le (by isBoundedDefault) (Eventually.of_forall fun m => regAvg_le_one Q h1 m ω)
  have hfatou : ENNReal.ofReal c ≤ ∫⁻ ω, X ω ∂μ := by
    have hl := limsup_lintegral_le (μ := μ) (fun _ => 1) (fun m => regAvg_measurable Q hH m)
      (fun m => Eventually.of_forall fun ω => regAvg_le_one Q h1 m ω) (by simp)
    have hc : limsup (fun m => ∫⁻ ω, regAvg Q H m ω ∂μ) atTop = ENNReal.ofReal c := by
      rw [limsup_congr (eventually_atTop.mpr ⟨1, fun m hm1 =>
        regAvg_mean μ Q hH h0 h1 hm m (hQ0 m hm1) (hQt m)⟩)]
      exact limsup_const _
    rw [hc] at hl
    exact hl
  have hfreq : ∃ᵐ ω ∂μ, ENNReal.ofReal c ≤ X ω := by
    intro hn
    have hlt : ∀ᵐ ω ∂μ, X ω < ENNReal.ofReal c := by
      filter_upwards [hn] with ω hω
      exact not_le.mp hω
    have hs := lintegral_strict_mono (IsProbabilityMeasure.ne_zero μ) aemeasurable_const
      (ne_top_of_le_ne_top (b := ∫⁻ _, 1 ∂μ) (by simp) (lintegral_mono hX1)) hlt
    rw [lintegral_const, measure_univ, mul_one] at hs
    exact (not_le.mpr hs) hfatou
  obtain ⟨ω, hω1, hω2⟩ := (hfreq.and_eventually hG).exists
  exact ⟨ω, hω2, hω1⟩

end Sample

section Density

variable (h : ℂ → ℝ) (hh : Measurable h)
include hh

/-- Region version of `exists_unitFree_of_field`: the same set `A` (density-one points of
`{h > 0}` minus a null set), with the density measured along `Q m`. -/
theorem exists_unitFree_of_field_reg (Q : ℕ → Set ℂ) (h0 : ∀ x, 0 ≤ h x) (h1 : ∀ x, h x ≤ 1)
    (hw : ∀ᵐ p ∂(volume : Measure ℂ).prod angularMeasure, h p.1 * h (p.1 + direction p.2) = 0)
    {c : ℝ} (hc : ENNReal.ofReal c ≤ limsup (fun m : ℕ =>
      (∫⁻ x in Q m, ENNReal.ofReal (h x)) / volume (Q m)) atTop) :
    ∃ A : Set ℂ, MeasurableSet A ∧ UnitFree A ∧
      c ≤ limsup (fun m : ℕ => (volume (A ∩ Q m)).toReal / (volume (Q m)).toReal) atTop := by
  set A0 : Set ℂ := {z | 0 < h z} with hA0def
  have hA0 : MeasurableSet A0 := measurableSet_lt measurable_const hh
  have hdens : ∀ᵐ x ∂(volume : Measure ℂ), x ∈ A0 → DensityOne A0 x := by
    filter_upwards [Besicovitch.ae_tendsto_measure_inter_div_of_measurableSet volume hA0]
      with x hx hxA
    simpa only [DensityOne, Set.indicator_of_mem hxA, Pi.one_apply] using hx
  set N : Set ℂ := toMeasurable volume {x | ¬ (x ∈ A0 → DensityOne A0 x)} with hNdef
  have hN0 : volume N = 0 := by
    rw [hNdef, measure_toMeasurable]
    exact ae_iff.mp hdens
  set A : Set ℂ := A0 \ N with hAdef
  have hAm : MeasurableSet A := hA0.diff (measurableSet_toMeasurable _ _)
  have hAd : ∀ x ∈ A, DensityOne A0 x := by
    intro x hx
    by_contra hn
    exact hx.2 (subset_toMeasurable _ _ (show ¬ (x ∈ A0 → DensityOne A0 x) from fun h' => hn (h' hx.1)))
  refine ⟨A, hAm, ?_, ?_⟩
  · intro x hx y hy hxy
    exact density_unitFree h hh hw hxy (hAd x hx) (hAd y hy)
  · have hAQ : ∀ m : ℕ, volume (A ∩ Q m) = volume (A0 ∩ Q m) := by
      intro m
      apply measure_congr
      have : A0 ∩ Q m =ᵐ[volume] (A0 ∩ Q m) \ N := (sdiff_null_ae_eq_self hN0).symm
      refine EventuallyEq.trans ?_ this.symm
      rw [hAdef, inter_sdiff_right_comm]
    let a : ℕ → ℝ≥0∞ := fun m => volume (A ∩ Q m) / volume (Q m)
    have ha1 : ∀ m, a m ≤ 1 := fun m =>
      ENNReal.div_le_of_le_mul (by rw [one_mul]; exact measure_mono inter_subset_right)
    have hle : ∀ m : ℕ, (∫⁻ x in Q m, ENNReal.ofReal (h x)) / volume (Q m) ≤ a m := by
      intro m
      have hI : ∫⁻ x in Q m, ENNReal.ofReal (h x) ≤ volume (A ∩ Q m) := by
        calc ∫⁻ x in Q m, ENNReal.ofReal (h x) ≤ ∫⁻ x in Q m, A0.indicator 1 x := by
              apply lintegral_mono
              intro x
              by_cases hx : x ∈ A0
              · rw [Set.indicator_of_mem hx]; exact ENNReal.ofReal_le_one.mpr (h1 x)
              · have : h x = 0 := le_antisymm (not_lt.mp hx) (h0 x)
                simp [Set.indicator_of_notMem hx, this]
          _ = volume (A0 ∩ Q m) := by
              rw [lintegral_indicator_one hA0, Measure.restrict_apply hA0]
          _ = volume (A ∩ Q m) := (hAQ m).symm
      exact ENNReal.div_le_div_right hI _
    have hlim : ENNReal.ofReal c ≤ limsup a atTop :=
      hc.trans (limsup_le_limsup (Eventually.of_forall hle))
    have hreal : limsup (fun m : ℕ => (volume (A ∩ Q m)).toReal / (volume (Q m)).toReal) atTop =
        (limsup a atTop).toReal := by
      rw [← ENNReal.limsup_toReal_eq ENNReal.one_ne_top (Eventually.of_forall ha1)]
      congr 1
      funext m
      simp only [a, ENNReal.toReal_div]
    rw [hreal]
    exact (ENNReal.ofReal_le_iff_le_toReal (ne_top_of_le_ne_top ENNReal.one_ne_top
      (limsup_le_of_le (by isBoundedDefault) (Eventually.of_forall ha1)))).mp hlim

end Density

end

end Erdos1070.Transfer


==> anc/erdos-1070/lean/Erdos1070/Elementary.lean <==
import Mathlib
import Erdos1070.Defs

/-!
# Erdős #1070: elementary part

* `f n ≥ α* n`, `f n / n → α*` (PROOF.md §2);
* Larman–Rogers `m₁ ≤ α*` (PROOF.md §3).
-/

namespace Erdos1070

open MeasureTheory Filter Topology

/-! ### Basic facts on `indepNum` -/

/-- The set whose supremum defines `indepNum`. -/
def indepSet (P : Finset ℂ) : Set ℕ := {m | ∃ I ⊆ P, UnitFree (I : Set ℂ) ∧ I.card = m}

lemma indepNum_eq (P : Finset ℂ) : indepNum P = sSup (indepSet P) := rfl

lemma indepSet_bddAbove (P : Finset ℂ) : BddAbove (indepSet P) := by
  refine ⟨P.card, ?_⟩
  rintro m ⟨I, hI, -, rfl⟩
  exact Finset.card_le_card hI

lemma indepSet_nonempty (P : Finset ℂ) : (indepSet P).Nonempty :=
  ⟨0, ∅, Finset.empty_subset _, by simp [UnitFree], rfl⟩

lemma le_indepNum {P I : Finset ℂ} (hI : I ⊆ P) (hu : UnitFree (I : Set ℂ)) :
    I.card ≤ indepNum P :=
  le_csSup (indepSet_bddAbove P) ⟨I, hI, hu, rfl⟩

lemma exists_indep (P : Finset ℂ) :
    ∃ I ⊆ P, UnitFree (I : Set ℂ) ∧ I.card = indepNum P :=
  Nat.sSup_mem (indepSet_nonempty P) (indepSet_bddAbove P)

lemma indepNum_le_card (P : Finset ℂ) : indepNum P ≤ P.card := by
  obtain ⟨I, hI, -, h⟩ := exists_indep P
  rw [← h]; exact Finset.card_le_card hI

lemma UnitFree.mono {S T : Set ℂ} (h : UnitFree T) (hST : S ⊆ T) : UnitFree S :=
  fun x hx y hy => h x (hST hx) y (hST hy)

lemma indepNum_mono {P Q : Finset ℂ} (hPQ : P ⊆ Q) : indepNum P ≤ indepNum Q := by
  obtain ⟨I, hI, hu, h⟩ := exists_indep P
  rw [← h]; exact le_indepNum (hI.trans hPQ) hu

lemma indepNum_union_le (P Q : Finset ℂ) : indepNum (P ∪ Q) ≤ indepNum P + indepNum Q := by
  obtain ⟨I, hI, hu, h⟩ := exists_indep (P ∪ Q)
  rw [← h]
  have h1 : (I.filter (· ∈ P)).card ≤ indepNum P :=
    le_indepNum (fun x hx => (Finset.mem_filter.1 hx).2)
      (hu.mono (by intro x hx; exact (Finset.mem_filter.1 hx).1))
  have h2 : (I.filter (fun x => x ∉ P)).card ≤ indepNum Q := by
    refine le_indepNum (fun x hx => ?_) (hu.mono (by intro x hx; exact (Finset.mem_filter.1 hx).1))
    obtain ⟨hxI, hxP⟩ := Finset.mem_filter.1 hx
    rcases Finset.mem_union.1 (hI hxI) with h | h
    · exact absurd h hxP
    · exact h
  have := Finset.card_filter_add_card_filter_not (s := I) (fun x => x ∈ P)
  omega

lemma indepNum_translate_le (P : Finset ℂ) (t : ℂ) :
    indepNum (P.image (· + t)) ≤ indepNum P := by
  obtain ⟨I, hI, hu, h⟩ := exists_indep (P.image (· + t))
  rw [← h]
  have hinj : Function.Injective (fun x : ℂ => x - t) := sub_left_injective
  have hc : (I.image (fun x => x - t)).card = I.card := Finset.card_image_of_injective _ hinj
  rw [← hc]
  refine le_indepNum ?_ ?_
  · intro y hy
    obtain ⟨x, hx, rfl⟩ := Finset.mem_image.1 hy
    obtain ⟨p, hp, rfl⟩ := Finset.mem_image.1 (hI hx)
    simpa using hp
  · intro x hx y hy
    simp only [Finset.coe_image, Set.mem_image, Finset.mem_coe] at hx hy
    obtain ⟨a, ha, rfl⟩ := hx
    obtain ⟨b, hb, rfl⟩ := hy
    have := hu a ha b hb
    simpa using this

lemma indepNum_translate (P : Finset ℂ) (t : ℂ) :
    indepNum (P.image (· + t)) = indepNum P := by
  refine le_antisymm (indepNum_translate_le P t) ?_
  have := indepNum_translate_le (P.image (· + t)) (-t)
  rw [Finset.image_image] at this
  simpa using this

/-! ### Basic facts on `f` and `alphaStar` -/

def fSet (n : ℕ) : Set ℕ := {m | ∃ P : Finset ℂ, P.card = n ∧ indepNum P = m}

lemma f_eq (n : ℕ) : f n = sInf (fSet n) := rfl

lemma fSet_nonempty (n : ℕ) : (fSet n).Nonempty := by
  obtain ⟨P, hP⟩ := Infinite.exists_subset_card_eq ℂ n
  exact ⟨_, P, hP, rfl⟩

/-- `f n` is attained. -/
lemma exists_f (n : ℕ) : ∃ P : Finset ℂ, P.card = n ∧ indepNum P = f n :=
  Nat.sInf_mem (fSet_nonempty n)

lemma f_le_indepNum {P : Finset ℂ} : f P.card ≤ indepNum P :=
  Nat.sInf_le ⟨P, rfl, rfl⟩

lemma f_le (n : ℕ) : f n ≤ n := by
  obtain ⟨P, hP, h⟩ := exists_f n
  rw [← h, ← hP]; exact indepNum_le_card P

/-- If `Q` has at least `n` points, `f n ≤ indepNum Q`. -/
lemma f_le_indepNum_of_le {n : ℕ} {Q : Finset ℂ} (h : n ≤ Q.card) : f n ≤ indepNum Q := by
  obtain ⟨P, hPQ, hP⟩ := Finset.exists_subset_card_eq h
  rw [← hP]; exact f_le_indepNum.trans (indepNum_mono hPQ)

def ratioSet : Set ℝ := {r | ∃ P : Finset ℂ, P.Nonempty ∧ r = (indepNum P : ℝ) / P.card}

lemma alphaStar_eq : alphaStar = sInf ratioSet := rfl

lemma ratioSet_nonempty : ratioSet.Nonempty := ⟨_, {0}, Finset.singleton_nonempty 0, rfl⟩

lemma ratioSet_nonneg : ∀ r ∈ ratioSet, 0 ≤ r := by
  rintro r ⟨P, -, rfl⟩; positivity

lemma ratioSet_bddBelow : BddBelow ratioSet := ⟨0, ratioSet_nonneg⟩

lemma alphaStar_le_ratio {P : Finset ℂ} (hP : P.Nonempty) :
    alphaStar ≤ (indepNum P : ℝ) / P.card :=
  csInf_le ratioSet_bddBelow ⟨P, hP, rfl⟩

lemma alphaStar_nonneg : 0 ≤ alphaStar := le_csInf ratioSet_nonempty ratioSet_nonneg

lemma ratio_le_one (P : Finset ℂ) : (indepNum P : ℝ) / P.card ≤ 1 := by
  rcases P.eq_empty_or_nonempty with rfl | hP
  · simp
  · rw [div_le_one (by exact_mod_cast hP.card_pos)]
    exact_mod_cast indepNum_le_card P

lemma alphaStar_le_one : alphaStar ≤ 1 :=
  (alphaStar_le_ratio (Finset.singleton_nonempty (0 : ℂ))).trans (ratio_le_one _)

lemma alphaStar_mul_card_le (P : Finset ℂ) : alphaStar * P.card ≤ indepNum P := by
  rcases P.eq_empty_or_nonempty with rfl | hP
  · simp
  · have hc : (0 : ℝ) < P.card := by exact_mod_cast hP.card_pos
    have := alphaStar_le_ratio hP
    rwa [le_div_iff₀ hc] at this

theorem f_ge_alphaStar (n : ℕ) : alphaStar * n ≤ f n := by
  obtain ⟨P, hP, h⟩ := exists_f n
  rw [← h, ← hP]; exact alphaStar_mul_card_le P

/-! ### Upper bound: disjoint far-apart translates -/

/-- A real spacing larger than the horizontal spread of `P₀`. -/
noncomputable def spacing (P₀ : Finset ℂ) : ℝ := 1 + 2 * ∑ p ∈ P₀, |p.re|

lemma abs_re_sub_lt_spacing {P₀ : Finset ℂ} {p q : ℂ} (hp : p ∈ P₀) (hq : q ∈ P₀) :
    |p.re - q.re| < spacing P₀ := by
  have h1 : |p.re| ≤ ∑ x ∈ P₀, |x.re| :=
    Finset.single_le_sum (f := fun x : ℂ => |x.re|) (fun _ _ => abs_nonneg _) hp
  have h2 : |q.re| ≤ ∑ x ∈ P₀, |x.re| :=
    Finset.single_le_sum (f := fun x : ℂ => |x.re|) (fun _ _ => abs_nonneg _) hq
  unfold spacing
  calc |p.re - q.re| ≤ |p.re| + |q.re| := abs_sub _ _
    _ < _ := by linarith

/-- `k` translates of `P₀` spaced along the real axis. -/
noncomputable def translates (P₀ : Finset ℂ) (k : ℕ) : Finset ℂ :=
  (Finset.range k).biUnion (fun i => P₀.image (· + ((i : ℝ) * spacing P₀ : ℝ)))

lemma indepNum_translates_le (P₀ : Finset ℂ) (k : ℕ) :
    indepNum (translates P₀ k) ≤ k * indepNum P₀ := by
  induction k with
  | zero =>
    simp only [translates, Finset.range_zero, Finset.biUnion_empty, zero_mul]
    exact (indepNum_le_card ∅).trans (by simp)
  | succ k ih =>
    unfold translates at ih ⊢
    rw [Finset.range_add_one, Finset.biUnion_insert]
    refine (indepNum_union_le _ _).trans ?_
    rw [indepNum_translate]
    rw [Nat.succ_mul]; omega

lemma card_translates (P₀ : Finset ℂ) (k : ℕ) :
    (translates P₀ k).card = k * P₀.card := by
  unfold translates
  rw [Finset.card_biUnion]
  · rw [Finset.sum_congr rfl (fun i _ => Finset.card_image_of_injective P₀ (add_left_injective _))]
    simp
  · intro i _ j _ hij
    rw [Function.onFun, Finset.disjoint_left]
    intro z hzi hzj
    obtain ⟨p, hp, rfl⟩ := Finset.mem_image.1 hzi
    obtain ⟨q, hq, hpq⟩ := Finset.mem_image.1 hzj
    have hre := congrArg Complex.re hpq
    simp only [Complex.add_re, Complex.ofReal_re] at hre
    have hlt := abs_re_sub_lt_spacing hq hp
    have hS : 0 < spacing P₀ := by
      unfold spacing
      have : 0 ≤ ∑ p ∈ P₀, |p.re| := Finset.sum_nonneg (fun _ _ => abs_nonneg _)
      linarith
    have hij' : (1 : ℝ) ≤ |(i : ℝ) - j| := by
      rcases lt_or_gt_of_ne hij with h | h
      · have : (i : ℝ) + 1 ≤ j := by exact_mod_cast h
        rw [abs_of_nonpos (by linarith)]; linarith
      · have : (j : ℝ) + 1 ≤ i := by exact_mod_cast h
        rw [abs_of_nonneg (by linarith)]; linarith
    have heq : q.re - p.re = ((i : ℝ) - j) * spacing P₀ := by linarith
    rw [heq, abs_mul, abs_of_pos hS] at hlt
    have := mul_le_mul_of_nonneg_right hij' hS.le
    linarith

lemma f_le_of_ratio {P₀ : Finset ℂ} (hP₀ : P₀.Nonempty) {N : ℕ} (hN : 0 < N) :
    (f N : ℝ) / N ≤ (indepNum P₀ : ℝ) / P₀.card + (indepNum P₀ : ℝ) / N := by
  obtain ⟨s, hs⟩ : ∃ s, s = P₀.card := ⟨_, rfl⟩
  obtain ⟨a, ha⟩ : ∃ a, a = indepNum P₀ := ⟨_, rfl⟩
  rw [← hs, ← ha]
  have hs0 : 0 < s := hs ▸ hP₀.card_pos
  obtain ⟨k, hkdef⟩ : ∃ k, k = N / s + 1 := ⟨_, rfl⟩
  have hk : N ≤ (translates P₀ k).card := by
    rw [card_translates, ← hs, hkdef]
    have := Nat.lt_div_mul_add (a := N) hs0
    rw [Nat.add_mul, one_mul]; omega
  have h1 : f N ≤ k * a := ha ▸ (f_le_indepNum_of_le hk).trans (indepNum_translates_le P₀ k)
  have hNr : (0 : ℝ) < N := by exact_mod_cast hN
  have hsr : (0 : ℝ) < s := by exact_mod_cast hs0
  have hk' : (k : ℝ) ≤ N / s + 1 := by
    rw [hkdef, Nat.cast_add, Nat.cast_one]
    have := Nat.cast_div_le (α := ℝ) (m := N) (n := s)
    linarith
  have ha0 : (0 : ℝ) ≤ a := Nat.cast_nonneg _
  rw [div_le_iff₀ hNr]
  have h1' : (f N : ℝ) ≤ k * a := by exact_mod_cast h1
  calc (f N : ℝ) ≤ k * a := h1'
    _ ≤ (N / s + 1) * a := by gcongr
    _ = (a / s + a / N) * N := by field_simp

theorem f_div_tendsto_alphaStar :
    Tendsto (fun n : ℕ => (f n : ℝ) / n) atTop (𝓝 alphaStar) := by
  rw [tendsto_order]
  constructor
  · intro b hb
    filter_upwards [eventually_gt_atTop 0] with n hn
    have hnr : (0 : ℝ) < n := by exact_mod_cast hn
    have := f_ge_alphaStar n
    rw [lt_div_iff₀ hnr]
    nlinarith
  · intro b hb
    obtain ⟨r, ⟨P₀, hP₀, rfl⟩, hr⟩ := exists_lt_of_csInf_lt ratioSet_nonempty hb
    have ht := tendsto_const_div_atTop_nhds_zero_nat (indepNum P₀ : ℝ)
    have hev := (tendsto_order.1 ht).2 (b - (indepNum P₀ : ℝ) / P₀.card) (by linarith)
    filter_upwards [hev, eventually_gt_atTop 0] with N hN hN0
    have := f_le_of_ratio hP₀ hN0
    linarith

/-! ### Larman–Rogers: `m₁ ≤ α*` -/

section LR
open scoped Classical

lemma isClosed_square (m : ℝ) : IsClosed (square m) := by
  have h1 : IsClosed {z : ℂ | |z.re| ≤ m} :=
    isClosed_le (continuous_abs.comp Complex.continuous_re) continuous_const
  have h2 : IsClosed {z : ℂ | |z.im| ≤ m} :=
    isClosed_le (continuous_abs.comp Complex.continuous_im) continuous_const
  exact h1.inter h2

lemma measurableSet_square (m : ℝ) : MeasurableSet (square m) :=
  (isClosed_square m).measurableSet

lemma square_eq_preimage (m : ℝ) :
    square m = Complex.measurableEquivRealProd ⁻¹' (Set.Icc (-m) m ×ˢ Set.Icc (-m) m) := by
  ext z
  simp [square, abs_le]; tauto

lemma volume_square {m : ℝ} (hm : 0 ≤ m) :
    volume (square m) = ENNReal.ofReal ((2 * m) ^ 2) := by
  rw [square_eq_preimage, Complex.volume_preserving_equiv_real_prod.measure_preimage_equiv,
    Measure.volume_eq_prod, Measure.prod_prod, Real.volume_Icc, ← ENNReal.ofReal_mul (by linarith)]
  congr 1; ring

lemma volume_square_toReal {m : ℝ} (hm : 0 ≤ m) :
    (volume (square m)).toReal = (2 * m) ^ 2 := by
  rw [volume_square hm, ENNReal.toReal_ofReal (by positivity)]

lemma volume_square_ne_top (m : ℝ) : volume (square m) ≠ ⊤ := by
  rcases le_or_gt 0 m with hm | hm
  · rw [volume_square hm]; exact ENNReal.ofReal_ne_top
  · have : square m = ∅ := by
      ext z; simp only [square, Set.mem_ofPred_eq, Set.mem_empty_iff_false, iff_false, not_and]
      intro h; exact absurd ((abs_nonneg _).trans h) (not_le.2 hm)
    rw [this]; simp

/-- Pointwise: the number of points of `P + x` in a unit-free `A` is at most `indepNum P`. -/
lemma card_filter_translate_le {A : Set ℂ} (hu : UnitFree A) (P : Finset ℂ) (x : ℂ) :
    (P.filter (fun p => p + x ∈ A)).card ≤ indepNum P := by
  refine le_indepNum (Finset.filter_subset _ _) ?_
  intro a ha b hb
  simp only [Finset.coe_filter, Set.mem_ofPred_eq] at ha hb
  have := hu _ ha.2 _ hb.2
  simpa using this

lemma sum_indicator_eq (A : Set ℂ) (P : Finset ℂ) (x : ℂ) :
    ∑ p ∈ P, ((fun y => p + y) ⁻¹' A).indicator (1 : ℂ → ENNReal) x =
      ((P.filter (fun p => p + x ∈ A)).card : ENNReal) := by
  simp only [Set.indicator_apply, Set.mem_preimage, Pi.one_apply]
  rw [Finset.sum_boole]

/-- The integrated Larman–Rogers inequality (in `ℝ≥0∞`). -/
lemma card_mul_volume_le {A : Set ℂ} (hA : MeasurableSet A) (hu : UnitFree A) (P : Finset ℂ)
    {R : ℕ} (hR : ∀ p ∈ P, |p.re| ≤ R ∧ |p.im| ≤ R) (k : ℕ) :
    (P.card : ENNReal) * volume (A ∩ square k) ≤
      (indepNum P : ENNReal) * volume (square ((k : ℝ) + R)) := by
  set M := square ((k : ℝ) + R)
  have hmeas : ∀ p : ℂ, MeasurableSet ((fun y => p + y) ⁻¹' A) :=
    fun p => hA.preimage (measurable_const_add p)
  -- each translate term is at least `vol (A ∩ square k)`
  have hterm : ∀ p ∈ P, volume (A ∩ square k) ≤ volume ((fun y => p + y) ⁻¹' A ∩ M) := by
    intro p hp
    rw [← measure_preimage_add (μ := volume) p (A ∩ square k)]
    refine measure_mono ?_
    intro x hx
    simp only [Set.mem_preimage, Set.mem_inter_iff] at hx
    refine ⟨hx.1, ?_⟩
    obtain ⟨-, h1, h2⟩ := hx
    obtain ⟨hr, hi⟩ := hR p hp
    simp only [M, square, Set.mem_ofPred_eq, Complex.add_re, Complex.add_im] at h1 h2 ⊢
    constructor
    · calc |x.re| = |(p.re + x.re) - p.re| := by ring_nf
        _ ≤ |p.re + x.re| + |p.re| := abs_sub _ _
        _ ≤ k + R := by linarith
    · calc |x.im| = |(p.im + x.im) - p.im| := by ring_nf
        _ ≤ |p.im + x.im| + |p.im| := abs_sub _ _
        _ ≤ k + R := by linarith
  have hsum : ∑ p ∈ P, volume ((fun y => p + y) ⁻¹' A ∩ M) =
      ∫⁻ x in M, ∑ p ∈ P, ((fun y => p + y) ⁻¹' A).indicator (1 : ℂ → ENNReal) x := by
    rw [lintegral_finsetSum]
    · refine Finset.sum_congr rfl (fun p _ => ?_)
      rw [lintegral_indicator_one (hmeas p), Measure.restrict_apply (hmeas p)]
    · intro p _
      exact (measurable_one.indicator (hmeas p))
  have hint : ∫⁻ x in M, ∑ p ∈ P, ((fun y => p + y) ⁻¹' A).indicator (1 : ℂ → ENNReal) x ≤
      (indepNum P : ENNReal) * volume M := by
    rw [← setLIntegral_const]
    refine lintegral_mono (fun x => ?_)
    rw [sum_indicator_eq]
    exact Nat.cast_le.2 (by convert card_filter_translate_le hu P x)
  calc (P.card : ENNReal) * volume (A ∩ square k)
      = ∑ _p ∈ P, volume (A ∩ square k) := by simp
    _ ≤ ∑ p ∈ P, volume ((fun y => p + y) ⁻¹' A ∩ M) := Finset.sum_le_sum hterm
    _ ≤ _ := hsum ▸ hint

/-- The density ratio along squares. -/
noncomputable def densRatio (A : Set ℂ) (m : ℕ) : ℝ :=
  (volume (A ∩ square m)).toReal / (volume (square m)).toReal

lemma upperDensity_eq (A : Set ℂ) : upperDensity A = limsup (densRatio A) atTop := rfl

lemma densRatio_nonneg (A : Set ℂ) (m : ℕ) : 0 ≤ densRatio A m := by
  unfold densRatio; positivity

lemma exists_bound (P : Finset ℂ) : ∃ R : ℕ, ∀ p ∈ P, |p.re| ≤ R ∧ |p.im| ≤ R := by
  refine ⟨⌈∑ p ∈ P, ‖p‖⌉₊, fun p hp => ?_⟩
  have h1 : ‖p‖ ≤ ∑ q ∈ P, ‖q‖ :=
    Finset.single_le_sum (f := fun q : ℂ => ‖q‖) (fun _ _ => norm_nonneg _) hp
  have h2 := Nat.le_ceil (∑ q ∈ P, ‖q‖)
  exact ⟨(Complex.abs_re_le_norm p).trans (h1.trans h2),
    (Complex.abs_im_le_norm p).trans (h1.trans h2)⟩

/-- Real form: `|P| · d_k ≤ α(P) · ((k+R)/k)²` for `k ≥ 1`. -/
lemma card_mul_densRatio_le {A : Set ℂ} (hA : MeasurableSet A) (hu : UnitFree A) (P : Finset ℂ)
    {R : ℕ} (hR : ∀ p ∈ P, |p.re| ≤ R ∧ |p.im| ≤ R) {k : ℕ} (hk : 0 < k) :
    (P.card : ℝ) * densRatio A k ≤ (indepNum P : ℝ) * (((k : ℝ) + R) / k) ^ 2 := by
  have h := card_mul_volume_le hA hu P hR k
  have hfin : (indepNum P : ENNReal) * volume (square ((k : ℝ) + R)) ≠ ⊤ :=
    ENNReal.mul_ne_top (ENNReal.natCast_ne_top _) (volume_square_ne_top _)
  have h' := ENNReal.toReal_mono hfin h
  rw [ENNReal.toReal_mul, ENNReal.toReal_mul, ENNReal.toReal_natCast, ENNReal.toReal_natCast,
    volume_square_toReal (by positivity)] at h'
  have hkr : (0 : ℝ) < k := by exact_mod_cast hk
  unfold densRatio
  rw [volume_square_toReal (by positivity)]
  rw [mul_div_assoc', div_le_iff₀ (by positivity)]
  calc (P.card : ℝ) * (volume (A ∩ square k)).toReal ≤ indepNum P * (2 * ((k : ℝ) + R)) ^ 2 := h'
    _ = _ := by field_simp

lemma tendsto_ratio_sq (R : ℕ) :
    Tendsto (fun k : ℕ => (((k : ℝ) + R) / k) ^ 2) atTop (𝓝 1) := by
  have h1 : Tendsto (fun k : ℕ => (1 + (R : ℝ) / k) ^ 2) atTop (𝓝 ((1 + 0) ^ 2)) :=
    ((tendsto_const_nhds.add (tendsto_const_div_atTop_nhds_zero_nat (R : ℝ))).pow 2)
  simp only [add_zero, one_pow] at h1
  refine h1.congr' ?_
  filter_upwards [eventually_gt_atTop 0] with k hk
  have hkr : (k : ℝ) ≠ 0 := by exact_mod_cast hk.ne'
  congr 1; field_simp

/-- **Larman–Rogers.** -/
theorem upperDensity_mul_card_le (A : Set ℂ) (hA : MeasurableSet A) (hu : UnitFree A)
    (P : Finset ℂ) : upperDensity A * P.card ≤ indepNum P := by
  rcases P.eq_empty_or_nonempty with rfl | hP
  · simp
  have hn : (0 : ℝ) < P.card := by exact_mod_cast hP.card_pos
  obtain ⟨R, hR⟩ := exists_bound P
  set g : ℕ → ℝ := fun k => (indepNum P : ℝ) / P.card * (((k : ℝ) + R) / k) ^ 2
  have hg : Tendsto g atTop (𝓝 ((indepNum P : ℝ) / P.card)) := by
    have := (tendsto_ratio_sq R).const_mul ((indepNum P : ℝ) / P.card)
    simpa [g] using this
  have hle : ∀ᶠ k in atTop, densRatio A k ≤ g k := by
    filter_upwards [eventually_gt_atTop 0] with k hk
    have := card_mul_densRatio_le hA hu P hR hk
    simp only [g]
    rw [div_mul_eq_mul_div, le_div_iff₀ hn]
    linarith
  have hlim : upperDensity A ≤ (indepNum P : ℝ) / P.card := by
    rw [upperDensity_eq, ← hg.limsup_eq]
    exact limsup_le_limsup hle
      (isCoboundedUnder_le_of_le atTop (densRatio_nonneg A)) hg.isBoundedUnder_le
  rwa [le_div_iff₀ hn] at hlim

lemma upperDensity_le_alphaStar {A : Set ℂ} (hA : MeasurableSet A) (hu : UnitFree A) :
    upperDensity A ≤ alphaStar := by
  refine le_csInf ratioSet_nonempty ?_
  rintro r ⟨P, hP, rfl⟩
  have hn : (0 : ℝ) < P.card := by exact_mod_cast hP.card_pos
  rw [le_div_iff₀ hn]
  exact upperDensity_mul_card_le A hA hu P

theorem m1_le_alphaStar : m1 ≤ alphaStar := by
  refine csSup_le ⟨_, ∅, MeasurableSet.empty, by simp [UnitFree], rfl⟩ ?_
  rintro d ⟨A, hA, hu, rfl⟩
  exact upperDensity_le_alphaStar hA hu

end LR

end Erdos1070


==> anc/erdos-1070/lean/Erdos1070/Main.lean <==
import Erdos1070.Elementary
import Erdos1070.Transfer

/-!
# Erdős #1070: `f(n) = (m₁ + o(1)) n`

`f n` is the largest number such that every `n` points of the plane contain `f n` points with
no two at distance `1`; `m1` is the supremum of the upper densities of measurable planar sets
with no two points at distance `1`.
-/

namespace Erdos1070

open Filter Topology

theorem alphaStar_eq_m1 : alphaStar = m1 := le_antisymm alphaStar_le_m1 m1_le_alphaStar

/-- **Main theorem.** `f(n)/n → m₁`. -/
theorem f_div_tendsto_m1 : Tendsto (fun n : ℕ => (f n : ℝ) / n) atTop (𝓝 m1) := by
  simpa [alphaStar_eq_m1] using f_div_tendsto_alphaStar

/-- Larman–Rogers lower bound, for every `n`: `m₁ n ≤ f(n)`. -/
theorem m1_mul_le_f (n : ℕ) : m1 * n ≤ f n := by
  simpa [alphaStar_eq_m1] using f_ge_alphaStar n

end Erdos1070


==> anc/erdos-1070/lean/Erdos1070/Transfer.lean <==
import Erdos1070.TransferKoopman
import Erdos1070.TransferSample

/-!
# Erdős #1070, Part 3: `alphaStar ≤ m1`

There is a measurable unit-distance-free planar set of upper density at least `alphaStar`.
Route: invariant random independent subset of the algebraic plane (`TransferSpace`),
projection of `1[0 ∈ ω]` onto the continuous factor and the Haar rigidity theorem of the
OpenAI five-colour development (`TransferKoopman`), sampling (`TransferSample`), and
one-class density points (`TransferDensity`).
-/

namespace Erdos1070

open MeasureTheory Filter Topology

theorem exists_unitFree_density_ge :
    ∃ A : Set ℂ, MeasurableSet A ∧ UnitFree A ∧ alphaStar ≤ upperDensity A := by
  obtain ⟨H, hHm, hH01, hHmean, hHcor⟩ := Transfer.exists_field
  obtain ⟨ω, hω1, hω2⟩ := Transfer.exists_good_sample Transfer.measure hHm
    (fun p => (hH01 p).1) (fun p => (hH01 p).2) hHmean hHcor
  obtain ⟨A, hAm, hAu, hAd⟩ := Transfer.exists_unitFree_of_field (fun x => H (x,ω))
    (hHm.comp (measurable_id.prodMk measurable_const)) (fun x => (hH01 _).1) (fun x => (hH01 _).2)
    hω1 hω2
  exact ⟨A, hAm, hAu, Transfer.integral_label.trans hAd⟩

theorem alphaStar_le_m1 : alphaStar ≤ m1 := by
  obtain ⟨A, hAm, hAu, hAd⟩ := exists_unitFree_density_ge
  refine hAd.trans (le_csSup ?_ ⟨A, hAm, hAu, rfl⟩)
  refine ⟨1, ?_⟩
  rintro d ⟨B, _, _, rfl⟩
  exact Transfer.upperDensity_le_one B

end Erdos1070


==> anc/erdos-1070/lean/Erdos1070/TransferDensity.lean <==
import Erdos1070.Defs
import OAI.Geometry.PlaneColoring.WeakColoring

/-!
# From a weakly unit-free field to a unit-free measurable set (one-class density points)

Given a measurable `h : ℂ → [0,1]` with `h(x) h(x+u) = 0` for almost every
`(x, u) ∈ ℂ × S¹` and with square averages of upper limit `≥ c`, the density-one points of
`{h > 0}` (minus a measurable null set) form a measurable unit-free set of upper density `≥ c`.
-/

namespace Erdos1070.Transfer

open OAI OAI.EuclideanFiveColor MeasureTheory Filter Topology Set
open scoped ENNReal

noncomputable section

lemma square_subset_ball (m : ℝ) : square m ⊆ Metric.closedBall 0 (2*m) := by
  intro z hz
  simp only [square, mem_ofPred_eq] at hz
  simp only [Metric.mem_closedBall, dist_zero_right]
  have := Complex.norm_le_abs_re_add_abs_im z
  linarith [hz.1, hz.2]

lemma volume_square_ne_top (m : ℝ) : volume (square m) ≠ ⊤ :=
  ne_top_of_le_ne_top measure_closedBall_lt_top.ne (measure_mono (square_subset_ball m))

lemma volume_square_pos {m : ℝ} (hm : 0 < m) : 0 < volume (square m) := by
  refine lt_of_lt_of_le (Metric.measure_ball_pos volume (0:ℂ) hm) (measure_mono ?_)
  intro z hz
  simp only [Metric.mem_ball, dist_zero_right] at hz
  exact ⟨(Complex.abs_re_le_norm z).trans hz.le, (Complex.abs_im_le_norm z).trans hz.le⟩

lemma measurableSet_square (m : ℝ) : MeasurableSet (square m) := by
  have h1 : Measurable (fun z : ℂ => |z.re|) := Complex.continuous_re.measurable.abs
  have h2 : Measurable (fun z : ℂ => |z.im|) := Complex.continuous_im.measurable.abs
  exact (measurableSet_le h1 measurable_const).inter (measurableSet_le h2 measurable_const)

/-- Upper density bounded by one; used for `BddAbove` of the set defining `m1`. -/
lemma upperDensity_le_one (A : Set ℂ) : upperDensity A ≤ 1 := by
  have hb : ∀ m : ℕ, (volume (A ∩ square m)).toReal / (volume (square m)).toReal ≤ 1 := by
    intro m
    rcases eq_or_ne (volume (square (m:ℝ))).toReal 0 with h | h
    · rw [h, div_zero]; exact zero_le_one
    · apply div_le_one_of_le₀ _ (ENNReal.toReal_nonneg)
      exact ENNReal.toReal_mono (volume_square_ne_top _) (measure_mono inter_subset_right)
  have hb0 : ∀ m : ℕ, 0 ≤ (volume (A ∩ square m)).toReal / (volume (square m)).toReal :=
    fun m => div_nonneg ENNReal.toReal_nonneg ENNReal.toReal_nonneg
  unfold upperDensity
  apply limsup_le_of_le
  · exact isCoboundedUnder_le_of_eventually_le atTop (Eventually.of_forall hb0)
  · exact Eventually.of_forall hb

variable (h : ℂ → ℝ) (hh : Measurable h)
include hh

lemma weak_directions (hw : ∀ᵐ p ∂(volume : Measure ℂ).prod angularMeasure,
      h p.1 * h (p.1 + direction p.2) = 0) :
    ∀ t : Angles, ∀ᵐ z ∂(volume : Measure ℂ), ¬ (0 < h z ∧ 0 < h (z + direction t)) := by
  let A0 : Set ℂ := {z | 0 < h z}
  have hA0 : MeasurableSet A0 := measurableSet_lt measurable_const hh
  have ho : ∀ᵐ t ∂angularMeasure, ∀ᵐ z ∂(volume : Measure ℂ), h z * h (z + direction t) = 0 := by
    apply (Measure.ae_ae_comm ?_).mp (Measure.ae_ae_of_ae_prod hw)
    exact measurableSet_eq_fun ((hh.comp measurable_fst).mul
      (hh.comp (measurable_fst.add (direction_continuous.measurable.comp measurable_snd))))
      measurable_const
  let T : ℕ → Set ℂ := fun n => A0 ∩ Metric.closedBall 0 n
  have hT : ∀ n, MeasurableSet (T n) := fun n => hA0.inter measurableSet_closedBall
  have hTf : ∀ n, volume (T n) ≠ ⊤ := fun n =>
    ne_top_of_le_ne_top ((isCompact_closedBall (0 : ℂ) (n : ℝ)).measure_ne_top)
      (measure_mono inter_subset_right)
  let V : ℕ → PlaneL2 := fun n =>
    (memLp_indicator_const 2 (hT n) (1 : ℝ) (Or.inr (hTf n))).toLp _
  have hV : ∀ n, V n =ᵐ[volume] (T n).indicator (fun _ => (1 : ℝ)) := fun n => MemLp.coeFn_toLp _
  have hz : ∀ n, ∀ t : Angles, ∀ᵐ z ∂(volume : Measure ℂ), V n z * V n (z + direction t) = 0 := by
    intro n
    apply all_parameters_product_zero angularMeasure direction direction_continuous
    · filter_upwards [hV n] with z hz
      rw [hz]
      exact Set.indicator_nonneg (fun _ _ => zero_le_one) _
    · filter_upwards [ho] with t ht
      filter_upwards [ht, hV n,
        (measurePreserving_add_right volume (direction t)).quasiMeasurePreserving.ae (hV n)]
        with z hne h1 h2
      rw [h1, h2]
      by_cases hzT : z ∈ T n
      · have hh' : z + direction t ∉ T n := by
          intro hh'
          have : h z * h (z + direction t) > 0 := mul_pos hzT.1 hh'.1
          linarith
        simp [Set.indicator_of_notMem hh']
      · simp [Set.indicator_of_notMem hzT]
  intro t
  have hi : ∀ᵐ z ∂(volume : Measure ℂ), ∀ n : ℕ,
      ((T n).indicator (fun _ => (1 : ℝ)) z) *
      ((T n).indicator (fun _ => (1 : ℝ)) (z + direction t)) = 0 := by
    apply ae_all_iff.mpr
    intro n
    filter_upwards [hz n t, hV n,
      (measurePreserving_add_right volume (direction t)).quasiMeasurePreserving.ae (hV n)]
      with z h0 h1 h2
    simpa only [h1, h2] using h0
  filter_upwards [hi] with z hz
  rintro ⟨h1, h2⟩
  obtain ⟨n, hn⟩ := exists_nat_gt (max ‖z‖ ‖z + direction t‖)
  have m1 : z ∈ T n := ⟨h1, by
    simpa only [Metric.mem_closedBall, dist_zero_right] using (lt_of_le_of_lt (le_max_left _ _) hn).le⟩
  have m2 : z + direction t ∈ T n := ⟨h2, by
    simpa only [Metric.mem_closedBall, dist_zero_right] using (lt_of_le_of_lt (le_max_right _ _) hn).le⟩
  have h0 := hz n
  simp [Set.indicator_of_mem m1, Set.indicator_of_mem m2] at h0

lemma density_unitFree (hw : ∀ᵐ p ∂(volume : Measure ℂ).prod angularMeasure,
      h p.1 * h (p.1 + direction p.2) = 0) {x y : ℂ} (hxy : ‖x - y‖ = 1)
    (hx : DensityOne {z | 0 < h z} x) : ¬ DensityOne {z | 0 < h z} y := by
  let u := y - x
  obtain ⟨t, ht⟩ := direction_exists (u := u) (by simpa only [u, norm_sub_rev] using hxy)
  have hA0 : MeasurableSet {z | 0 < h z} := measurableSet_lt measurable_const hh
  have hd : AEDisjoint volume {z | 0 < h z} ((fun z : ℂ => z + u) ⁻¹' {z | 0 < h z}) := by
    apply (measure_eq_zero_iff_ae_notMem).mpr
    filter_upwards [weak_directions h hh hw t] with z hz
    rintro ⟨h1, h2⟩
    exact hz ⟨h1, by rw [ht]; exact h2⟩
  have hh2 := densityOne_disjoint (hA0.preimage (measurable_id.add_const u)) hd hx
  simp only [id_eq] at hh2
  rw [densityOne_translate] at hh2
  simpa only [u, add_sub_cancel] using hh2

theorem exists_unitFree_of_field (h0 : ∀ x, 0 ≤ h x) (h1 : ∀ x, h x ≤ 1)
    (hw : ∀ᵐ p ∂(volume : Measure ℂ).prod angularMeasure, h p.1 * h (p.1 + direction p.2) = 0)
    {c : ℝ} (hc : ENNReal.ofReal c ≤ limsup (fun m : ℕ =>
      (∫⁻ x in square m, ENNReal.ofReal (h x)) / volume (square m)) atTop) :
    ∃ A : Set ℂ, MeasurableSet A ∧ UnitFree A ∧ c ≤ upperDensity A := by
  set A0 : Set ℂ := {z | 0 < h z} with hA0def
  have hA0 : MeasurableSet A0 := measurableSet_lt measurable_const hh
  -- density points
  have hdens : ∀ᵐ x ∂(volume : Measure ℂ), x ∈ A0 → DensityOne A0 x := by
    filter_upwards [Besicovitch.ae_tendsto_measure_inter_div_of_measurableSet volume hA0]
      with x hx hxA
    simpa only [DensityOne, Set.indicator_of_mem hxA, Pi.one_apply] using hx
  set N : Set ℂ := toMeasurable volume {x | ¬ (x ∈ A0 → DensityOne A0 x)} with hNdef
  have hN0 : volume N = 0 := by
    rw [hNdef, measure_toMeasurable]
    exact ae_iff.mp hdens
  set A : Set ℂ := A0 \ N with hAdef
  have hAm : MeasurableSet A := hA0.diff (measurableSet_toMeasurable _ _)
  have hAd : ∀ x ∈ A, DensityOne A0 x := by
    intro x hx
    by_contra hn
    exact hx.2 (subset_toMeasurable _ _ (show ¬ (x ∈ A0 → DensityOne A0 x) from fun h' => hn (h' hx.1)))
  refine ⟨A, hAm, ?_, ?_⟩
  · intro x hx y hy hxy
    exact density_unitFree h hh hw hxy (hAd x hx) (hAd y hy)
  · -- density
    have hAQ : ∀ m : ℕ, volume (A ∩ square m) = volume (A0 ∩ square m) := by
      intro m
      apply measure_congr
      have : A0 ∩ square m =ᵐ[volume] (A0 ∩ square m) \ N := (sdiff_null_ae_eq_self hN0).symm
      refine EventuallyEq.trans ?_ this.symm
      rw [hAdef, inter_sdiff_right_comm]
    let a : ℕ → ℝ≥0∞ := fun m => volume (A ∩ square m) / volume (square m)
    have ha1 : ∀ m, a m ≤ 1 := fun m =>
      ENNReal.div_le_of_le_mul (by rw [one_mul]; exact measure_mono inter_subset_right)
    have hle : ∀ m : ℕ, (∫⁻ x in square m, ENNReal.ofReal (h x)) / volume (square m) ≤ a m := by
      intro m
      have hI : ∫⁻ x in square m, ENNReal.ofReal (h x) ≤ volume (A ∩ square m) := by
        calc ∫⁻ x in square m, ENNReal.ofReal (h x) ≤ ∫⁻ x in square m, A0.indicator 1 x := by
              apply lintegral_mono
              intro x
              by_cases hx : x ∈ A0
              · rw [Set.indicator_of_mem hx]; exact ENNReal.ofReal_le_one.mpr (h1 x)
              · have : h x = 0 := le_antisymm (not_lt.mp hx) (h0 x)
                simp [Set.indicator_of_notMem hx, this]
          _ = volume (A0 ∩ square m) := by
              rw [lintegral_indicator_one hA0, Measure.restrict_apply hA0]
          _ = volume (A ∩ square m) := (hAQ m).symm
      exact ENNReal.div_le_div_right hI _
    have hlim : ENNReal.ofReal c ≤ limsup a atTop :=
      hc.trans (limsup_le_limsup (Eventually.of_forall hle))
    have hreal : upperDensity A = (limsup a atTop).toReal := by
      unfold upperDensity
      rw [← ENNReal.limsup_toReal_eq ENNReal.one_ne_top (Eventually.of_forall ha1)]
      congr 1
      funext m
      simp only [a, ENNReal.toReal_div]
    rw [hreal]
    exact (ENNReal.ofReal_le_iff_le_toReal (ne_top_of_le_ne_top ENNReal.one_ne_top
      (limsup_le_of_le (by isBoundedDefault) (Eventually.of_forall ha1)))).mp hlim

end

end Erdos1070.Transfer


==> anc/erdos-1070/lean/Erdos1070/TransferFolner.lean <==
import Mathlib

/-!
# Følner sequences for countable torsion-free abelian groups

For a countable abelian group `G` with no `ℤ`-torsion we build finite sets `F N` such that
for every `w`, the proportion of `z ∈ F N` with `z + w ∉ F N` tends to `0`.

Construction: enumerate `G = {e 0, e 1, …}`; the `ℤ`-span of `e 0, …, e N` is a finitely
generated torsion-free, hence free, `ℤ`-module; `F N` is a large coordinate box in a basis.
-/

namespace Erdos1070.Folner

open Filter Topology Finset

section Box
variable {ι : Type*} [Fintype ι] [DecidableEq ι]

/-- The box `[0,n)^ι` in `ℤ^ι`. -/
def box (n : ℕ) : Finset (ι → ℤ) := Fintype.piFinset fun _ => Finset.Ico (0:ℤ) n

lemma card_box (n : ℕ) : (box (ι := ι) n).card = n ^ Fintype.card ι := by
  simp [box, Fintype.card_piFinset, Int.card_Ico]

lemma box_nonempty {n : ℕ} (hn : 0 < n) : (box (ι := ι) n).Nonempty := by
  refine ⟨fun _ => 0, ?_⟩
  simp only [box, Fintype.mem_piFinset, Finset.mem_Ico, le_refl, true_and]
  intro _
  exact_mod_cast hn

omit [Fintype ι] [DecidableEq ι] in
lemma one_sub_prod_le (s : Finset ι) (x : ι → ℝ) (h0 : ∀ i, 0 ≤ x i) (h1 : ∀ i, x i ≤ 1) :
    1 - ∏ i ∈ s, x i ≤ ∑ i ∈ s, (1 - x i) := by
  classical
  induction s using Finset.induction_on with
  | empty => simp
  | insert a s ha ih =>
    rw [prod_insert ha, sum_insert ha]
    have hP1 : ∏ i ∈ s, x i ≤ 1 := prod_le_one₀ (fun i _ => h0 i) (fun i _ => h1 i)
    have hh : (1 - x a) * ∏ i ∈ s, x i ≤ 1 - x a :=
      mul_le_of_le_one_right (sub_nonneg.mpr (h1 a)) hP1
    nlinarith

lemma ico_len (n : ℕ) (c : ℤ) : min (n:ℤ) (n - c) - max 0 (-c) = n - |c| := by
  rcases le_total 0 c with h | h
  · rw [abs_of_nonneg h, max_eq_left (by linarith), min_eq_right (by linarith), sub_zero]
  · rw [abs_of_nonpos h, max_eq_right (by linarith), min_eq_left (by linarith)]

lemma bad_ratio_le (n : ℕ) (hn : 0 < n) (c : ι → ℤ) :
    (((box n).filter (fun k => k + c ∉ box n)).card : ℝ) / (box (ι := ι) n).card ≤
      (∑ i, |(c i : ℝ)|) / n := by
  set Gd : Finset (ι → ℤ) :=
    Fintype.piFinset fun i => Finset.Ico (max 0 (-c i)) (min (n:ℤ) (n - c i)) with hGd
  have hG : Gd ⊆ (box n).filter (fun k => k + c ∈ box n) := by
    intro k hk
    simp only [hGd, Fintype.mem_piFinset, Finset.mem_Ico, max_le_iff, lt_min_iff] at hk
    simp only [box, Finset.mem_filter, Fintype.mem_piFinset, Finset.mem_Ico, Pi.add_apply]
    refine ⟨fun i => ?_, fun i => ?_⟩
    · obtain ⟨⟨h1, _⟩, h3, _⟩ := hk i; exact ⟨h1, h3⟩
    · obtain ⟨⟨_, h2⟩, _, h4⟩ := hk i; constructor <;> linarith
  have hsplit := Finset.card_filter_add_card_filter_not
    (s := box (ι := ι) n) (fun k => k + c ∈ box n)
  have hGc : (Gd.card : ℝ) = ∏ i, (((min (n:ℤ) (n - c i) - max 0 (-c i)).toNat : ℕ) : ℝ) := by
    simp [hGd, Fintype.card_piFinset, Int.card_Ico]
  have hle : (Gd.card : ℝ) ≤ ((box n).filter (fun k => k + c ∈ box n)).card := by
    exact_mod_cast Finset.card_le_card hG
  have hnR : (0:ℝ) < n := by exact_mod_cast hn
  have hbox : ((box (ι := ι) n).card : ℝ) = ∏ _i : ι, (n:ℝ) := by
    simp [card_box]
  have hboxpos : (0:ℝ) < (box (ι := ι) n).card := by
    rw [hbox]; exact prod_pos fun _ _ => hnR
  set t : ι → ℝ := fun i => (((min (n:ℤ) (n - c i) - max 0 (-c i)).toNat : ℕ) : ℝ) / n with ht
  have ht0 : ∀ i, 0 ≤ t i := fun i => by positivity
  have ht1 : ∀ i, t i ≤ 1 := by
    intro i
    rw [ht, div_le_one hnR]
    have : (min (n:ℤ) (n - c i) - max 0 (-c i)).toNat ≤ n := by
      rw [ico_len]; have := abs_nonneg (c i); omega
    exact_mod_cast this
  have htc : ∀ i, 1 - t i ≤ |(c i : ℝ)| / n := by
    intro i
    simp only [ht, ico_len]
    have h1 : ((n:ℤ) - |c i|) ≤ (((n:ℤ) - |c i|).toNat : ℤ) := Int.self_le_toNat _
    have h2 : ((n:ℝ) - |(c i : ℝ)|) ≤ (((n:ℤ) - |c i|).toNat : ℝ) := by
      have := (Int.cast_le (R := ℝ)).mpr h1
      push_cast at this
      exact this
    have h3 : (1:ℝ) - |(c i:ℝ)|/n = ((n:ℝ) - |(c i:ℝ)|)/n := by field_simp
    rw [sub_le_comm, h3]; exact div_le_div_of_nonneg_right h2 hnR.le
  have hratio : (Gd.card : ℝ) / (box (ι := ι) n).card = ∏ i, t i := by
    rw [hGc, hbox, ← prod_div_distrib]
  calc
    (((box n).filter (fun k => k + c ∉ box n)).card : ℝ) / (box (ι := ι) n).card
        ≤ 1 - (Gd.card : ℝ) / (box (ι := ι) n).card := by
          rw [le_sub_iff_add_le, ← add_div, div_le_one hboxpos]
          have : (((box n).filter (fun k => k + c ∉ box n)).card : ℝ) +
              ((box n).filter (fun k => k + c ∈ box n)).card = (box (ι := ι) n).card := by
            exact_mod_cast (by omega : _ = _)
          linarith
    _ = 1 - ∏ i, t i := by rw [hratio]
    _ ≤ ∑ i, (1 - t i) := one_sub_prod_le _ t ht0 ht1
    _ ≤ ∑ i, |(c i : ℝ)| / n := sum_le_sum fun i _ => htc i
    _ = (∑ i, |(c i : ℝ)|) / n := by rw [sum_div]

end Box

section Group
variable {G : Type*} [AddCommGroup G] [Module.IsTorsionFree ℤ G]

instance spanFinite (s : Finset G) : Module.Finite ℤ (Submodule.span ℤ (s : Set G)) :=
  Module.Finite.span_of_finite ℤ s.finite_toSet

/-- The basis index of the span of `s`. -/
abbrev Idx (s : Finset G) := Module.Free.ChooseBasisIndex ℤ (Submodule.span ℤ (s : Set G))

/-- A chosen `ℤ`-basis of the span of `s`. -/
noncomputable def basis (s : Finset G) : Module.Basis (Idx s) ℤ (Submodule.span ℤ (s : Set G)) :=
  Module.Free.chooseBasis ℤ _

noncomputable def coordMap (s : Finset G) (k : Idx s → ℤ) : G :=
  ((basis s).equivFun.symm k : G)

lemma coordMap_injective (s : Finset G) : Function.Injective (coordMap s) := by
  intro a b h
  exact (basis s).equivFun.symm.injective (Subtype.ext h)

lemma coordMap_add (s : Finset G) (k c : Idx s → ℤ) :
    coordMap s (k + c) = coordMap s k + coordMap s c := by
  simp only [coordMap, map_add, Submodule.coe_add]

open Classical in
/-- Coordinates of `w` (zero if `w` is not in the span). -/
noncomputable def coords (s : Finset G) (w : G) : Idx s → ℤ :=
  if h : w ∈ Submodule.span ℤ (s : Set G) then (basis s).equivFun ⟨w, h⟩ else 0

lemma coordMap_coords (s : Finset G) {w : G} (hw : w ∈ Submodule.span ℤ (s : Set G)) :
    coordMap s (coords s w) = w := by
  simp [coordMap, coords, hw]

/-- The Følner box in `G`. -/
noncomputable def gbox (s : Finset G) (n : ℕ) : Finset G :=
  (box n).map ⟨coordMap s, coordMap_injective s⟩

lemma gbox_nonempty (s : Finset G) {n : ℕ} (hn : 0 < n) : (gbox s n).Nonempty :=
  (box_nonempty hn).map

open Classical in
lemma gbox_ratio (s : Finset G) (n : ℕ) (hn : 0 < n) {w : G}
    (hw : w ∈ Submodule.span ℤ (s : Set G)) :
    (((gbox s n).filter (fun z => z + w ∉ gbox s n)).card : ℝ) / (gbox s n).card ≤
      (∑ i, |(coords s w i : ℝ)|) / n := by
  classical
  have he : (gbox s n).filter (fun z => z + w ∉ gbox s n) =
      ((box n).filter (fun k => k + coords s w ∉ box n)).map
        ⟨coordMap s, coordMap_injective s⟩ := by
    rw [gbox, Finset.filter_map]
    congr 1
    apply Finset.filter_congr
    intro k _
    simp only [Function.comp_apply, Function.Embedding.coeFn_mk]
    have hx : coordMap s k + w = coordMap s (k + coords s w) := by
      rw [coordMap_add, coordMap_coords s hw]
    rw [hx]
    simp only [Finset.mem_map, Function.Embedding.coeFn_mk]
    constructor
    · intro h hk; exact h ⟨_, hk, rfl⟩
    · rintro h ⟨a, ha, hae⟩
      exact h (coordMap_injective s hae ▸ ha)
  rw [he, Finset.card_map, gbox, Finset.card_map]
  exact bad_ratio_le n hn (coords s w)

end Group

section Seq
variable {G : Type*} [AddCommGroup G] [Module.IsTorsionFree ℤ G] [Countable G]

open Classical in
theorem exists_folner : ∃ F : ℕ → Finset G, (∀ N, (F N).Nonempty) ∧
    ∀ w : G, Tendsto (fun N => (((F N).filter (fun z => z + w ∉ F N)).card : ℝ) / (F N).card)
      atTop (𝓝 0) := by
  classical
  obtain ⟨e, he⟩ := exists_surjective_nat G
  let s : ℕ → Finset G := fun N => (Finset.range (N+1)).image e
  have hmem : ∀ N j, j ≤ N → e j ∈ Submodule.span ℤ (s N : Set G) := by
    intro N j hj
    apply Submodule.subset_span
    simp only [s, Finset.coe_image, Finset.coe_range, Set.mem_image, Set.mem_Iio]
    exact ⟨j, by omega, rfl⟩
  let C : ℕ → ℝ := fun N => ∑ j ∈ Finset.range (N+1), ∑ i, |(coords (s N) (e j) i : ℝ)|
  have hC0 : ∀ N, 0 ≤ C N := fun N => sum_nonneg fun _ _ => sum_nonneg fun _ _ => abs_nonneg _
  let n : ℕ → ℕ := fun N => (N+1) * (⌈C N⌉₊ + 1)
  have hn : ∀ N, 0 < n N := fun N => by positivity
  refine ⟨fun N => gbox (s N) (n N), fun N => gbox_nonempty _ (hn N), ?_⟩
  intro w
  obtain ⟨j, rfl⟩ := he w
  have hbound : ∀ N, j ≤ N →
      (((gbox (s N) (n N)).filter (fun z => z + e j ∉ gbox (s N) (n N))).card : ℝ) /
        (gbox (s N) (n N)).card ≤ 1 / ((N:ℝ) + 1) := by
    intro N hN
    refine (gbox_ratio (s N) (n N) (hn N) (hmem N j hN)).trans ?_
    have hj : ∑ i, |(coords (s N) (e j) i : ℝ)| ≤ C N :=
      single_le_sum (f := fun j => ∑ i, |(coords (s N) (e j) i : ℝ)|)
        (fun _ _ => sum_nonneg fun _ _ => abs_nonneg _) (Finset.mem_range.mpr (by omega))
    have hc : C N ≤ ⌈C N⌉₊ := Nat.le_ceil _
    have hnR : ((n N : ℕ) : ℝ) = ((N:ℝ)+1) * ((⌈C N⌉₊ : ℝ) + 1) := by
      simp [n]
    rw [hnR, div_le_div_iff₀ (by positivity) (by positivity)]
    nlinarith [hC0 N]
  apply squeeze_zero' (Eventually.of_forall fun N => by positivity)
    (eventually_atTop.mpr ⟨j, hbound⟩)
  exact tendsto_one_div_add_atTop_nhds_zero_nat

end Seq

end Erdos1070.Folner


==> anc/erdos-1070/lean/Erdos1070/TransferKoopman.lean <==
import Erdos1070.TransferSpace

/-!
# Koopman representation, projection onto continuous vectors, and the field

Single-label mirror of OAI `Representations` (LabelModel part) and `BorelTransfer`
for the label `f = 1[0 ∈ ω]` on the space of independent sets.  The only new ingredient
compared with OAI is the mean identity `E[T_x p] = E[f]`.
-/

namespace Erdos1070.Transfer

open OAI OAI.PlaneFiveColor.Spectral OAI.EuclideanFiveColor
open OAI.EuclideanFiveColor.ContinuousVectors MeasureTheory Filter Topology
open scoped InnerProductSpace ComplexConjugate

noncomputable section

abbrev Hilbert := Lp ℂ 2 measure

def translation (a : E) : unitary (Hilbert →L[ℂ] Hilbert) :=
  Koopman.unitary measure (transHomeo a).toMeasurableEquiv (trans_preserving a)

def rotation (b : K) : unitary (Hilbert →L[ℂ] Hilbert) :=
  Koopman.unitary measure (rotateHomeo b).toMeasurableEquiv (rotate_preserving b)

lemma translation_apply (a : E) (v : Hilbert) :
    (translation a : Hilbert →L[ℂ] Hilbert) v =
      Lp.compMeasurePreserving (trans a) (trans_preserving a) v := rfl

lemma rotation_apply (b : K) (v : Hilbert) :
    (rotation b : Hilbert →L[ℂ] Hilbert) v =
      Lp.compMeasurePreserving (rotate b) (rotate_preserving b) v := rfl

def representation : DiscreteE →* unitary (Hilbert →L[ℂ] Hilbert) where
  toFun a := translation (Multiplicative.toAdd a)
  map_one' := by
    apply Subtype.ext
    apply ContinuousLinearMap.ext
    intro v
    change Lp.compMeasurePreserving (trans 0) (trans_preserving 0) v = v
    have he : trans 0 = id := funext trans_zero
    simp only [he,Lp.compMeasurePreserving_id_apply]
  map_mul' a b := by
    apply Subtype.ext
    apply ContinuousLinearMap.ext
    intro v
    change Lp.compMeasurePreserving (trans (Multiplicative.toAdd a+Multiplicative.toAdd b)) _ v =
      Lp.compMeasurePreserving (trans (Multiplicative.toAdd a)) _
        (Lp.compMeasurePreserving (trans (Multiplicative.toAdd b)) _ v)
    rw [← Lp.compMeasurePreserving_comp_apply]
    congr 2
    funext x
    exact (congrArg (fun c => trans c x) (add_comm _ _)).trans (trans_add _ _ x).symm

lemma op_apply (a : E) (v : Hilbert) : op representation a v =
    Lp.compMeasurePreserving (trans a) (trans_preserving a) v := rfl

lemma rotation_covariance (b : K) (a : E) (v : Hilbert) :
    (rotation b : Hilbert →L[ℂ] Hilbert) (op representation a v) =
      op representation (kCoeff b*a) ((rotation b : Hilbert →L[ℂ] Hilbert) v) := by
  simp only [rotation_apply,op_apply,← Lp.compMeasurePreserving_comp_apply]
  congr 2
  funext x
  exact covariance a b x

/-! ## The label vector -/

def labelValue (η : Space) : ℂ := if η.val 0 = true then 1 else 0

lemma labelValue_measurable : Measurable labelValue := by
  apply Measurable.ite _ measurable_const measurable_const
  exact (measurableSet_singleton true).preimage (show Measurable (fun η : Space => η.val 0) from
    ((continuous_apply (0 : E)).comp continuous_subtype_val).measurable)

lemma label_memLp : MemLp labelValue 2 measure := by
  refine MemLp.of_bound labelValue_measurable.aestronglyMeasurable 1 ?_
  exact .of_forall fun η => by dsimp [labelValue]; split_ifs <;> simp

abbrev labelVector : Hilbert := label_memLp.toLp labelValue

lemma label_ae : labelVector =ᵐ[measure] labelValue := label_memLp.coeFn_toLp

lemma label_rotation_fixed (b : K) :
    (rotation b : Hilbert →L[ℂ] Hilbert) labelVector = labelVector := by
  rw [rotation_apply]
  apply Lp.ext
  filter_upwards [Lp.coeFn_compMeasurePreserving labelVector (rotate_preserving b),
    (rotate_preserving b).quasiMeasurePreserving.ae label_ae, label_ae] with η h1 h2 h3
  simp only [Function.comp_apply,h1,h2,h3,labelValue,rotate_apply,mul_zero]

lemma label_unit_correlation (b : K) :
    ⟪labelVector,op representation (kCoeff b) labelVector⟫_ℂ = 0 := by
  rw [op_apply,L2.inner_def]
  apply integral_eq_zero_of_ae
  filter_upwards [label_ae,Lp.coeFn_compMeasurePreserving labelVector (trans_preserving (kCoeff b)),
    (trans_preserving (kCoeff b)).quasiMeasurePreserving.ae label_ae] with η h1 h2 h3
  simp only [h1,h2,Function.comp_apply,h3,labelValue,trans_apply,zero_add]
  have hp := η.property 0 (kCoeff b) (by
    change ‖(0 : ℂ)-(b.val:ℂ)‖ = 1
    rw [zero_sub,norm_neg]
    exact Circle.norm_coe b.val)
  by_cases h0 : η.val 0 = true
  · have h1 : η.val (kCoeff b) ≠ true := fun h => hp ⟨h0, h⟩
    simp [h0,h1]
  · simp [h0]

instance continuous_complete : CompleteSpace (space (A := E) representation) :=
  (isClosed_space (A := E) representation).completeSpace_coe

def projected : Hilbert := (space (A := E) representation).starProjection labelVector

lemma projected_range : ∀ᵐ η ∂measure,
    (projected η).im = 0 ∧ 0 ≤ (projected η).re ∧ (projected η).re ≤ 1 := by
  apply projection_range measure representation trans trans_preserving op_apply
  filter_upwards [label_ae] with η h
  rw [h]
  dsimp [labelValue]
  split_ifs <;> norm_num

lemma projected_rotation_fixed (b : K) :
    (rotation b : Hilbert →L[ℂ] Hilbert) projected = projected := by
  exact projection_covariance_fixed representation (rotation b)
    (Homeomorph.mulLeft₀ (kCoeff b) (kCoeff_ne_zero b)) (mul_zero _)
    (rotation_covariance b) _ (label_rotation_fixed b)

lemma projected_unit_correlation (b : K) :
    ⟪projected,op representation (kCoeff b) projected⟫_ℂ = 0 := by
  have hb := residual_fourier representation rotation rotation_covariance
    (labelVector-projected)
    ((space (A := E) representation).sub_starProjection_mem_orthogonal labelVector)
    (fun b => by rw [map_sub,label_rotation_fixed,projected_rotation_fixed]) (kCoeff b)
    (kCoeff_ne_zero b)
  exact (projection_coefficient representation labelVector (kCoeff b) hb).trans
    (label_unit_correlation b)

/-! ## The constant vector and the mean -/

def oneVector : Hilbert := (memLp_const (1 : ℂ)).toLp (fun _ : Space => (1 : ℂ))

lemma one_ae : oneVector =ᵐ[measure] fun _ => (1 : ℂ) := MemLp.coeFn_toLp _

lemma one_fixed (a : E) : op representation a oneVector = oneVector := by
  rw [op_apply]
  apply Lp.ext
  filter_upwards [Lp.coeFn_compMeasurePreserving oneVector (trans_preserving a),
    (trans_preserving a).quasiMeasurePreserving.ae one_ae,one_ae] with η h1 h2 h3
  exact h1.trans (h2.trans h3.symm)

lemma one_continuous : oneVector ∈ space (A := E) representation := by
  change Tendsto (fun a : E => op representation a oneVector) (𝓝 0) (𝓝 oneVector)
  simpa only [one_fixed] using
    (tendsto_const_nhds : Tendsto (fun _ : E => oneVector) (𝓝 0) (𝓝 oneVector))

lemma projected_continuous : projected ∈ space (A := E) representation :=
  (space (A := E) representation).starProjection_apply_mem _

lemma inner_one_projected : ⟪oneVector, projected⟫_ℂ = ⟪oneVector, labelVector⟫_ℂ := by
  rw [projected, ← Submodule.inner_starProjection_left_eq_right,
    (space (A := E) representation).starProjection_eq_self_iff.mpr one_continuous]

lemma inner_one_re (v : Hilbert) : (⟪oneVector, v⟫_ℂ).re = ∫ η, (v η).re ∂measure := by
  rw [L2.inner_def]
  change RCLike.re (∫ a, ⟪oneVector a, v a⟫_ℂ ∂measure) = _
  rw [← integral_re (L2.integrable_inner (𝕜 := ℂ) oneVector v)]
  apply integral_congr_ae
  filter_upwards [one_ae] with η h
  simp [h]

lemma inner_one_label : (⟪oneVector, labelVector⟫_ℂ).re = ∫ η, label η ∂measure := by
  rw [inner_one_re]
  apply integral_congr_ae
  filter_upwards [label_ae] with η h
  rw [h]
  simp only [labelValue, label_apply]
  split_ifs <;> simp

/-! ## The continuous field `x ↦ T_x p` -/

def fieldVector (x : ℂ) : Hilbert := orbitExtension representation projected x

lemma fieldVector_continuous : Continuous fieldVector :=
  orbitExtension_continuous _ projected_continuous

lemma fieldVector_algebraic (a : E) : fieldVector (a : ℂ) = op representation a projected :=
  orbitExtension_eq _ projected_continuous a

lemma fieldVector_range (x : ℂ) : ∀ᵐ η ∂measure,
    (fieldVector x η).im = 0 ∧ 0 ≤ (fieldVector x η).re ∧ (fieldVector x η).re ≤ 1 := by
  have he : clamp_lipschitz.compLp clamp_zero (fieldVector x) = fieldVector x := by
    refine dense_E.denseRange_val.induction_on x (isClosed_eq
      ((clamp_lipschitz.continuous_compLp clamp_zero).comp fieldVector_continuous)
        fieldVector_continuous) ?_
    intro a
    rw [fieldVector_algebraic,op_apply]
    apply Lp.ext
    filter_upwards [clamp_lipschitz.coeFn_compLp clamp_zero
        (Lp.compMeasurePreserving (trans a) (trans_preserving a) projected),
      Lp.coeFn_compMeasurePreserving projected (trans_preserving a),
      (trans_preserving a).quasiMeasurePreserving.ae projected_range] with η h1 h2 h3
    simp only [Function.comp_apply] at h1 h2
    rw [h1,h2]
    exact clamp_eq h3
  have ha := clamp_lipschitz.coeFn_compLp clamp_zero (fieldVector x)
  rw [he] at ha
  filter_upwards [ha] with η hη
  exact hη.symm ▸ clamp_range _

lemma fieldVector_unit_correlation (x : ℂ) (u : Circle) :
    ⟪fieldVector x,fieldVector (x+u)⟫_ℂ = 0 := by
  rw [show ⟪fieldVector x,fieldVector (x+u)⟫_ℂ = ⟪projected,fieldVector u⟫_ℂ from
    orbitExtension_inner _ projected_continuous projected_continuous x u]
  apply circle_closed_induction (isClosed_eq (continuous_const.inner fieldVector_continuous)
    continuous_const) _ u
  intro b
  change ⟪projected,fieldVector ((kCoeff b : E) : ℂ)⟫_ℂ = 0
  rw [fieldVector_algebraic]
  exact projected_unit_correlation b

lemma fieldVector_inner_one (x : ℂ) : ⟪oneVector, fieldVector x⟫_ℂ = ⟪oneVector, projected⟫_ℂ := by
  refine dense_E.denseRange_val.induction_on x
    (isClosed_eq (continuous_const.inner fieldVector_continuous) continuous_const) ?_
  intro a
  rw [fieldVector_algebraic]
  conv_lhs => rw [← one_fixed a]
  exact Unitary.inner_map_map (representation (Multiplicative.ofAdd a)) oneVector projected

lemma fieldVector_mean (x : ℂ) : ∫ η, (fieldVector x η).re ∂measure = ∫ η, label η ∂measure := by
  rw [← inner_one_re, fieldVector_inner_one, inner_one_projected, inner_one_label]

/-! ## A jointly measurable `[0,1]`-valued field -/

theorem exists_field : ∃ H : ℂ × Space → ℝ, Measurable H ∧ (∀ p, 0 ≤ H p ∧ H p ≤ 1) ∧
    (∀ x : ℂ, ∫ η, H (x,η) ∂measure = ∫ η, label η ∂measure) ∧
    (∀ x : ℂ, ∀ u : Circle, ∀ᵐ η ∂measure, H (x,η) * H (x+u,η) = 0) := by
  obtain ⟨F, hFm, hFae⟩ := exists_measurable_field measure fieldVector fieldVector_continuous
  let H : ℂ × Space → ℝ := fun p => max 0 (min 1 (F p).re)
  have hHae : ∀ x : ℂ, ∀ᵐ η ∂measure, H (x,η) = (fieldVector x η).re := by
    intro x
    filter_upwards [hFae x, fieldVector_range x] with η h1 h2
    simp only [H]
    rw [h1, min_eq_right h2.2.2, max_eq_right h2.2.1]
  refine ⟨H, ?_, ?_, ?_, ?_⟩
  · exact measurable_const.max (measurable_const.min (Complex.continuous_re.measurable.comp hFm))
  · intro p
    exact ⟨le_max_left _ _, max_le zero_le_one (min_le_left _ _)⟩
  · intro x
    rw [← fieldVector_mean x]
    exact integral_congr_ae (hHae x)
  · intro x u
    have hz := positive_orthogonal measure (fieldVector x) (fieldVector (x+u))
      ((fieldVector_range x).mono fun _ h => ⟨h.1,h.2.1⟩)
      ((fieldVector_range (x+u)).mono fun _ h => ⟨h.1,h.2.1⟩)
      (fieldVector_unit_correlation x u)
    filter_upwards [hHae x, hHae (x+u), hz] with η h1 h2 h3
    rw [h1, h2]
    exact h3

end

end Erdos1070.Transfer


==> anc/erdos-1070/lean/Erdos1070/TransferSample.lean <==
import Erdos1070.TransferDensity

/-!
# Sampling one good realisation of a stationary field

Given a jointly measurable `H : ℂ × Ω → [0,1]` over a probability space with constant mean `c`
and pointwise-a.s. vanishing unit correlations, some sample `ω` has
(a) `H(x,ω) H(x+u,ω) = 0` for a.e. `(x,u) ∈ ℂ × S¹`, and
(b) `limsup_m |Q_m|⁻¹ ∫_{Q_m} H(·,ω) ≥ c` (reverse Fatou).
-/

namespace Erdos1070.Transfer

open OAI OAI.EuclideanFiveColor MeasureTheory Filter Topology Set
open scoped ENNReal

noncomputable section

variable {Ω : Type*} [MeasurableSpace Ω] (μ : Measure Ω) [IsProbabilityMeasure μ]

/-- Square average of a realisation. -/
def sqAvg (H : ℂ × Ω → ℝ) (m : ℕ) (ω : Ω) : ℝ≥0∞ :=
  (∫⁻ x in square m, ENNReal.ofReal (H (x,ω))) / volume (square m)

lemma sqAvg_measurable {H : ℂ × Ω → ℝ} (hH : Measurable H) (m : ℕ) : Measurable (sqAvg H m) := by
  have : Measurable fun ω => ∫⁻ x in square m, ENNReal.ofReal (H (x,ω)) :=
    (ENNReal.measurable_ofReal.comp hH).lintegral_prod_left'
  exact this.div_const _

omit [MeasurableSpace Ω] in
lemma sqAvg_le_one {H : ℂ × Ω → ℝ} (h1 : ∀ p, H p ≤ 1) (m : ℕ) (ω : Ω) : sqAvg H m ω ≤ 1 := by
  apply ENNReal.div_le_of_le_mul
  rw [one_mul]
  calc ∫⁻ x in square m, ENNReal.ofReal (H (x,ω)) ≤ ∫⁻ _ in square m, 1 :=
        lintegral_mono fun x => ENNReal.ofReal_le_one.mpr (h1 _)
    _ = volume (square m) := by rw [setLIntegral_const, one_mul]

lemma sqAvg_mean {H : ℂ × Ω → ℝ} (hH : Measurable H) (h0 : ∀ p, 0 ≤ H p) (h1 : ∀ p, H p ≤ 1)
    {c : ℝ} (hm : ∀ x, ∫ ω, H (x,ω) ∂μ = c) (m : ℕ) (hm1 : 1 ≤ m) :
    ∫⁻ ω, sqAvg H m ω ∂μ = ENNReal.ofReal c := by
  have hpos : volume (square (m:ℝ)) ≠ 0 :=
    (volume_square_pos (by exact_mod_cast hm1 : (0:ℝ) < m)).ne'
  have hfin := volume_square_ne_top (m:ℝ)
  simp only [sqAvg, div_eq_mul_inv]
  have hmeas : Measurable fun ω => ∫⁻ x in square m, ENNReal.ofReal (H (x,ω)) :=
    (ENNReal.measurable_ofReal.comp hH).lintegral_prod_left'
  rw [lintegral_mul_const _ hmeas]
  have hswap : ∫⁻ ω, ∫⁻ x in square m, ENNReal.ofReal (H (x,ω)) ∂volume ∂μ =
      ∫⁻ x in square m, ∫⁻ ω, ENNReal.ofReal (H (x,ω)) ∂μ := by
    apply lintegral_lintegral_swap
    exact ((ENNReal.measurable_ofReal.comp hH).comp measurable_swap).aemeasurable
  have hin : ∀ x, ∫⁻ ω, ENNReal.ofReal (H (x,ω)) ∂μ = ENNReal.ofReal c := by
    intro x
    have hint : Integrable (fun ω => H (x,ω)) μ := by
      refine Integrable.of_bound (C := 1)
        (hH.comp (measurable_const.prodMk measurable_id)).aestronglyMeasurable ?_
      exact Eventually.of_forall fun ω => by
        rw [Real.norm_eq_abs, abs_of_nonneg (h0 _)]; exact h1 _
    rw [← hm x, ofReal_integral_eq_lintegral_ofReal hint (Eventually.of_forall fun ω => h0 _)]
  rw [hswap]
  simp only [hin, setLIntegral_const]
  rw [mul_assoc, ENNReal.mul_inv_cancel hpos hfin, mul_one]

theorem exists_good_sample {H : ℂ × Ω → ℝ} (hH : Measurable H) (h0 : ∀ p, 0 ≤ H p)
    (h1 : ∀ p, H p ≤ 1) {c : ℝ} (hm : ∀ x, ∫ ω, H (x,ω) ∂μ = c)
    (ho : ∀ x : ℂ, ∀ u : Circle, ∀ᵐ ω ∂μ, H (x,ω) * H (x+u,ω) = 0) :
    ∃ ω : Ω, (∀ᵐ p ∂(volume : Measure ℂ).prod angularMeasure,
        H (p.1,ω) * H (p.1 + direction p.2,ω) = 0) ∧
      ENNReal.ofReal c ≤ limsup (fun m : ℕ => sqAvg H m ω) atTop := by
  -- (a) the correlation holds for a.e. sample
  have hS : MeasurableSet {q : (ℂ × Angles) × Ω |
      H (q.1.1,q.2) * H (q.1.1 + direction q.1.2,q.2) = 0} := by
    apply measurableSet_eq_fun _ measurable_const
    exact (hH.comp (measurable_fst.fst.prodMk measurable_snd)).mul
      (hH.comp ((measurable_fst.fst.add (direction_continuous.measurable.comp measurable_fst.snd)).prodMk
        measurable_snd))
  have hG : ∀ᵐ ω ∂μ, ∀ᵐ p ∂(volume : Measure ℂ).prod angularMeasure,
      H (p.1,ω) * H (p.1 + direction p.2,ω) = 0 :=
    (Measure.ae_ae_comm hS).mp (.of_forall fun p => ho p.1 (AddCircle.toCircle p.2))
  -- (b) reverse Fatou
  let X : Ω → ℝ≥0∞ := fun ω => limsup (fun m : ℕ => sqAvg H m ω) atTop
  have hXm : Measurable X := Measurable.limsup fun m => sqAvg_measurable hH m
  have hX1 : ∀ ω, X ω ≤ 1 := fun ω =>
    limsup_le_of_le (by isBoundedDefault) (Eventually.of_forall fun m => sqAvg_le_one h1 m ω)
  have hfatou : ENNReal.ofReal c ≤ ∫⁻ ω, X ω ∂μ := by
    have hl := limsup_lintegral_le (μ := μ) (fun _ => 1) (fun m => sqAvg_measurable hH m)
      (fun m => Eventually.of_forall fun ω => sqAvg_le_one h1 m ω) (by simp)
    have hc : limsup (fun m => ∫⁻ ω, sqAvg H m ω ∂μ) atTop = ENNReal.ofReal c := by
      rw [limsup_congr (eventually_atTop.mpr ⟨1, fun m hm1 => sqAvg_mean μ hH h0 h1 hm m hm1⟩)]
      exact limsup_const _
    rw [hc] at hl
    exact hl
  have hfreq : ∃ᵐ ω ∂μ, ENNReal.ofReal c ≤ X ω := by
    intro hn
    have hlt : ∀ᵐ ω ∂μ, X ω < ENNReal.ofReal c := by
      filter_upwards [hn] with ω hω
      exact not_le.mp hω
    have hs := lintegral_strict_mono (IsProbabilityMeasure.ne_zero μ) aemeasurable_const
      (ne_top_of_le_ne_top (b := ∫⁻ _, 1 ∂μ) (by simp) (lintegral_mono hX1)) hlt
    rw [lintegral_const, measure_univ, mul_one] at hs
    exact (not_le.mpr hs) hfatou
  obtain ⟨ω, hω1, hω2⟩ := (hfreq.and_eventually hG).exists
  exact ⟨ω, hω2, hω1⟩

end

end Erdos1070.Transfer


==> anc/erdos-1070/lean/Erdos1070/TransferSpace.lean <==
import Erdos1070.Defs
import Erdos1070.TransferFolner
import OAI.Geometry.PlaneColoring.BorelTransfer

/-!
# The space of independent subsets of `E` and an invariant law with `P(0 ∈ ω) ≥ α*`

`Space` is the compact space of subsets of the algebraic plane `E` with no two points at
distance `1`.  We build a positive normalized functional on `C(Space, ℝ)`, invariant under
all translations by `E` and rotations by `K`, whose value on `1[0 ∈ ω]` is at least `alphaStar`:

* stage 1: an ultrafilter limit of uniform averages of `φ (J_N - z)` over `z` in Følner sets
  `F_N ⊆ E`, with `J_N ⊆ F_N` a largest unit-free subset (`|J_N| ≥ α* |F_N|`);
* stage 2: the invariant mean (OAI) over the rotation group `Rot`.

The measure is then obtained by the Riesz–Markov–Kakutani theorem, as in OAI `StationaryMean`.
-/

namespace Erdos1070.Transfer

open OAI OAI.PlaneFiveColor.Spectral MeasureTheory Filter Topology
open scoped BoundedContinuousFunction

noncomputable section

/-! ## The space -/

def Indep (ω : E → Bool) : Prop := ∀ x y : E, ‖(x:ℂ)-(y:ℂ)‖ = 1 → ¬ (ω x = true ∧ ω y = true)

abbrev Space := {ω : E → Bool // Indep ω}

lemma closed_indep : IsClosed {ω : E → Bool | Indep ω} := by
  unfold Indep
  simp only [Set.ofPred_forall]
  refine isClosed_iInter fun (x:E) => isClosed_iInter fun (y:E) => isClosed_iInter fun _ => ?_
  have hc : Continuous (fun ω : E → Bool => (ω x,ω y)) := (continuous_apply x).prodMk (continuous_apply y)
  exact (isClosed_discrete {p : Bool × Bool | ¬ (p.1 = true ∧ p.2 = true)}).preimage hc

instance : CompactSpace Space := isCompact_iff_compactSpace.mp closed_indep.isCompact

def trans (a : E) (ω : Space) : Space := ⟨fun x => ω.val (x+a),by
  intro x y h
  apply ω.property (x+a) (y+a)
  change ‖(x:ℂ)+(a:ℂ)-((y:ℂ)+(a:ℂ))‖ = 1
  simpa only [add_sub_add_right_eq_sub] using h⟩

def rotate (b : K) (ω : Space) : Space := ⟨fun x => ω.val (kCoeff b * x),by
  intro x y h
  apply ω.property (kCoeff b*x) (kCoeff b*y)
  change ‖(b.val:ℂ)*(x:ℂ)-(b.val:ℂ)*(y:ℂ)‖ = 1
  rw [← mul_sub,norm_mul,Circle.norm_coe,one_mul,h]⟩

@[simp] lemma trans_apply (a : E) (ω : Space) (x : E) : (trans a ω).val x = ω.val (x+a) := rfl
@[simp] lemma rotate_apply (b : K) (ω : Space) (x : E) : (rotate b ω).val x = ω.val (kCoeff b*x) := rfl

lemma trans_continuous (a : E) : Continuous (trans a) := by
  apply Continuous.subtype_mk
  exact continuous_pi fun x => (continuous_apply (x+a)).comp continuous_subtype_val

lemma rotate_continuous (b : K) : Continuous (rotate b) := by
  apply Continuous.subtype_mk
  exact continuous_pi fun x => (continuous_apply (kCoeff b*x)).comp continuous_subtype_val

@[simp] lemma trans_zero (ω : Space) : trans 0 ω = ω := by apply Subtype.ext; funext x; simp

lemma trans_add (a b : E) (ω : Space) : trans a (trans b ω) = trans (a+b) ω := by
  apply Subtype.ext; funext x; simp [add_assoc]

@[simp] lemma rotate_one (ω : Space) : rotate 1 ω = ω := by
  apply Subtype.ext
  funext x
  have h1 : kCoeff 1 = 1 := rfl
  simp [h1]

lemma rotate_mul (a b : K) (ω : Space) : rotate a (rotate b ω) = rotate (a*b) ω := by
  apply Subtype.ext
  funext x
  change ω.val (kCoeff b * (kCoeff a * x)) = ω.val (kCoeff (a*b)*x)
  have he : kCoeff (a*b) = kCoeff a * kCoeff b := by rfl
  rw [he]; ring_nf

lemma covariance (a : E) (b : K) (ω : Space) :
    trans a (rotate b ω) = rotate b (trans (kCoeff b*a) ω) := by
  apply Subtype.ext
  funext x
  simp only [trans_apply,rotate_apply,mul_add]

def transHomeo (a : E) : Space ≃ₜ Space where
  toFun := trans a
  invFun := trans (-a)
  left_inv ω := by rw [trans_add,neg_add_cancel,trans_zero]
  right_inv ω := by rw [trans_add,add_neg_cancel,trans_zero]
  continuous_toFun := trans_continuous a
  continuous_invFun := trans_continuous (-a)

def rotateHomeo (b : K) : Space ≃ₜ Space where
  toFun := rotate b
  invFun := rotate b⁻¹
  left_inv ω := by rw [rotate_mul,inv_mul_cancel,rotate_one]
  right_inv ω := by rw [rotate_mul,mul_inv_cancel,rotate_one]
  continuous_toFun := rotate_continuous b
  continuous_invFun := rotate_continuous b⁻¹

/-- The label `1[0 ∈ ω]` as a continuous function. -/
def label : C(Space, ℝ) :=
  ⟨fun ω => if ω.val 0 = true then 1 else 0, by
    have hc : Continuous (fun ω : Space => ω.val 0) :=
      (continuous_apply (0:E)).comp continuous_subtype_val
    exact (continuous_of_discreteTopology
      (f := fun b : Bool => if b = true then (1:ℝ) else 0)).comp hc⟩

@[simp] lemma label_apply (ω : Space) : label ω = if ω.val 0 = true then 1 else 0 := rfl

lemma label_rotate (b : K) (ω : Space) : label (rotate b ω) = label ω := by
  simp [mul_zero]

/-! ## Finite configurations -/

/-- A finite unit-free subset of `E`, as a point of `Space`. -/
def cfg (J : Finset E) (hJ : ∀ x ∈ J, ∀ y ∈ J, ‖(x:ℂ)-(y:ℂ)‖ ≠ 1) : Space :=
  ⟨fun x => decide (x ∈ J), by
    intro x y h ⟨hx, hy⟩
    exact hJ x (by simpa using hx) y (by simpa using hy) h⟩

lemma alphaStar_le_ratio (P : Finset ℂ) (hP : P.Nonempty) :
    alphaStar ≤ (indepNum P : ℝ) / P.card := by
  apply csInf_le
  · refine ⟨0, ?_⟩
    rintro r ⟨Q, _, rfl⟩
    positivity
  · exact ⟨P, hP, rfl⟩

lemma exists_indepNum (P : Finset ℂ) :
    ∃ I ⊆ P, UnitFree (I : Set ℂ) ∧ I.card = indepNum P := by
  have hne : {m | ∃ I ⊆ P, UnitFree (I : Set ℂ) ∧ I.card = m}.Nonempty :=
    ⟨0, ∅, Finset.empty_subset _, by simp [UnitFree], rfl⟩
  have hbdd : BddAbove {m | ∃ I ⊆ P, UnitFree (I : Set ℂ) ∧ I.card = m} := by
    refine ⟨P.card, ?_⟩
    rintro m ⟨I, hI, _, rfl⟩
    exact Finset.card_le_card hI
  exact Nat.sSup_mem hne hbdd

lemma exists_large_indep (F : Finset E) (hF : F.Nonempty) :
    ∃ J ⊆ F, (∀ x ∈ J, ∀ y ∈ J, ‖(x:ℂ)-(y:ℂ)‖ ≠ 1) ∧ alphaStar * F.card ≤ J.card := by
  classical
  let P : Finset ℂ := F.map ⟨Subtype.val, Subtype.val_injective⟩
  have hP : P.Nonempty := hF.map
  obtain ⟨I, hIP, hIu, hIc⟩ := exists_indepNum P
  let J : Finset E := F.filter (fun x : E => (x:ℂ) ∈ I)
  have hJI : J.map ⟨Subtype.val, Subtype.val_injective⟩ = I := by
    ext z
    simp only [J, Finset.mem_map, Finset.mem_filter, Function.Embedding.coeFn_mk]
    constructor
    · rintro ⟨x, ⟨_, hx⟩, rfl⟩; exact hx
    · intro hz
      obtain ⟨x, hx, rfl⟩ := Finset.mem_map.mp (hIP hz)
      exact ⟨x, ⟨hx, hz⟩, rfl⟩
  refine ⟨J, Finset.filter_subset _ _, ?_, ?_⟩
  · intro x hx y hy
    exact hIu x (Finset.mem_filter.mp hx).2 y (Finset.mem_filter.mp hy).2
  · have hcard : J.card = indepNum P := by
      rw [← hIc, ← hJI, Finset.card_map]
    have hPc : P.card = F.card := Finset.card_map _
    have h := alphaStar_le_ratio P hP
    rw [hPc, ← hcard] at h
    have hpos : (0:ℝ) < F.card := by exact_mod_cast hF.card_pos
    rwa [le_div_iff₀ hpos] at h

/-! ## Stage 1: Følner averages -/

lemma sum_shift_diff {G : Type*} [AddCommGroup G] [DecidableEq G] (F : Finset G) (g : G → ℝ)
    {B : ℝ} (hg : ∀ z, |g z| ≤ B) (w : G) :
    |∑ z ∈ F, g (z+w) - ∑ z ∈ F, g z| ≤
      B * ((F.filter (fun z => z + w ∉ F)).card + (F.filter (fun z => z + (-w) ∉ F)).card) := by
  let e : G ↪ G := ⟨fun z => z + w, add_left_injective w⟩
  have h1 : ∑ z ∈ F, g (z+w) = ∑ y ∈ F.map e, g y := by
    rw [Finset.sum_map]; rfl
  have hm : ∀ y, y ∈ F.map e ↔ y + (-w) ∈ F := by
    intro y
    simp only [Finset.mem_map, e, Function.Embedding.coeFn_mk]
    constructor
    · rintro ⟨z, hz, rfl⟩; simpa using hz
    · intro h; exact ⟨y + -w, h, by abel⟩
  have hA : F.map e \ F = (F.filter (fun z => z + w ∉ F)).map e := by
    ext y
    simp only [Finset.mem_sdiff, Finset.mem_map, Finset.mem_filter, e, Function.Embedding.coeFn_mk]
    constructor
    · rintro ⟨⟨z, hz, rfl⟩, hn⟩; exact ⟨z, ⟨hz, hn⟩, rfl⟩
    · rintro ⟨z, ⟨hz, hn⟩, rfl⟩; exact ⟨⟨z, hz, rfl⟩, hn⟩
  have hB : F \ F.map e = F.filter (fun z => z + (-w) ∉ F) := by
    ext y
    simp only [Finset.mem_sdiff, Finset.mem_filter, hm]
  rw [h1, ← Finset.sum_sdiff_sub_sum_sdiff, hA, hB]
  have hb0 : 0 ≤ B := (abs_nonneg _).trans (hg 0)
  calc
    _ ≤ |∑ y ∈ (F.filter (fun z => z + w ∉ F)).map e, g y| +
        |∑ y ∈ F.filter (fun z => z + (-w) ∉ F), g y| := abs_sub _ _
    _ ≤ ((F.filter (fun z => z + w ∉ F)).map e).card * B +
        (F.filter (fun z => z + (-w) ∉ F)).card * B := by
      gcongr
      · exact (Finset.abs_sum_le_sum_abs _ _).trans
          ((Finset.sum_le_card_nsmul _ _ B (fun y _ => hg y)).trans (by rw [nsmul_eq_mul]))
      · exact (Finset.abs_sum_le_sum_abs _ _).trans
          ((Finset.sum_le_card_nsmul _ _ B (fun y _ => hg y)).trans (by rw [nsmul_eq_mul]))
    _ = _ := by rw [Finset.card_map]; ring

section Stage1
open Classical

/-- Følner sets in `E`. -/
noncomputable def folner : ℕ → Finset E := (Folner.exists_folner (G := E)).choose

lemma folner_nonempty (N : ℕ) : (folner N).Nonempty :=
  (Folner.exists_folner (G := E)).choose_spec.1 N

lemma folner_tendsto (w : E) :
    Tendsto (fun N => (((folner N).filter (fun z => z + w ∉ folner N)).card : ℝ) / (folner N).card)
      atTop (𝓝 0) := by
  convert (Folner.exists_folner (G := E)).choose_spec.2 w <;> rfl

lemma exists_J (N : ℕ) : ∃ J ⊆ folner N, (∀ x ∈ J, ∀ y ∈ J, ‖(x:ℂ)-(y:ℂ)‖ ≠ 1) ∧
    alphaStar * (folner N).card ≤ J.card := exists_large_indep _ (folner_nonempty N)

noncomputable def bigJ (N : ℕ) : Finset E := (exists_J N).choose
lemma bigJ_sub (N : ℕ) : bigJ N ⊆ folner N := (exists_J N).choose_spec.1
lemma bigJ_free (N : ℕ) : ∀ x ∈ bigJ N, ∀ y ∈ bigJ N, ‖(x:ℂ)-(y:ℂ)‖ ≠ 1 :=
  (exists_J N).choose_spec.2.1
lemma bigJ_card (N : ℕ) : alphaStar * (folner N).card ≤ (bigJ N).card :=
  (exists_J N).choose_spec.2.2

noncomputable def base (N : ℕ) : Space := cfg (bigJ N) (bigJ_free N)

/-- Uniform average over the `N`-th Følner set. -/
noncomputable def seqAvg (φ : C(Space,ℝ)) (N : ℕ) : ℝ :=
  ((folner N).card : ℝ)⁻¹ * ∑ z ∈ folner N, φ (trans z (base N))

lemma seqAvg_abs_le (φ : C(Space,ℝ)) (N : ℕ) : |seqAvg φ N| ≤ ‖φ‖ := by
  have hpos : (0:ℝ) < (folner N).card := by exact_mod_cast (folner_nonempty N).card_pos
  rw [seqAvg, abs_mul, abs_inv, abs_of_pos hpos, inv_mul_le_iff₀ hpos]
  refine (Finset.abs_sum_le_sum_abs _ _).trans ?_
  simpa [mul_comm] using Finset.sum_le_card_nsmul _ _ ‖φ‖
    (fun z _ => by simpa [Real.norm_eq_abs] using φ.norm_coe_le_norm (trans z (base N)))

/-- The ultrafilter used for the limits. -/
noncomputable def U : Ultrafilter ℕ := Ultrafilter.of atTop

lemma U_le : (U : Filter ℕ) ≤ atTop := Ultrafilter.of_le _

lemma seqAvg_has_limit (φ : C(Space,ℝ)) :
    ∃ r : ℝ, Tendsto (seqAvg φ) (U : Filter ℕ) (𝓝 r) := by
  have hb : (Ultrafilter.map (seqAvg φ) U : Filter ℝ) ≤ 𝓟 (Set.Icc (-‖φ‖) ‖φ‖) := by
    rw [Ultrafilter.coe_map, Filter.le_principal_iff, Filter.mem_map]
    apply Filter.Eventually.of_forall
    intro N
    exact abs_le.mp (seqAvg_abs_le φ N)
  obtain ⟨r, _, hr⟩ := isCompact_Icc.ultrafilter_le_nhds (Ultrafilter.map (seqAvg φ) U) hb
  exact ⟨r, hr⟩

/-- Stage-1 functional. -/
noncomputable def lim0 (φ : C(Space,ℝ)) : ℝ := (U : Filter ℕ).limUnder (seqAvg φ)

lemma tendsto_lim0 (φ : C(Space,ℝ)) : Tendsto (seqAvg φ) (U : Filter ℕ) (𝓝 (lim0 φ)) :=
  tendsto_nhds_limUnder (seqAvg_has_limit φ)

lemma lim0_add (φ ψ : C(Space,ℝ)) : lim0 (φ+ψ) = lim0 φ + lim0 ψ := by
  apply Tendsto.limUnder_eq
  convert (tendsto_lim0 φ).add (tendsto_lim0 ψ) using 1
  funext N
  simp only [seqAvg, ContinuousMap.add_apply, Finset.sum_add_distrib, mul_add]

lemma lim0_smul (c : ℝ) (φ : C(Space,ℝ)) : lim0 (c • φ) = c * lim0 φ := by
  apply Tendsto.limUnder_eq
  convert (tendsto_lim0 φ).const_mul c using 1
  funext N
  simp only [seqAvg, ContinuousMap.smul_apply, smul_eq_mul, ← Finset.mul_sum]
  ring

lemma lim0_const (c : ℝ) : lim0 (ContinuousMap.const Space c) = c := by
  apply Tendsto.limUnder_eq
  apply tendsto_const_nhds.congr
  intro N
  have hpos : (0:ℝ) < (folner N).card := by exact_mod_cast (folner_nonempty N).card_pos
  simp only [seqAvg, ContinuousMap.const_apply, Finset.sum_const, nsmul_eq_mul]
  field_simp

lemma lim0_nonneg (φ : C(Space,ℝ)) (hφ : 0 ≤ φ) : 0 ≤ lim0 φ := by
  apply ge_of_tendsto (tendsto_lim0 φ) (Filter.Eventually.of_forall fun N => ?_)
  exact mul_nonneg (by positivity) (Finset.sum_nonneg fun z _ => hφ _)

lemma lim0_abs_le (φ : C(Space,ℝ)) : |lim0 φ| ≤ ‖φ‖ :=
  le_of_tendsto (tendsto_lim0 φ).abs (Filter.Eventually.of_forall fun N => seqAvg_abs_le φ N)

lemma lim0_trans (w : E) (φ : C(Space,ℝ)) :
    lim0 (φ.comp ⟨trans w, trans_continuous w⟩) = lim0 φ := by
  have hz : Tendsto (fun N => seqAvg (φ.comp ⟨trans w, trans_continuous w⟩) N - seqAvg φ N)
      atTop (𝓝 0) := by
    have hb := ((folner_tendsto w).add (folner_tendsto (-w))).const_mul ‖φ‖
    simp only [add_zero, mul_zero] at hb
    apply squeeze_zero_norm _ hb
    intro N
    have hpos : (0:ℝ) < (folner N).card := by exact_mod_cast (folner_nonempty N).card_pos
    have hd := sum_shift_diff (folner N) (fun z => φ (trans z (base N)))
      (B := ‖φ‖) (fun z => by simpa [Real.norm_eq_abs] using φ.norm_coe_le_norm _) w
    have he : seqAvg (φ.comp ⟨trans w, trans_continuous w⟩) N - seqAvg φ N =
        ((folner N).card : ℝ)⁻¹ * (∑ z ∈ folner N, φ (trans (z+w) (base N)) -
          ∑ z ∈ folner N, φ (trans z (base N))) := by
      simp only [seqAvg, ContinuousMap.comp_apply, ContinuousMap.coe_mk, trans_add, add_comm w]
      ring
    rw [he, Real.norm_eq_abs, abs_mul, abs_inv, abs_of_pos hpos, inv_mul_le_iff₀ hpos]
    refine hd.trans (le_of_eq ?_)
    field_simp
  have h1 := (tendsto_lim0 φ).add (hz.mono_left U_le)
  simp only [add_zero, add_sub_cancel] at h1
  exact tendsto_nhds_unique (tendsto_lim0 _) h1

lemma lim0_label : alphaStar ≤ lim0 label := by
  apply ge_of_tendsto (tendsto_lim0 label) (Filter.Eventually.of_forall fun N => ?_)
  have hpos : (0:ℝ) < (folner N).card := by exact_mod_cast (folner_nonempty N).card_pos
  have hs : ∑ z ∈ folner N, label (trans z (base N)) = (bigJ N).card := by
    have : ∀ z, label (trans z (base N)) = if z ∈ bigJ N then 1 else 0 := by
      intro z
      simp [base, cfg]
    simp only [this]
    rw [Finset.sum_ite_mem, Finset.sum_const, nsmul_eq_mul, mul_one,
      Finset.inter_eq_right.mpr (bigJ_sub N)]
  rw [seqAvg, hs, le_inv_mul_iff₀ hpos, mul_comm]
  exact bigJ_card N

end Stage1

/-! ## Stage 2: averaging over rotations -/

noncomputable def ro (b : Rot) : Space → Space := rotate (rotMul b)

lemma ro_continuous (b : Rot) : Continuous (ro b) := rotate_continuous _

noncomputable def outer (φ : C(Space,ℝ)) : Rot →ᵇ ℝ :=
  BoundedContinuousFunction.ofNormedAddCommGroup
    (fun b => lim0 (φ.comp ⟨ro b, ro_continuous b⟩))
    continuous_of_discreteTopology ‖φ‖
    (fun _ => (Real.norm_eq_abs _).le.trans ((lim0_abs_le _).trans
      (ContinuousMap.norm_le _ (norm_nonneg _) |>.mpr fun _ => φ.norm_coe_le_norm _)))

open PlaneFiveColor.InvariantMean in
/-- The full invariant functional. -/
noncomputable def average (φ : C(Space,ℝ)) : ℝ := mean (outer φ)

open PlaneFiveColor.InvariantMean

lemma outer_add (φ ψ : C(Space,ℝ)) : outer (φ+ψ) = outer φ + outer ψ := by
  refine BoundedContinuousFunction.ext fun b => ?_
  show lim0 ((φ+ψ).comp _) = lim0 (φ.comp _) + lim0 (ψ.comp _)
  rw [ContinuousMap.add_comp, lim0_add]

lemma outer_smul (c : ℝ) (φ : C(Space,ℝ)) : outer (c • φ) = c • outer φ := by
  refine BoundedContinuousFunction.ext fun b => ?_
  show lim0 ((c • φ).comp _) = c * lim0 (φ.comp _)
  rw [ContinuousMap.smul_comp, lim0_smul]

lemma average_add (φ ψ : C(Space,ℝ)) : average (φ+ψ) = average φ + average ψ := by
  simp only [average, outer_add, mean_add]

lemma average_smul (c : ℝ) (φ : C(Space,ℝ)) : average (c • φ) = c * average φ := by
  simp only [average, outer_smul, mean_smul]

lemma average_nonneg (φ : C(Space,ℝ)) (hφ : 0 ≤ φ) : 0 ≤ average φ :=
  mean_nonneg _ fun b => lim0_nonneg _ fun ω => by
    show (0:ℝ) ≤ φ (ro b ω)
    exact hφ (ro b ω)

lemma average_mono {φ ψ : C(Space,ℝ)} (h : φ ≤ ψ) : average φ ≤ average ψ := by
  have hp := average_nonneg (ψ - φ) (sub_nonneg.mpr h)
  have he : average (ψ - φ) = average ψ - average φ := by
    rw [sub_eq_add_neg, average_add, ← neg_one_smul ℝ φ, average_smul]; ring
  linarith

lemma average_const (c : ℝ) : average (ContinuousMap.const Space c) = c := by
  have ho : outer (ContinuousMap.const Space c) = BoundedContinuousFunction.const Rot c := by
    ext b
    exact lim0_const c
  rw [average, ho, mean_const]

lemma average_rotation (b : K) (φ : C(Space,ℝ)) :
    average (φ.comp ⟨rotate b, rotate_continuous b⟩) = average φ := by
  unfold average
  have he : outer (φ.comp ⟨rotate b, rotate_continuous b⟩) = shift (mulRot b) (outer φ) := by
    ext c
    change lim0 _ = lim0 _
    congr 1
    ext ω
    change φ (rotate b (rotate (rotMul c) ω)) = φ (rotate (rotMul (c + mulRot b)) ω)
    rw [rotate_mul]
    congr 2
    exact mul_comm _ _
  rw [he, mean_shift]

lemma average_translation (a : E) (φ : C(Space,ℝ)) :
    average (φ.comp ⟨trans a, trans_continuous a⟩) = average φ := by
  unfold average
  congr 1
  ext c
  change lim0 _ = lim0 _
  have he : (φ.comp ⟨trans a, trans_continuous a⟩).comp ⟨ro c, ro_continuous c⟩ =
      (φ.comp ⟨ro c, ro_continuous c⟩).comp
        ⟨trans (kCoeff (rotMul c) * a), trans_continuous _⟩ := by
    ext ω
    change φ (trans a (rotate (rotMul c) ω)) = φ (rotate (rotMul c) (trans _ ω))
    rw [covariance]
  rw [he, lim0_trans]

lemma average_label : alphaStar ≤ average label := by
  have ho : outer label = BoundedContinuousFunction.const Rot (lim0 label) := by
    ext c
    change lim0 _ = lim0 _
    congr 1
    ext ω
    exact label_rotate _ ω
  rw [average, ho, mean_const]
  exact lim0_label

/-! ## The measure -/

def functional : CompactlySupportedContinuousMap Space ℝ →ₚ[ℝ] ℝ where
  toFun f := average f.toContinuousMap
  map_add' f g := average_add f.toContinuousMap g.toContinuousMap
  map_smul' c f := average_smul c f.toContinuousMap
  monotone' _ _ h := average_mono h

noncomputable def measure : Measure Space := RealRMK.rieszMeasure functional

instance : IsFiniteMeasure measure := by dsimp [measure]; infer_instance
instance : measure.Regular := by dsimp [measure]; infer_instance

lemma integral_eq (f : C(Space,ℝ)) : ∫ x, f x ∂measure = average f :=
  RealRMK.integral_rieszMeasure functional (CompactlySupportedContinuousMap.continuousMapEquiv f)

instance : IsProbabilityMeasure measure := by
  have he := integral_eq (ContinuousMap.const Space 1)
  rw [average_const] at he
  change (∫ _ : Space, (1:ℝ) ∂measure) = 1 at he
  simp only [integral_const,smul_eq_mul,mul_one] at he
  constructor
  exact (ENNReal.toReal_eq_one_iff _).mp he

lemma preserving_of_average (s : Space ≃ₜ Space)
    (hav : ∀ f : C(Space,ℝ), average (f.comp ⟨s,s.continuous⟩) = average f) :
    MeasurePreserving s measure measure := by
  refine ⟨s.continuous.measurable,?_⟩
  have : (Measure.map s measure).Regular := Measure.Regular.map s
  apply Measure.ext_of_integral_eq_on_compactlySupported
  intro f
  change (∫ x, f.toContinuousMap x ∂measure.map s) = ∫ x, f.toContinuousMap x ∂measure
  rw [integral_map s.continuous.measurable.aemeasurable f.continuous.measurable.aestronglyMeasurable]
  exact (integral_eq (f.toContinuousMap.comp ⟨s,s.continuous⟩)).trans
    ((hav f.toContinuousMap).trans (integral_eq f.toContinuousMap).symm)

lemma trans_preserving (a : E) : MeasurePreserving (trans a) measure measure :=
  preserving_of_average (transHomeo a) (fun f => average_translation a f)

lemma rotate_preserving (b : K) : MeasurePreserving (rotate b) measure measure :=
  preserving_of_average (rotateHomeo b) (fun f => average_rotation b f)

lemma integral_label : alphaStar ≤ ∫ ω, label ω ∂measure := by
  rw [integral_eq]; exact average_label

end

end Erdos1070.Transfer


==> anc/erdos-1070/lean/OAI/Analysis/PlaneSpectrum/Basic.lean <==
import Mathlib

namespace OAI

noncomputable section
open scoped ComplexConjugate
namespace PlaneFiveColor.Spectral

abbrev E := algebraicClosure ℚ ℂ

def K : Subgroup Circle where
  carrier := {u | IsAlgebraic ℚ (u : ℂ)}
  one_mem' := by simpa using (isAlgebraic_one : IsAlgebraic ℚ (1 : ℂ))
  mul_mem' := by intro a b ha hb; exact ha.mul hb
  inv_mem' := by intro a ha; exact ha.inv

theorem K_pow_surjective (n : ℕ) (hn : n ≠ 0) :
    Function.Surjective (fun u : K => u ^ n) := by
  intro u
  obtain ⟨z, hz⟩ := IsAlgClosed.exists_pow_nat_eq (u.val : ℂ) (Nat.pos_of_ne_zero hn)
  have ha : IsAlgebraic ℚ z := IsAlgebraic.of_pow (Nat.pos_of_ne_zero hn) (by
    rw [hz]; exact u.property)
  have hnrm : ‖z‖ = 1 := by
    have hpow : ‖z‖ ^ n = (1 : ℝ) ^ n := by
      simp only [← norm_pow, hz, Circle.norm_coe, one_pow]
    exact (pow_left_inj₀ (norm_nonneg z) zero_le_one hn).mp hpow
  refine ⟨⟨⟨z, mem_sphere_zero_iff_norm.mpr hnrm⟩, ha⟩, ?_⟩
  apply Subtype.ext
  apply Subtype.ext
  exact hz

instance K_rootable : RootableBy K ℕ := rootableByOfPowLeftSurj K ℕ (fun {n} hn => K_pow_surjective n hn)

/-- The group-theoretic step behind the zero-mass coset argument. -/
theorem finite_image_trivial {G H : Type*} [Group G] [Group H] [Finite H]
    [RootableBy G ℕ] (f : G →* H) (g : G) : f g = 1 := by
  classical
  let := Fintype.ofFinite H
  obtain ⟨x, hx⟩ := RootableBy.surjective_pow G ℕ (Fintype.card_ne_zero : Fintype.card H ≠ 0) g
  rw [← hx, map_pow, pow_card_eq_one]

/-- A separate synonym ensures that the dual uses the discrete topology,
not the Euclidean topology inherited by the embedded algebraic field. -/
def DiscreteE := Multiplicative E deriving CommGroup
instance : TopologicalSpace DiscreteE := ⊥
instance : DiscreteTopology DiscreteE := ⟨rfl⟩
instance : IsTopologicalGroup DiscreteE := inferInstance
abbrev D := PontryaginDual DiscreteE

example : CompactSpace D := inferInstance
example : CommGroup D := inferInstance

instance E_countable : Countable E := by
  apply Set.Countable.to_subtype
  have heq : (algebraicClosure ℚ ℂ : Set ℂ) = {x | IsAlgebraic ℚ x} := by
    ext z; exact mem_algebraicClosure_iff
  rw [heq]
  exact Algebraic.countable ℚ ℂ

instance : Countable DiscreteE := inferInstanceAs (Countable E)

instance : SecondCountableTopology D :=
  ContinuousMonoidHom.isClosedEmbedding_coe.isEmbedding.secondCountableTopology

/-- The inclusion into the usual complex plane, with no continuity assertion
needed on its discrete domain. -/
def embed (z : DiscreteE) : ℂ := ((Multiplicative.toAdd z : E) : ℂ)

@[simp] theorem embed_one : embed 1 = 0 := rfl
@[simp] theorem embed_mul (z w : DiscreteE) : embed (z * w) = embed z + embed w := rfl

/-- The manuscript's ordinary character parametrization. -/
def j (ξ : ℂ) : D where
  toFun z := Circle.exp (inner ℝ ξ (embed z))
  map_one' := by simp
  map_mul' z w := by simp only [embed_mul, inner_add_right, Circle.exp_add]
  continuous_toFun := continuous_of_discreteTopology

@[simp] theorem j_apply (ξ : ℂ) (z : DiscreteE) :
    j ξ z = Circle.exp (inner ℝ ξ (embed z)) := rfl

@[simp] theorem j_zero : j 0 = 1 := by
  apply PontryaginDual.ext
  intro z
  simp

@[simp] theorem j_add (ξ η : ℂ) : j (ξ + η) = j ξ * j η := by
  apply PontryaginDual.ext
  intro z
  change Circle.exp (inner ℝ (ξ + η) (embed z)) =
    Circle.exp (inner ℝ ξ (embed z)) * Circle.exp (inner ℝ η (embed z))
  rw [inner_add_left, Circle.exp_add]

def jHom : Multiplicative ℂ →* D where
  toFun ξ := j (Multiplicative.toAdd ξ)
  map_one' := j_zero
  map_mul' ξ η := j_add (Multiplicative.toAdd ξ) (Multiplicative.toAdd η)

/-- The subgroup C is not replaced by its closure. -/
def C : Subgroup D := jHom.range

theorem continuous_j : Continuous j := by
  apply ContinuousMonoidHom.isClosedEmbedding_coe.isEmbedding.isInducing.continuous_iff.mpr
  apply continuous_pi
  intro z
  exact Circle.exp.continuous.comp (continuous_id.inner continuous_const)

/-- A divisible group cannot act nontrivially on a finite orbit. -/
theorem fixed_of_finite_orbit {G X : Type*} [Group G] [MulAction G X]
    [RootableBy G ℕ] (x : X) (hf : (MulAction.orbit G x).Finite) (g : G) :
    g • x = x := by
  let := hf.fintype
  have h := finite_image_trivial (MulAction.toPermHom G (MulAction.orbit G x)) g
  have h' := congrArg (fun p : Equiv.Perm (MulAction.orbit G x) =>
    (p ⟨x, MulAction.mem_orbit_self x⟩).val) h
  exact h'

instance : MeasurableSpace D := borel D
instance : BorelSpace D := ⟨rfl⟩

theorem measurableSet_C : MeasurableSet (C : Set D) := by
  change MeasurableSet (Set.range j)
  rw [← Set.image_univ, ← Metric.iUnion_closedBall_nat (0 : ℂ), Set.image_iUnion]
  exact MeasurableSet.iUnion fun n =>
    ((isCompact_closedBall (0 : ℂ) (n : ℝ)).image continuous_j).measurableSet

/-- Multiplication of the argument of a character. -/
def scaleE (a : E) : DiscreteE →ₜ* DiscreteE where
  toFun z := Multiplicative.ofAdd (a * Multiplicative.toAdd z)
  map_one' := by change Multiplicative.ofAdd (a * 0) = 1; simp
  map_mul' z w := by
    change Multiplicative.ofAdd (a * (_ + _)) = _
    rw [mul_add]
    rfl
  continuous_toFun := continuous_of_discreteTopology

def scalar (a : E) (d : D) : D := d.comp (scaleE a)

@[simp] theorem scalar_apply (a : E) (d : D) (z : DiscreteE) :
    scalar a d z = d (Multiplicative.ofAdd (a * Multiplicative.toAdd z)) := rfl

@[simp] theorem scalar_one (d : D) : scalar 1 d = d := by
  apply PontryaginDual.ext
  intro z
  change d (Multiplicative.ofAdd (1 * Multiplicative.toAdd z)) = d z
  rw [one_mul]
  rfl

@[simp] theorem scalar_mul (a b : E) (d : D) :
    scalar a (scalar b d) = scalar (a * b) d := by
  apply PontryaginDual.ext
  intro z
  change d (Multiplicative.ofAdd (b * (a * Multiplicative.toAdd z))) =
    d (Multiplicative.ofAdd ((a * b) * Multiplicative.toAdd z))
  rw [mul_left_comm, ← mul_assoc]

@[simp] theorem scalar_add (a b : E) (d : D) :
    scalar (a + b) d = scalar a d * scalar b d := by
  apply PontryaginDual.ext
  intro z
  change d (Multiplicative.ofAdd ((a + b) * Multiplicative.toAdd z)) = _
  rw [add_mul]
  exact map_mul d _ _

@[simp] theorem scalar_j (a : E) (ξ : ℂ) :
    scalar a (j ξ) = j (conj (a : ℂ) * ξ) := by
  apply PontryaginDual.ext
  intro z
  change Circle.exp (inner ℝ ξ ((a : ℂ) * embed z)) = _
  rw [j_apply]
  congr 1
  simp only [Complex.inner, map_mul, starRingEnd_self_apply]
  congr 1
  ring

theorem scalar_mem_C (a : E) {d : D} (hd : d ∈ C) : scalar a d ∈ C := by
  obtain ⟨ξ, rfl⟩ := hd
  exact ⟨Multiplicative.ofAdd (conj (a : ℂ) * Multiplicative.toAdd ξ), scalar_j a _ |>.symm⟩

theorem scalar_mem_C_iff {a : E} (ha : a ≠ 0) (d : D) : scalar a d ∈ C ↔ d ∈ C := by
  constructor
  · intro h
    have h' := scalar_mem_C a⁻¹ h
    simpa [ha] using h'
  · exact scalar_mem_C a

/-- Positive fibers of an equivariant partition have finite orbit. This uses
only finite measure and measurability of the fibers, not a measurable quotient. -/
theorem fixed_of_positive_fiber {G X Y : Type*} [Group G] [RootableBy G ℕ]
    [MulAction G X] [MulAction G Y] [MeasurableSpace X]
    (μ : MeasureTheory.Measure X) [MeasureTheory.IsFiniteMeasure μ]
    (π : X → Y) (heq : ∀ (g : G) (x : X), π (g • x) = g • π x)
    (hmeas : ∀ y, MeasurableSet (π ⁻¹' {y}))
    (hinv : ∀ g : G, MeasureTheory.MeasurePreserving (fun x : X => g • x) μ μ)
    (y : Y) (hpos : 0 < μ (π ⁻¹' {y})) (g : G) : g • y = y := by
  classical
  let A (z : MulAction.orbit G y) : Set X := π ⁻¹' {z.val}
  have hm (z : MulAction.orbit G y) : μ (A z) = μ (π ⁻¹' {y}) := by
    obtain ⟨g, hg⟩ := z.property
    have hs : (fun x : X => g • x) ⁻¹' A z = π ⁻¹' {y} := by
      ext x
      simp only [Set.mem_preimage, Set.mem_singleton_iff, A, heq, ← hg]
      constructor
      · intro h
        have h' := congrArg (fun z : Y => g⁻¹ • z) h
        simpa only [inv_smul_smul] using h'
      · exact congrArg (fun z : Y => g • z)
    rw [← (hinv g).measure_preimage ((hmeas z.val).nullMeasurableSet), hs]
  have hd : Pairwise (Function.onFun Disjoint A) := by
    intro z w hzw
    change Disjoint (A z) (A w)
    rw [Set.disjoint_left]
    intro x hz hw
    exact hzw (Subtype.ext (hz.symm.trans hw))
  have hf := MeasureTheory.Measure.finite_const_le_meas_of_disjoint_iUnion μ hpos (As := A)
    (fun z => hmeas z.val) hd (MeasureTheory.measure_ne_top μ _)
  have hu : {z : MulAction.orbit G y | μ (π ⁻¹' {y}) ≤ μ (A z)} = Set.univ := by
    ext z
    simp [hm]
  rw [hu] at hf
  let := Set.finite_univ_iff.mp hf
  exact fixed_of_finite_orbit y (Set.toFinite _) g

def kCoeff (u : K) : E := ⟨(u.val : ℂ), mem_algebraicClosure_iff.mpr u.property⟩

@[simp] theorem kCoeff_one : kCoeff 1 = 1 := rfl
@[simp] theorem kCoeff_mul (u v : K) : kCoeff (u * v) = kCoeff u * kCoeff v := rfl

def scalarHom (a : E) : D →* D where
  toFun := scalar a
  map_one' := by apply PontryaginDual.ext; intro z; rfl
  map_mul' d e := by apply PontryaginDual.ext; intro z; rfl

instance : MulAction K D where
  smul u d := scalar (kCoeff u) d
  one_smul d := scalar_one d
  mul_smul u v d := (scalar_mul (kCoeff u) (kCoeff v) d).symm

abbrev Cosets := D ⧸ C

def cosetScalar (u : K) : Cosets →* Cosets :=
  QuotientGroup.map C C (scalarHom (kCoeff u)) (fun _ h => scalar_mem_C _ h)

instance : MulAction K Cosets where
  smul u q := cosetScalar u q
  one_smul q := by
    induction q using QuotientGroup.induction_on with
    | H d =>
      change QuotientGroup.mk (scalar 1 d) = QuotientGroup.mk d
      rw [scalar_one]
  mul_smul u v q := by
    induction q using QuotientGroup.induction_on with
    | H d =>
      change QuotientGroup.mk (scalar (kCoeff (u * v)) d) =
        QuotientGroup.mk (scalar (kCoeff u) (scalar (kCoeff v) d))
      rw [scalar_mul, kCoeff_mul]

@[simp] theorem quotient_equivariant (u : K) (d : D) :
    QuotientGroup.mk (u • d) = u • (QuotientGroup.mk d : Cosets) := rfl

theorem measurableSet_coset (q : Cosets) :
    MeasurableSet ((QuotientGroup.mk : D → Cosets) ⁻¹' {q}) := by
  induction q using QuotientGroup.induction_on with
  | H d =>
    have h : (QuotientGroup.mk : D → Cosets) ⁻¹' {QuotientGroup.mk d} =
        (fun x => x / d) ⁻¹' (C : Set D) := by
      ext x
      exact QuotientGroup.eq_iff_div_mem
    rw [h]
    exact measurableSet_C.preimage (continuous_id.div_const d).measurable

@[simp] theorem scalar_neg (a : E) (d : D) : scalar (-a) d = (scalar a d)⁻¹ := by
  apply PontryaginDual.ext
  intro z
  change d (Multiplicative.ofAdd ((-a) * Multiplicative.toAdd z)) =
    (d (Multiplicative.ofAdd (a * Multiplicative.toAdd z)))⁻¹
  rw [neg_mul]
  exact map_inv d _

@[simp] theorem scalar_sub (a b : E) (d : D) :
    scalar (a - b) d = scalar a d / scalar b d := by
  rw [sub_eq_add_neg, scalar_add, scalar_neg, div_eq_mul_inv]

def minusOne : K := ⟨-1, by
  change IsAlgebraic ℚ (-1 : ℂ)
  exact isAlgebraic_one.neg⟩

@[simp] theorem kCoeff_minusOne : kCoeff minusOne = -1 := rfl

theorem coset_fixed_minusOne (q : Cosets) (h : minusOne • q = q) : q = 1 := by
  induction q using QuotientGroup.induction_on with
  | H d =>
    change QuotientGroup.mk (scalar (-1) d) = QuotientGroup.mk d at h
    have hm : scalar ((-1 : E) - 1) d ∈ C := by
      rw [scalar_sub, scalar_one]
      exact QuotientGroup.eq_iff_div_mem.mp h
    exact (QuotientGroup.eq_one_iff d).mpr ((scalar_mem_C_iff (by norm_num) d).mp hm)

/-- The source's wild-law condition; probability is provided as a measure instance. -/
def IsWild (ν : MeasureTheory.Measure D) : Prop :=
  (∀ u : K, MeasureTheory.MeasurePreserving (fun d : D => u • d) ν ν) ∧
    ν (C : Set D) = 0

theorem wild_coset_null (ν : MeasureTheory.Measure D) [MeasureTheory.IsProbabilityMeasure ν]
    (hν : IsWild ν) (q : Cosets) :
    ν ((QuotientGroup.mk : D → Cosets) ⁻¹' {q}) = 0 := by
  by_contra hn
  have hp : 0 < ν ((QuotientGroup.mk : D → Cosets) ⁻¹' {q}) := pos_iff_ne_zero.mpr hn
  have hfix := fixed_of_positive_fiber ν (QuotientGroup.mk : D → Cosets)
    quotient_equivariant measurableSet_coset hν.1 q hp minusOne
  have hq := coset_fixed_minusOne q hfix
  subst q
  have hs : (QuotientGroup.mk : D → Cosets) ⁻¹' {1} = C := by
    ext d
    exact QuotientGroup.eq_one_iff d
  rw [hs, hν.2] at hn
  exact hn rfl

theorem wild_div_mem_null (ν : MeasureTheory.Measure D) [MeasureTheory.IsProbabilityMeasure ν]
    (hν : IsWild ν) (d : D) : ν {x | x / d ∈ C} = 0 := by
  convert wild_coset_null ν hν (QuotientGroup.mk d) using 1
  congr 1
  ext x
  exact (QuotientGroup.eq_iff_div_mem (N := C) (x := x) (y := d)).symm

theorem wild_independent_difference (ν : MeasureTheory.Measure D)
    [MeasureTheory.IsProbabilityMeasure ν] (hν : IsWild ν) :
    (ν.prod ν) {p : D × D | p.1 / p.2 ∈ C} = 0 := by
  have hm : MeasurableSet {p : D × D | p.1 / p.2 ∈ C} :=
    measurableSet_C.preimage (continuous_fst.div' continuous_snd).measurable
  rw [MeasureTheory.Measure.prod_apply_symm hm]
  have h (d : D) : ν ((fun x => (x, d)) ⁻¹' {p : D × D | p.1 / p.2 ∈ C}) = 0 :=
    wild_div_mem_null ν hν d
  simp_rw [h]
  simp

theorem continuous_scalar (a : E) : Continuous (scalar a) :=
  (scaleE a).continuous_comp_left

/-- Rational tests identify the frequency of a real continuous character. -/
theorem frequency_zero_of_rational_tests (a : ℝ)
    (h : ∀ q : ℚ, Circle.exp (a * (q : ℝ)) = 1) : a = 0 := by
  have heq : (fun t : ℝ => Circle.exp (a * t)) = fun _ => 1 :=
    Rat.denseRange_cast.equalizer
      (Circle.exp.continuous.comp (continuous_const.mul continuous_id))
      continuous_const (funext h)
  have hpi : Circle.exp Real.pi ≠ 1 := by
    intro hone
    have ha := congrArg (fun u : Circle => (u : ℂ).arg) hone
    rw [Circle.arg_exp (by linarith [Real.pi_pos]) le_rfl] at ha
    simp at ha
  by_contra ha
  have ht := congrFun heq (Real.pi / a)
  have hmul : a * (Real.pi / a) = Real.pi := by field_simp
  rw [hmul] at ht
  exact hpi ht

def imagUnit : E := ⟨Complex.I, mem_algebraicClosure_iff.mpr
  (IsAlgebraic.of_pow (n := 2) (by norm_num) (by
    rw [Complex.I_sq]
    exact isAlgebraic_one.neg))⟩

@[simp] theorem coe_imagUnit : (imagUnit : ℂ) = Complex.I := rfl

theorem j_eq_one_iff (ξ : ℂ) : j ξ = 1 ↔ ξ = 0 := by
  constructor
  · intro h
    have hre : ξ.re = 0 := frequency_zero_of_rational_tests ξ.re (by
      intro q
      have ht := congrArg (fun d : D => d (Multiplicative.ofAdd (q : E))) h
      change Circle.exp (inner ℝ ξ ((q : E) : ℂ)) = 1 at ht
      simpa [Complex.inner, Complex.mul_re, mul_comm] using ht)
    have him : ξ.im = 0 := frequency_zero_of_rational_tests ξ.im (by
      intro q
      have ht := congrArg (fun d : D => d (Multiplicative.ofAdd ((q : E) * imagUnit))) h
      change Circle.exp (inner ℝ ξ (((q : E) * imagUnit : E) : ℂ)) = 1 at ht
      simpa [Complex.inner, Complex.mul_re, mul_comm] using ht)
    exact Complex.ext hre him
  · rintro rfl
    exact j_zero

@[simp] theorem j_neg (ξ : ℂ) : j (-ξ) = (j ξ)⁻¹ :=
  map_inv jHom (Multiplicative.ofAdd ξ)

@[simp] theorem j_sub (ξ η : ℂ) : j (ξ - η) = j ξ / j η := by
  rw [sub_eq_add_neg, j_add, j_neg, div_eq_mul_inv]

theorem j_injective : Function.Injective j := by
  intro ξ η h
  apply sub_eq_zero.mp
  apply (j_eq_one_iff _).mp
  rw [j_sub, h, div_self']

theorem j_measurableEmbedding : MeasurableEmbedding j :=
  continuous_j.measurableEmbedding j_injective

/-- The complex algebraic closure used above is precisely F(i) from the source,
not a different countable plane. -/
theorem algebraic_complex_iff_coordinates (z : ℂ) :
    IsAlgebraic ℚ z ↔ IsAlgebraic ℚ z.re ∧ IsAlgebraic ℚ z.im := by
  have hi : IsAlgebraic ℚ Complex.I := mem_algebraicClosure_iff.mp imagUnit.property
  have hhalf : IsAlgebraic ℚ ((2 : ℂ)⁻¹) := (isAlgebraic_natCast 2).inv
  constructor
  · intro hz
    have hc : IsAlgebraic ℚ (conj z) :=
      IsAlgebraic.algHom (Complex.conjAe.restrictScalars ℚ).toAlgHom hz
    constructor
    · apply (isAlgebraic_algebraMap_iff (R := ℚ) (S := ℝ) (A := ℂ)
        Complex.ofReal_injective).mp
      have h := (hz.add hc).mul hhalf
      convert h using 1
      first | rfl | (apply Complex.ext <;> simp; ring)
    · apply (isAlgebraic_algebraMap_iff (R := ℚ) (S := ℝ) (A := ℂ)
        Complex.ofReal_injective).mp
      have h := ((hz.sub hc).mul hhalf).mul hi.inv
      convert h using 1
      first | rfl | (apply Complex.ext <;> simp; ring)
  · rintro ⟨hr, hi'⟩
    have hr' : IsAlgebraic ℚ (z.re : ℂ) := hr.algebraMap
    have hi'' : IsAlgebraic ℚ (z.im : ℂ) := hi'.algebraMap
    simpa only [Complex.re_add_im] using hr'.add (hi''.mul hi)

/-- Ordinary one-dimensional characters, proved from the covering property of exp. -/
theorem real_character (f : ℝ → Circle) (hf : Continuous f)
    (hmul : ∀ x y, f (x + y) = f x * f y) :
    ∃ a : ℝ, ∀ t, f t = Circle.exp (a * t) := by
  have hzero : f 0 = 1 := by
    have h := hmul 0 0
    exact (mul_left_cancel (show f 0 * 1 = f 0 * f 0 by simpa using h)).symm
  obtain ⟨F, ⟨hFzero, hFexp⟩, hFuniq⟩ :=
    Circle.isCoveringMap_exp.existsUnique_continuousMap_lifts
      ⟨f, hf⟩ 0 0 (by simpa using hzero.symm)
  have hF (t : ℝ) : Circle.exp (F t) = f t := congrFun hFexp t
  have hadd (x y : ℝ) : F (x + y) = F x + F y := by
    let G : C(ℝ, ℝ) := ⟨fun t => F (t + y) - F y,
      (F.continuous.comp (continuous_id.add continuous_const)).sub continuous_const⟩
    have hG : G = F := hFuniq G ⟨by simp [G], by
      funext t
      change Circle.exp (F (t + y) - F y) = f t
      rw [Circle.exp_sub, hF, hF, hmul, mul_div_cancel_right]⟩
    have hh := congrArg (fun g : C(ℝ, ℝ) => g x) hG
    dsimp [G] at hh
    linarith
  let Fadd : ℝ →+ ℝ := { toFun := F, map_zero' := hFzero, map_add' := hadd }
  have hrat (q : ℚ) : F (q : ℝ) = (q : ℝ) * F 1 := by
    simpa [Fadd, Rat.smul_def] using map_rat_smul Fadd q (1 : ℝ)
  have hlinear : (fun t : ℝ => F t) = fun t => t * F 1 :=
    Rat.denseRange_cast.equalizer F.continuous
      (continuous_id.mul continuous_const) (funext hrat)
  refine ⟨F 1, fun t => ?_⟩
  rw [← hF, congrFun hlinear t, mul_comm]
abbrev F := algebraicClosure ℚ ℝ

theorem dense_F : Dense (F : Set ℝ) :=
  Dense.mono (Set.range_subset_iff.mpr fun q : ℚ =>
    mem_algebraicClosure_iff.mpr (isAlgebraic_ratCast ℚ q))
    (Rat.denseRange_cast : DenseRange ((↑) : ℚ → ℝ))

/-- The source's exact ordinary-character description on the dense real algebraic field. -/
theorem algebraic_real_character (f : F → Circle) (hf : Continuous f)
    (hmul : ∀ x y, f (x + y) = f x * f y) :
    ∃ a : ℝ, ∀ t : F, f t = Circle.exp (a * (t : ℝ)) := by
  have hzero : f 0 = 1 := by
    have h := hmul 0 0
    exact (mul_left_cancel (show f 0 * 1 = f 0 * f 0 by simpa using h)).symm
  let fHom : Multiplicative F →* Circle := {
    toFun := fun t => f t.toAdd
    map_one' := hzero
    map_mul' := fun _ _ => hmul _ _ }
  have hu : UniformContinuous f :=
    uniformContinuous_monoidHom_of_continuous (f := fHom) hf
  let g := dense_F.extend f
  have hg : Continuous g := (dense_F.uniformContinuous_extend hu).continuous
  have hext (t : F) : g (t : ℝ) = f t := dense_F.extend_eq hf t
  have hgmul : ∀ x y : ℝ, g (x + y) = g x * g y := by
    intro x y
    refine dense_F.denseRange_val.induction_on₂
      (p := fun x y => g (x + y) = g x * g y) ?_ ?_ x y
    · exact isClosed_eq (hg.comp (continuous_fst.add continuous_snd))
        ((hg.comp continuous_fst).mul (hg.comp continuous_snd))
    · intro x y
      change g ((x + y : F) : ℝ) = g (x : ℝ) * g (y : ℝ)
      simp only [hext, hmul]
  obtain ⟨a, ha⟩ := real_character g hg hgmul
  exact ⟨a, fun t => (hext t).symm.trans (ha t)⟩

/-- The real-algebraic inclusion into the algebraic plane. -/
def ofF : F →+* E where
  toFun t := ⟨(t : ℝ), mem_algebraicClosure_iff.mpr
    ((mem_algebraicClosure_iff.mp t.property).algebraMap (A := ℂ))⟩
  map_zero' := by ext; simp
  map_one' := by ext; simp
  map_add' _ _ := by ext; simp
  map_mul' _ _ := by ext; simp

@[simp] theorem coe_ofF (t : F) : (ofF t : ℂ) = (t : ℝ) := rfl

def DiscreteF := Multiplicative F deriving CommGroup
instance : TopologicalSpace DiscreteF := ⊥
instance : DiscreteTopology DiscreteF := ⟨rfl⟩
instance : IsTopologicalGroup DiscreteF := inferInstance
abbrev DF := PontryaginDual DiscreteF
instance : MeasurableSpace DF := borel DF
instance : BorelSpace DF := ⟨rfl⟩

def embedF (t : DiscreteF) : ℝ := (Multiplicative.toAdd t : F)
@[simp] theorem embedF_one : embedF 1 = 0 := rfl
@[simp] theorem embedF_mul (t s : DiscreteF) : embedF (t * s) = embedF t + embedF s := rfl

/-- Standard frequencies for the real algebraic line; again use the actual image. -/
def jF (l : ℝ) : DF where
  toFun t := Circle.exp (l * embedF t)
  map_one' := by simp
  map_mul' t s := by simp only [embedF_mul, mul_add, Circle.exp_add]
  continuous_toFun := continuous_of_discreteTopology

@[simp] theorem jF_apply (l : ℝ) (t : DiscreteF) :
    jF l t = Circle.exp (l * (Multiplicative.toAdd t : F)) := rfl

def CF : Set DF := Set.range jF

theorem continuous_jF : Continuous jF := by
  apply ContinuousMonoidHom.isClosedEmbedding_coe.isEmbedding.isInducing.continuous_iff.mpr
  apply continuous_pi
  intro z
  exact Circle.exp.continuous.comp (continuous_id.mul continuous_const)

theorem measurableSet_CF : MeasurableSet CF := by
  change MeasurableSet (Set.range jF)
  rw [← Set.image_univ, ← Metric.iUnion_closedBall_nat (0 : ℝ), Set.image_iUnion]
  exact MeasurableSet.iUnion fun n =>
    ((isCompact_closedBall (0 : ℝ) (n : ℝ)).image continuous_jF).measurableSet

/-- The dual restriction to the line aF. -/
def lineHom (a : E) : DiscreteF →ₜ* DiscreteE where
  toFun t := Multiplicative.ofAdd (a * ofF (Multiplicative.toAdd t))
  map_one' := by change Multiplicative.ofAdd (a * ofF 0) = 1; simp
  map_mul' t s := by
    change Multiplicative.ofAdd (a * ofF (_ + _)) = _
    rw [map_add, mul_add]
    rfl
  continuous_toFun := continuous_of_discreteTopology

def restrictLine (a : E) (d : D) : DF := d.comp (lineHom a)

theorem continuous_restrictLine (a : E) : Continuous (restrictLine a) :=
  (lineHom a).continuous_comp_left

def L (a : E) : Set D := {d | Continuous (fun t : F =>
  d (Multiplicative.ofAdd (a * ofF t)))}

theorem mem_L_iff (a : E) (d : D) : d ∈ L a ↔ restrictLine a d ∈ CF := by
  constructor
  · intro hd
    obtain ⟨l, hl⟩ := algebraic_real_character
      (fun t : F => d (Multiplicative.ofAdd (a * ofF t))) hd (by
        intro t s
        rw [map_add, mul_add]
        exact map_mul d _ _)
    use l
    apply PontryaginDual.ext
    intro t
    exact (hl (Multiplicative.toAdd t)).symm
  · rintro ⟨l, hl⟩
    have h (t : F) : d (Multiplicative.ofAdd (a * ofF t)) = Circle.exp (l * (t : ℝ)) :=
      (congrArg (fun χ : DF => χ (Multiplicative.ofAdd t)) hl).symm
    change Continuous (fun t : F => d (Multiplicative.ofAdd (a * ofF t)))
    simp_rw [h]
    exact Circle.exp.continuous.comp (continuous_const.mul continuous_subtype_val)

theorem measurableSet_L (a : E) : MeasurableSet (L a) := by
  have h : L a = restrictLine a ⁻¹' CF := by ext d; exact mem_L_iff a d
  rw [h]
  exact measurableSet_CF.preimage (continuous_restrictLine a).measurable

def reF (z : E) : F := ⟨(z : ℂ).re, mem_algebraicClosure_iff.mpr
  ((algebraic_complex_iff_coordinates _).mp (mem_algebraicClosure_iff.mp z.property)).1⟩
def imF (z : E) : F := ⟨(z : ℂ).im, mem_algebraicClosure_iff.mpr
  ((algebraic_complex_iff_coordinates _).mp (mem_algebraicClosure_iff.mp z.property)).2⟩

@[simp] theorem coe_reF (z : E) : (reF z : ℝ) = (z : ℂ).re := rfl
@[simp] theorem coe_imF (z : E) : (imF z : ℝ) = (z : ℂ).im := rfl

theorem reF_add_imF (z : E) : ofF (reF z) + imagUnit * ofF (imF z) = z := by
  apply Subtype.ext
  change ((z : ℂ).re : ℂ) + Complex.I * (z : ℂ).im = (z : ℂ)
  rw [mul_comm, Complex.re_add_im]

theorem line_add {a b : E} {d : D} (ha : d ∈ L a) (hb : d ∈ L b) :
    d ∈ L (a + b) := by
  have h (t : F) : d (Multiplicative.ofAdd ((a + b) * ofF t)) =
      d (Multiplicative.ofAdd (a * ofF t)) * d (Multiplicative.ofAdd (b * ofF t)) := by
    rw [add_mul]; exact map_mul d _ _
  change Continuous _
  simp_rw [h]
  exact ha.mul hb

theorem line_mul_real {a : E} {d : D} (ha : d ∈ L a) (t : F) :
    d ∈ L (a * ofF t) := by
  change Continuous _ at ha ⊢
  convert ha.comp (continuous_const.mul continuous_id : Continuous (fun s : F => t * s)) using 1
  funext s
  simp only [Function.comp_apply, Pi.mul_apply, map_mul, mul_assoc]

theorem line_sub {a b : E} {d : D} (ha : d ∈ L a) (hb : d ∈ L b) :
    d ∈ L (a - b) := by
  have hn : d ∈ L (-b) := by simpa using line_mul_real hb (-1)
  simpa only [sub_eq_add_neg] using line_add ha hn

theorem orthogonal_lines {d : D} (h1 : d ∈ L 1) (hi : d ∈ L imagUnit) : d ∈ C := by
  obtain ⟨l, hl⟩ := (mem_L_iff 1 d).mp h1
  obtain ⟨e, he⟩ := (mem_L_iff imagUnit d).mp hi
  refine ⟨Multiplicative.ofAdd ((l : ℂ) + (e : ℂ) * Complex.I), ?_⟩
  apply PontryaginDual.ext
  intro z
  have hr (t : F) : d (Multiplicative.ofAdd (ofF t)) = Circle.exp (l * (t : ℝ)) := by
    have hh := congrArg (fun f : DF => f (Multiplicative.ofAdd t)) hl
    change Circle.exp (l * (t : ℝ)) = d (Multiplicative.ofAdd (1 * ofF t)) at hh
    simpa only [one_mul] using hh.symm
  have hi' (t : F) : d (Multiplicative.ofAdd (imagUnit * ofF t)) = Circle.exp (e * (t : ℝ)) :=
    (congrArg (fun f : DF => f (Multiplicative.ofAdd t)) he).symm
  change Circle.exp (inner ℝ ((l : ℂ) + (e : ℂ) * Complex.I) (embed z)) = d z
  have hd : d z = d (Multiplicative.ofAdd (ofF (reF (Multiplicative.toAdd z)))) *
      d (Multiplicative.ofAdd (imagUnit * ofF (imF (Multiplicative.toAdd z)))) := by
    calc
      d z = d (Multiplicative.ofAdd (ofF (reF (Multiplicative.toAdd z)) +
        imagUnit * ofF (imF (Multiplicative.toAdd z)))) :=
          congrArg d (congrArg Multiplicative.ofAdd (reF_add_imF (Multiplicative.toAdd z))).symm
      _ = _ := map_mul d _ _
  rw [hd, hr, hi', ← Circle.exp_add]
  congr 1
  simp [Complex.inner, embed, Complex.mul_re, Complex.mul_im, mul_comm]

/-- Two genuinely independent algebraic directions force an ordinary character. -/
theorem line_one_and_nonreal {d : D} (h1 : d ∈ L 1) {w : E}
    (hw : d ∈ L w) (hn : imF w ≠ 0) : d ∈ C := by
  have hr : d ∈ L (ofF (reF w)) := by simpa using line_mul_real h1 (reF w)
  have hsub := line_sub hw hr
  have him := line_mul_real hsub (imF w)⁻¹
  have heq : (w - ofF (reF w)) * ofF (imF w)⁻¹ = imagUnit := by
    have hz := reF_add_imF w
    have hzero : ofF (imF w) ≠ 0 := fun h => hn (ofF.injective (by simpa using h))
    rw [map_inv₀]
    calc
      (w - ofF (reF w)) * (ofF (imF w))⁻¹ =
        (imagUnit * ofF (imF w)) * (ofF (imF w))⁻¹ := by congr 1; linear_combination -hz
      _ = imagUnit := by rw [mul_assoc, mul_inv_cancel₀ hzero, mul_one]
  rw [heq] at him
  exact orthogonal_lines h1 him

@[simp] theorem scalar_line (a b : E) (d : D) : scalar a d ∈ L b ↔ d ∈ L (a * b) := by
  change Continuous (fun t : F => d (Multiplicative.ofAdd (a * (b * ofF t)))) ↔ _
  simp only [← mul_assoc]
  rfl

theorem independent_lines {a b : E} (ha : a ≠ 0) (hn : imF (a⁻¹ * b) ≠ 0)
    {d : D} (hda : d ∈ L a) (hdb : d ∈ L b) : d ∈ C := by
  apply (scalar_mem_C_iff ha d).mp
  apply line_one_and_nonreal (w := a⁻¹ * b) (by simpa using hda) _ hn
  simpa [← mul_assoc, ha] using hdb

@[simp] theorem kCoeff_inv (u : K) : kCoeff u⁻¹ = (kCoeff u)⁻¹ := by
  apply Subtype.ext
  change ((u.val)⁻¹ : Circle).val = (u.val : ℂ)⁻¹
  exact Circle.coe_inv u.val

@[simp] theorem kCoeff_ne_zero (u : K) : kCoeff u ≠ 0 := by
  intro h
  have hz : (u.val : ℂ) = 0 := congrArg (fun x : E => (x : ℂ)) h
  exact u.val.coe_ne_zero hz

theorem real_rotation_square (u : K) (hi : imF (kCoeff u) = 0) : u ^ 2 = 1 := by
  have him : (u.val : ℂ).im = 0 := congrArg (fun x : F => (x : ℝ)) hi
  have hn : (u.val : ℂ).re * (u.val : ℂ).re = 1 := by
    have hh := Complex.sq_norm (u.val : ℂ)
    rw [Circle.norm_coe] at hh
    simpa [Complex.normSq_apply, him] using hh.symm
  apply Subtype.ext
  apply Subtype.ext
  change (u.val : ℂ) ^ 2 = 1
  apply Complex.ext <;> simp [pow_two, Complex.mul_re, Complex.mul_im, him, hn]

/-- Squared rotations index the distinct unoriented algebraic lines. -/
theorem rotated_directions_independent {a : E} (ha : a ≠ 0) {u v : K}
    (huv : u ^ 2 ≠ v ^ 2) : imF ((a * kCoeff u)⁻¹ * (a * kCoeff v)) ≠ 0 := by
  intro h
  have heq : (a * kCoeff u)⁻¹ * (a * kCoeff v) = kCoeff (u⁻¹ * v) := by
    simp [mul_inv_rev, mul_assoc, ha]
  rw [heq] at h
  have hp := real_rotation_square (u⁻¹ * v) h
  apply huv
  have hp' : (u ^ 2)⁻¹ * (v ^ 2) = 1 := by simpa only [mul_pow, inv_pow] using hp
  exact inv_mul_eq_one.mp hp'

/-- Complete line-event conclusion of the source's null-events lemma. -/
theorem wild_line_null (ν : MeasureTheory.Measure D) [MeasureTheory.IsProbabilityMeasure ν]
    (hν : IsWild ν) {a : E} (ha : a ≠ 0) : ν (L a) = 0 := by
  classical
  by_contra hn
  have hp : 0 < ν (L a) := pos_iff_ne_zero.mpr hn
  let root : K → K := fun u => Classical.choose (K_pow_surjective 2 (by norm_num) u)
  have hroot (u : K) : (root u) ^ 2 = u := Classical.choose_spec (K_pow_surjective 2 (by norm_num) u)
  let B (u : K) : Set D := L (a * kCoeff (root u)) \ (C : Set D)
  have hBm (u : K) : MeasurableSet (B u) := (measurableSet_L _).diff measurableSet_C
  have hpre (u : K) : (fun d : D => (root u) • d) ⁻¹' L a = L (a * kCoeff (root u)) := by
    ext d
    change scalar (kCoeff (root u)) d ∈ L a ↔ _
    rw [scalar_line, mul_comm]
  have hmass (u : K) : ν (B u) = ν (L a) := by
    change ν (L (a * kCoeff (root u)) \ (C : Set D)) = _
    rw [MeasureTheory.measure_sdiff_null hν.2, ← hpre]
    exact (hν.1 (root u)).measure_preimage (measurableSet_L a).nullMeasurableSet
  have hd : Pairwise (Function.onFun Disjoint B) := by
    intro u v huv
    change Disjoint (B u) (B v)
    rw [Set.disjoint_left]
    rintro d ⟨hdu, hdc⟩ ⟨hdv, _⟩
    apply hdc
    apply independent_lines (mul_ne_zero ha (kCoeff_ne_zero _))
      (rotated_directions_independent ha _) hdu hdv
    simpa only [hroot] using huv
  have hf := MeasureTheory.Measure.finite_const_le_meas_of_disjoint_iUnion ν hp (As := B)
    hBm hd (MeasureTheory.measure_ne_top ν _)
  have hu : {u : K | ν (L a) ≤ ν (B u)} = Set.univ := by ext u; simp [hmass]
  rw [hu] at hf
  let := Set.finite_univ_iff.mp hf
  have hm := finite_image_trivial (MonoidHom.id K) minusOne
  have hb := congrArg (fun u : K => (u.val : ℂ)) hm
  norm_num [minusOne] at hb

end PlaneFiveColor.Spectral

end

end OAI


==> anc/erdos-1070/lean/OAI/Analysis/PlaneSpectrum/Characters.lean <==
import OAI.Analysis.PlaneSpectrum.Basic

namespace OAI

noncomputable section
open scoped ComplexConjugate

noncomputable section
open scoped BigOperators
namespace PlaneFiveColor.ContinuousCharacters

theorem abs_arg_exp_le (t : ℝ) : |Complex.arg (Circle.exp t : ℂ)| ≤ |t| := by
  by_cases h : |t| ≤ Real.pi
  · rcases (abs_le.mp h) with ⟨hl, hr⟩
    rcases eq_or_lt_of_le hl with hh | hh
    · have ht : t = -Real.pi := hh.symm
      rw [ht, Circle.coe_exp]
      simp [Complex.arg_neg_one]
    · rw [Circle.arg_exp hh hr]
  · have ha : |Complex.arg (Circle.exp t : ℂ)| ≤ Real.pi :=
      abs_le.mpr ⟨(Complex.neg_pi_lt_arg _).le, Complex.arg_le_pi _⟩
    exact ha.trans (le_of_not_ge h)

theorem abs_arg_pow_le (z : Circle) (n : ℕ) :
    |Complex.arg (z ^ n : Circle)| ≤ n * |Complex.arg (z : ℂ)| := by
  have he : Circle.exp ((n : ℝ) * Complex.arg (z : ℂ)) = z ^ n := by
    rw [Circle.exp_natCast_mul, Circle.exp_arg]
  rw [← he]
  simpa [abs_mul] using abs_arg_exp_le ((n : ℝ) * Complex.arg (z : ℂ))

/-- Canonical frequencies of the dyadic restrictions. -/
def frequency (X : ℕ → Circle) (n : ℕ) : ℝ :=
  (2 : ℝ) ^ n * Complex.arg (X n : ℂ)

theorem frequency_abs_mono (X : ℕ → Circle) (hX : ∀ n, X n = X (n+1) ^ 2) :
    Monotone (fun n => |frequency X n|) := by
  apply monotone_nat_of_le_succ
  intro n
  simp only [frequency, abs_mul, abs_of_pos (pow_pos (by norm_num : (0 : ℝ) < 2) _)]
  rw [hX n]
  calc
    2 ^ n * |Complex.arg (X (n+1) ^ 2 : Circle)| ≤
        2 ^ n * (2 * |Complex.arg (X (n+1) : ℂ)|) := by
      gcongr
      simpa using abs_arg_pow_le (X (n+1)) 2
    _ = _ := by ring

@[simp] theorem exp_frequency_div (X : ℕ → Circle) (n : ℕ) :
    Circle.exp (frequency X n / (2 : ℝ)^n) = X n := by
  rw [frequency, mul_div_cancel_left₀ _ (pow_ne_zero _ (by norm_num)), Circle.exp_arg]

theorem frequency_exp_previous (X : ℕ → Circle) (hX : ∀ n, X n = X (n+1)^2)
    (n : ℕ) : Circle.exp (frequency X (n+1) / (2 : ℝ)^n) = X n := by
  rw [hX n, ← exp_frequency_div X (n+1), ← Circle.exp_natCast_mul]
  congr 1
  push_cast
  rw [pow_succ]
  field_simp

theorem frequency_stabilizes (X : ℕ → Circle) (hX : ∀ n, X n = X (n+1)^2)
    (R : ℝ) (hR : ∀ n, |frequency X n| ≤ R) :
    ∃ N, ∀ n, N ≤ n → frequency X n = frequency X N := by
  obtain ⟨N, hN⟩ := Filter.eventually_atTop.1 ((Filter.tendsto_atTop.1
    (tendsto_pow_atTop_atTop_of_one_lt (by norm_num : (1 : ℝ) < 2)))
    (R / Real.pi + 1))
  have hp (n : ℕ) (hn : N ≤ n) : R < Real.pi * (2 : ℝ)^n := by
    have ht := hN n hn
    have hπ := Real.pi_pos
    have heq : R / Real.pi * Real.pi = R := div_mul_cancel₀ _ Real.pi_ne_zero
    nlinarith
  have hstep (n : ℕ) (hn : N ≤ n) : frequency X (n+1) = frequency X n := by
    have hb (m : ℕ) : |frequency X m / (2 : ℝ)^n| < Real.pi := by
      rw [abs_div, abs_of_pos (pow_pos (by norm_num : (0 : ℝ) < 2) _)]
      exact (div_lt_iff₀ (pow_pos (by norm_num : (0 : ℝ) < 2) _)).mpr
        ((hR m).trans_lt (hp n hn))
    have he : frequency X (n+1) / (2 : ℝ)^n = frequency X n / (2 : ℝ)^n := by
      apply Circle.exp_injOn_Ico (a := -Real.pi) (b := Real.pi) (by linarith)
      · exact ⟨(abs_lt.mp (hb (n+1))).1.le, (abs_lt.mp (hb (n+1))).2⟩
      · exact ⟨(abs_lt.mp (hb n)).1.le, (abs_lt.mp (hb n)).2⟩
      · rw [frequency_exp_previous X hX, exp_frequency_div]
    exact (div_left_inj' (pow_ne_zero _ (by norm_num))).mp he
  refine ⟨N, fun n hn => ?_⟩
  induction n, hn using Nat.le_induction with
  | base => rfl
  | succ n hn ih => exact (hstep n hn).trans ih

/-- The quantitative lower chord bound on the principal argument. -/
theorem chord_bound (z : Circle) :
    2 / Real.pi * |Complex.arg (z : ℂ)| ≤ ‖(z : ℂ) - 1‖ := by
  have ha : |Complex.arg (z : ℂ)| ≤ Real.pi :=
    abs_le.mpr ⟨(Complex.neg_pi_lt_arg _).le, Complex.arg_le_pi _⟩
  have hc := Real.cos_le_one_sub_mul_cos_sq ha
  have hr := Complex.norm_mul_cos_arg (z : ℂ)
  have hn := Complex.normSq_sub (z : ℂ) 1
  simp only [Circle.norm_coe, one_mul] at hr
  simp only [Complex.normSq_eq_norm_sq, Circle.norm_coe, map_one,
    mul_one, one_pow] at hn
  have hp := Real.pi_pos
  have hπ : (0 : ℝ) < Real.pi ^ 2 := sq_pos_of_pos hp
  have h0 : 0 ≤ 2 / Real.pi * |Complex.arg (z : ℂ)| := by positivity
  have hsq : (2 / Real.pi * |Complex.arg (z : ℂ)|)^2 ≤ ‖(z : ℂ)-1‖^2 := by
    rw [mul_pow, sq_abs, div_pow]
    rw [hr] at hc
    calc
      2 ^ 2 / Real.pi ^ 2 * (Complex.arg (z : ℂ))^2 =
          2 * (2 / Real.pi ^ 2 * (Complex.arg (z : ℂ))^2) := by ring
      _ ≤ 2 * (1 - (z : ℂ).re) := by linarith
      _ = _ := by linarith
  exact (sq_le_sq₀ h0 (norm_nonneg _)).mp hsq

/-- Cesàro averages of a circle point are small away from one. -/
theorem geom_sum_chord_bound (z : Circle) (m : ℕ) :
    ‖∑ k ∈ Finset.range m, (z : ℂ)^k‖ * ‖(z : ℂ)-1‖ ≤ 2 := by
  rw [← norm_mul, geom_sum_mul]
  calc
    ‖(z : ℂ)^m-1‖ ≤ ‖(z : ℂ)^m‖ + ‖(1 : ℂ)‖ := norm_sub_le _ _
    _ = 2 := by simp only [norm_pow, Circle.norm_coe, norm_one, one_pow]; norm_num

/-- A large canonical frequency has a large averaged real deviation. -/
theorem average_deviation (z : Circle) (m : ℕ)
    (h : 4 ≤ (m : ℝ) * ‖(z : ℂ)-1‖) :
    (m : ℝ) / 2 ≤ ∑ k ∈ Finset.range m, (1 - ((z : ℂ)^k).re) := by
  have hn : 0 < ‖(z : ℂ)-1‖ := by
    have hm : (0 : ℝ) ≤ m := Nat.cast_nonneg _
    by_contra hh
    have hz := le_antisymm (le_of_not_gt hh) (norm_nonneg ((z : ℂ)-1))
    rw [hz, mul_zero] at h
    norm_num at h
  have hb := geom_sum_chord_bound z m
  have hr := (Complex.re_le_norm (∑ k ∈ Finset.range m, (z : ℂ)^k))
  have hs : (∑ k ∈ Finset.range m, (z : ℂ)^k).re ≤ (m : ℝ)/2 := by
    nlinarith [norm_nonneg (∑ k ∈ Finset.range m, (z : ℂ)^k)]
  simp only [Complex.re_sum] at hs
  rw [Finset.sum_sub_distrib]
  simp only [Finset.sum_const, Finset.card_range, nsmul_eq_mul, mul_one]
  linarith

open MeasureTheory

def deviation (z : Circle) (k : ℕ) : ℝ := 1 - ((z : ℂ)^k).re

lemma deviation_bound (z : Circle) (k : ℕ) : 0 ≤ deviation z k ∧ deviation z k ≤ 2 := by
  have h := Complex.abs_re_le_norm ((z : ℂ)^k)
  simp only [norm_pow, Circle.norm_coe, one_pow] at h
  have hh := abs_le.mp h
  constructor <;> dsimp [deviation] <;> linarith

lemma deviation_measurable {Ω : Type*} [MeasurableSpace Ω] (X : Ω → Circle)
    (hX : Measurable (fun x => (X x : ℂ))) (k : ℕ) : Measurable (fun x => deviation (X x) k) := by
  exact measurable_const.sub (Complex.measurable_re.comp (hX.pow_const k))

lemma deviation_integrable {Ω : Type*} [MeasurableSpace Ω] (μ : Measure Ω)
    [IsFiniteMeasure μ] (X : Ω → Circle) (hX : Measurable (fun x => (X x : ℂ))) (k : ℕ) :
    Integrable (fun x => deviation (X x) k) μ := by
  apply Integrable.of_bound (deviation_measurable X hX k).aestronglyMeasurable 2
  filter_upwards [] with x
  simpa only [Real.norm_eq_abs, abs_of_nonneg (deviation_bound (X x) k).1] using
    (deviation_bound (X x) k).2

/-- Uniform small deviations imply a quantitative frequency-tail bound. -/
theorem frequency_tail_bound {Ω : Type*} [MeasurableSpace Ω] (μ : Measure Ω)
    [IsFiniteMeasure μ] (X : Ω → Circle) (hX : Measurable (fun x => (X x : ℂ)))
    (n m : ℕ) (hm : 0 < m) (R ε : ℝ)
    (hR : 4 ≤ (m : ℝ) * (2 / Real.pi) * (R / (2 : ℝ)^n))
    (hε : ∀ k ∈ Finset.range m, ∫ x, deviation (X x) k ∂μ ≤ ε) :
    μ.real {x | R ≤ |(2 : ℝ)^n * Complex.arg (X x : ℂ)|} ≤ 2 * ε := by
  let S : Ω → ℝ := fun x => ∑ k ∈ Finset.range m, deviation (X x) k
  have hS : Integrable S μ := by
    apply integrable_finsetSum
    intro k hk
    exact deviation_integrable μ X hX k
  have hSn : 0 ≤ᵐ[μ] S := Filter.Eventually.of_forall fun x =>
    Finset.sum_nonneg fun k hk => (deviation_bound (X x) k).1
  have hi : ∫ x, S x ∂μ ≤ (m : ℝ)*ε := by
    dsimp [S]
    rw [integral_finsetSum _ (fun k _ => deviation_integrable μ X hX k)]
    calc
      _ ≤ ∑ _k ∈ Finset.range m, ε := Finset.sum_le_sum hε
      _ = _ := by simp
  have ht : {x | R ≤ |(2 : ℝ)^n * Complex.arg (X x : ℂ)|} ⊆
      {x | (m : ℝ)/2 ≤ S x} := by
    intro x hx
    apply average_deviation (X x) m
    have hn : 0 < (2 : ℝ)^n := pow_pos (by norm_num) _
    have hf : R / (2 : ℝ)^n ≤ |Complex.arg (X x : ℂ)| := by
      apply (div_le_iff₀ hn).mpr
      simpa only [Set.mem_ofPred_eq, abs_mul, abs_of_pos hn, mul_comm] using hx
    calc
      4 ≤ (m : ℝ) * (2 / Real.pi) * (R / (2 : ℝ)^n) := hR
      _ ≤ (m : ℝ) * (2 / Real.pi) * |Complex.arg (X x : ℂ)| := by gcongr
      _ = (m : ℝ) * (2 / Real.pi * |Complex.arg (X x : ℂ)|) := by ring
      _ ≤ _ := by gcongr; exact chord_bound (X x)
  have hmark := mul_meas_ge_le_integral_of_nonneg hSn hS ((m : ℝ)/2)
  have hmono := measureReal_mono (μ := μ) ht
  have hm' : (0 : ℝ) < m := Nat.cast_pos.mpr hm
  nlinarith

/-- Choosing a Cesàro window within a fixed neighborhood of zero gives
frequency tightness with a bound independent of the dyadic level. -/
theorem dyadic_tail_bound {Ω : Type*} [MeasurableSpace Ω] (μ : Measure Ω)
    [IsFiniteMeasure μ] (X : ℕ → Ω → Circle) (hX : ∀ n, Measurable (fun x => (X n x : ℂ)))
    (δ ε : ℝ) (hδ : 0 < δ)
    (he : ∀ (n k : ℕ), (k : ℝ)/(2 : ℝ)^n < δ →
      ∫ x, deviation (X n x) k ∂μ ≤ ε) (n : ℕ) :
    μ.real {x | 2 * Real.pi / δ ≤ |frequency (fun j => X j x) n|} ≤ 2*ε := by
  let m := Nat.ceil (δ * (2 : ℝ)^n)
  have hn : 0 < (2 : ℝ)^n := pow_pos (by norm_num) _
  have hm : 0 < m := Nat.ceil_pos.mpr (mul_pos hδ hn)
  apply frequency_tail_bound μ (X n) (hX n) n m hm
  · calc
      4 = (δ * (2 : ℝ)^n) * (2 / Real.pi) * ((2 * Real.pi / δ)/(2 : ℝ)^n) := by
        field_simp
        ring
      _ ≤ _ := by
        gcongr
        exact Nat.le_ceil _
  · intro k hk
    apply he
    apply (div_lt_iff₀ hn).mpr
    simpa only [mul_comm] using Nat.lt_ceil.mp (Finset.mem_range.mp hk)

/-- A measure with coefficients continuous at zero is almost surely supported
on dyadic paths whose principal frequencies are bounded. -/
theorem dyadic_frequencies_ae_bounded {Ω : Type*} [MeasurableSpace Ω] (μ : Measure Ω)
    [IsFiniteMeasure μ] (X : ℕ → Ω → Circle) (hX : ∀ n, Measurable (fun x => (X n x : ℂ)))
    (hcoh : ∀ x n, X n x = X (n+1) x ^ 2)
    (hcont : ∀ ε : ℝ, 0 < ε → ∃ δ : ℝ, 0 < δ ∧
      ∀ (n k : ℕ), (k : ℝ)/(2 : ℝ)^n < δ → ∫ x, deviation (X n x) k ∂μ ≤ ε) :
    ∀ᵐ x ∂μ, ∃ R : ℝ, ∀ n, |frequency (fun j => X j x) n| ≤ R := by
  rw [ae_iff]
  apply (measureReal_eq_zero_iff (μ := μ)).mp
  apply le_antisymm _ measureReal_nonneg
  apply le_of_forall_pos_le_add
  intro ε hε
  obtain ⟨δ, hδ, he⟩ := hcont (ε/2) (by positivity)
  let R := 2 * Real.pi / δ
  let A : ℕ → Set Ω := fun n => {x | R ≤ |frequency (fun j => X j x) n|}
  have hmono : Monotone A := by
    intro n m hnm x hx
    exact hx.trans (frequency_abs_mono _ (hcoh x) hnm)
  have hA (n : ℕ) : μ (A n) ≤ ENNReal.ofReal ε := by
    apply (ENNReal.le_ofReal_iff_toReal_le (measure_ne_top μ _) hε.le).mpr
    have ht := dyadic_tail_bound μ X hX δ (ε/2) hδ he n
    dsimp [A, R]
    simpa only [measureReal_def, mul_div_cancel₀ _ (by norm_num : (2 : ℝ) ≠ 0)] using ht
  have hi : μ (⋃ n, A n) ≤ ENNReal.ofReal ε := by
    rw [hmono.measure_iUnion]
    exact iSup_le hA
  have hsub : {x | ¬ ∃ R : ℝ, ∀ n, |frequency (fun j => X j x) n| ≤ R} ⊆
      ⋃ n, A n := by
    intro x hx
    push Not at hx
    obtain ⟨n, hn⟩ := hx R
    exact Set.mem_iUnion.mpr ⟨n, hn.le⟩
  have hz := ENNReal.toReal_le_of_le_ofReal hε.le ((measure_mono hsub).trans hi)
  simpa only [zero_add, measureReal_def] using hz

/-- The canonical frequencies of almost every such path eventually stabilize. -/
theorem dyadic_frequencies_ae_stable {Ω : Type*} [MeasurableSpace Ω] (μ : Measure Ω)
    [IsFiniteMeasure μ] (X : ℕ → Ω → Circle) (hX : ∀ n, Measurable (fun x => (X n x : ℂ)))
    (hcoh : ∀ x n, X n x = X (n+1) x ^ 2)
    (hcont : ∀ ε : ℝ, 0 < ε → ∃ δ : ℝ, 0 < δ ∧
      ∀ (n k : ℕ), (k : ℝ)/(2 : ℝ)^n < δ → ∫ x, deviation (X n x) k ∂μ ≤ ε) :
    ∀ᵐ x ∂μ, ∃ N, ∀ n, N ≤ n →
      frequency (fun j => X j x) n = frequency (fun j => X j x) N := by
  filter_upwards [dyadic_frequencies_ae_bounded μ X hX hcoh hcont] with x hx
  obtain ⟨R, hR⟩ := hx
  exact frequency_stabilizes _ (hcoh x) R hR

/-- A stable coherent path is an ordinary frequency on every dyadic scale. -/
theorem ordinary_of_stable (X : ℕ → Circle) (hX : ∀ n, X n = X (n+1)^2)
    (N : ℕ) (hN : ∀ n, N ≤ n → frequency X n = frequency X N) :
    ∀ n, X n = Circle.exp (frequency X N / (2 : ℝ)^n) := by
  intro n
  refine Nat.decreasingInduction (n := max N n)
    (motive := fun k _ => X k = Circle.exp (frequency X N / (2 : ℝ)^k))
    ?_ ?_ (Nat.le_max_right N n)
  · intro k hk ih
    rw [hX k, ih, ← Circle.exp_natCast_mul]
    congr 1
    push_cast
    rw [pow_succ]
    field_simp
  · rw [← exp_frequency_div X (max N n), hN _ (Nat.le_max_left N n)]

abbrev F := algebraicClosure ℚ ℝ

def dyadicApprox (t : F) (n : ℕ) : F :=
  (Int.floor ((2 : ℝ)^n * (t : ℝ)) : F) / (2 : F)^n

lemma dyadicApprox_error (t : F) (n : ℕ) :
    |(dyadicApprox t n : ℝ) - (t : ℝ)| ≤ ((2 : ℝ)^n)⁻¹ := by
  have hpos : 0 < (2 : ℝ)^n := pow_pos (by norm_num) _
  have hl := Int.floor_le ((2 : ℝ)^n * (t : ℝ))
  have hr := Int.lt_floor_add_one ((2 : ℝ)^n * (t : ℝ))
  change |(Int.floor ((2 : ℝ)^n * (t : ℝ)) : ℝ)/(2 : ℝ)^n - (t : ℝ)| ≤ _
  calc
    _ = |(Int.floor ((2 : ℝ)^n * (t : ℝ)) : ℝ) - (2 : ℝ)^n * (t : ℝ)| /
        (2 : ℝ)^n := by
      have heq : (Int.floor ((2 : ℝ)^n * (t : ℝ)) : ℝ)/(2 : ℝ)^n - (t : ℝ) =
          ((Int.floor ((2 : ℝ)^n * (t : ℝ)) : ℝ) - (2 : ℝ)^n * (t : ℝ))/(2 : ℝ)^n := by
        field_simp
      rw [heq, abs_div, abs_of_pos hpos]
    _ ≤ 1 / (2 : ℝ)^n := by
      gcongr
      exact abs_le.mpr ⟨by linarith, by linarith⟩
    _ = _ := one_div _

lemma dyadicApprox_tendsto (t : F) :
    Filter.Tendsto (fun n => (dyadicApprox t n : ℝ)) Filter.atTop (nhds (t : ℝ)) := by
  apply tendsto_iff_norm_sub_tendsto_zero.mpr
  apply squeeze_zero (fun n => norm_nonneg _) (fun n => dyadicApprox_error t n)
  exact tendsto_inv_atTop_zero.comp
    (tendsto_pow_atTop_atTop_of_one_lt (by norm_num : (1 : ℝ) < 2))

/-- Exact squared distance identity for unit characters. -/
lemma circle_sq_dist (z w : Circle) :
    ‖(z : ℂ)-(w : ℂ)‖^2 = 2 * deviation (z/w) 1 := by
  have h := Complex.normSq_sub (z : ℂ) (w : ℂ)
  simp only [Complex.normSq_eq_norm_sq, Circle.norm_coe, one_pow] at h
  rw [← Circle.coe_inv_eq_conj, ← Circle.coe_mul, ← div_eq_mul_inv] at h
  simp only [Circle.coe_div] at h
  dsimp [deviation]
  rw [pow_one]
  linarith

variable {Ω : Type*} [MeasurableSpace Ω]

def coeff (μ : Measure Ω) (χ : Ω → Multiplicative F →* Circle) (t : F) : ℝ :=
  ∫ x, deviation (χ x (Multiplicative.ofAdd t)) 1 ∂μ

@[simp] lemma coeff_zero (μ : Measure Ω) (χ : Ω → Multiplicative F →* Circle) :
    coeff μ χ 0 = 0 := by
  simp [coeff, deviation]

lemma coeff_small (μ : Measure Ω) (χ : Ω → Multiplicative F →* Circle)
    (hc : ContinuousAt (coeff μ χ) 0) (ε : ℝ) (hε : 0 < ε) :
    ∃ δ : ℝ, 0 < δ ∧ ∀ t : F, |(t : ℝ)| < δ → coeff μ χ t ≤ ε := by
  obtain ⟨δ, hδ, hh⟩ := Metric.continuousAt_iff.mp hc ε hε
  refine ⟨δ, hδ, fun t ht => ?_⟩
  have hdist : dist t 0 < δ := by
    rw [dist_eq_norm, sub_zero]
    change ‖(t : ℝ)‖ < δ
    exact ht
  have hb := hh hdist
  rw [coeff_zero, dist_zero_right, Real.norm_eq_abs] at hb
  exact (le_abs_self _).trans hb.le

lemma char_nat_dyadic (χ : Multiplicative F →* Circle) (n k : ℕ) :
    χ (Multiplicative.ofAdd (((2 : F)^n)⁻¹)) ^ k =
      χ (Multiplicative.ofAdd ((k : F)/(2 : F)^n)) := by
  rw [← map_pow]
  congr 1
  change Multiplicative.ofAdd ((k : ℕ) • ((2 : F)^n)⁻¹) = _
  simp only [nsmul_eq_mul, div_eq_mul_inv]

lemma char_int_dyadic (χ : Multiplicative F →* Circle) (k : ℤ) (m : ℕ) :
    χ (Multiplicative.ofAdd (((2 : F)^m)⁻¹)) ^ k =
      χ (Multiplicative.ofAdd ((k : F)/(2 : F)^m)) := by
  rw [← map_zpow]
  congr 1
  change Multiplicative.ofAdd ((k : ℤ) • ((2 : F)^m)⁻¹) = _
  simp only [zsmul_eq_mul, div_eq_mul_inv]

lemma char_dyadic_coherent (χ : Multiplicative F →* Circle) (n : ℕ) :
    χ (Multiplicative.ofAdd (((2 : F)^n)⁻¹)) =
      χ (Multiplicative.ofAdd (((2 : F)^(n+1))⁻¹)) ^ 2 := by
  rw [char_nat_dyadic]
  congr 2
  norm_num only [Nat.cast_ofNat]
  rw [pow_succ]
  field_simp

/-- Continuous averaged coefficients give ordinary frequencies on dyadics a.e. -/
theorem character_ae_dyadic (μ : Measure Ω) [IsFiniteMeasure μ]
    (χ : Ω → Multiplicative F →* Circle)
    (hχ : ∀ t : F, Measurable (fun x => (χ x (Multiplicative.ofAdd t) : ℂ)))
    (hc : ContinuousAt (coeff μ χ) 0) :
    ∀ᵐ x ∂μ, ∃ l : ℝ, ∀ n : ℕ,
      χ x (Multiplicative.ofAdd (((2 : F)^n)⁻¹)) = Circle.exp (l/(2 : ℝ)^n) := by
  let X : ℕ → Ω → Circle := fun n x => χ x (Multiplicative.ofAdd (((2 : F)^n)⁻¹))
  have hX : ∀ n, Measurable (fun x => (X n x : ℂ)) := fun n => hχ _
  have hcoh : ∀ x n, X n x = X (n+1) x ^ 2 := fun x n => char_dyadic_coherent _ _
  have hcont : ∀ ε : ℝ, 0 < ε → ∃ δ : ℝ, 0 < δ ∧
      ∀ (n k : ℕ), (k : ℝ)/(2 : ℝ)^n < δ → ∫ x, deviation (X n x) k ∂μ ≤ ε := by
    intro ε hε
    obtain ⟨δ, hδ, hh⟩ := coeff_small μ χ hc ε hε
    refine ⟨δ, hδ, fun n k hk => ?_⟩
    have he : (∫ x, deviation (X n x) k ∂μ) = coeff μ χ ((k : F)/(2 : F)^n) := by
      apply integral_congr_ae
      filter_upwards [] with x
      dsimp [coeff, deviation, X]
      rw [← Circle.coe_pow, char_nat_dyadic, pow_one]
    rw [he]
    apply hh
    change |(k : ℝ)/(2 : ℝ)^n| < δ
    simpa only [abs_of_nonneg
      (div_nonneg (Nat.cast_nonneg k) (pow_nonneg (by norm_num : (0 : ℝ) ≤ 2) n))] using hk
  filter_upwards [dyadic_frequencies_ae_stable μ X hX hcoh hcont] with x hx
  obtain ⟨N, hN⟩ := hx
  exact ⟨frequency (fun n => X n x) N, ordinary_of_stable _ (hcoh x) N hN⟩

lemma char_sub (χ : Multiplicative F →* Circle) (t s : F) :
    χ (Multiplicative.ofAdd (t-s)) =
      χ (Multiplicative.ofAdd t) / χ (Multiplicative.ofAdd s) := by
  exact map_div χ (Multiplicative.ofAdd t) (Multiplicative.ofAdd s)

lemma char_sq_distance (χ : Multiplicative F →* Circle) (t s : F) :
    ‖(χ (Multiplicative.ofAdd t) : ℂ)-(χ (Multiplicative.ofAdd s) : ℂ)‖^2 =
      2 * deviation (χ (Multiplicative.ofAdd (t-s))) 1 := by
  rw [circle_sq_dist, char_sub]

lemma char_sq_integrable (μ : Measure Ω) [IsFiniteMeasure μ]
    (χ : Ω → Multiplicative F →* Circle)
    (hχ : ∀ t : F, Measurable (fun x => (χ x (Multiplicative.ofAdd t) : ℂ))) (t s : F) :
    Integrable (fun x => ‖(χ x (Multiplicative.ofAdd t) : ℂ)-
      (χ x (Multiplicative.ofAdd s) : ℂ)‖^2) μ := by
  simp_rw [char_sq_distance]
  exact (deviation_integrable μ _ (hχ (t-s)) 1).const_mul 2

lemma char_sq_integral (μ : Measure Ω) (χ : Ω → Multiplicative F →* Circle) (t s : F) :
    (∫ x, ‖(χ x (Multiplicative.ofAdd t) : ℂ)-
      (χ x (Multiplicative.ofAdd s) : ℂ)‖^2 ∂μ) = 2 * coeff μ χ (t-s) := by
  simp_rw [char_sq_distance]
  exact integral_const_mul _ _

/-- At coefficient-continuity points, dyadic character evaluations converge in measure. -/
lemma character_tendstoInMeasure (μ : Measure Ω) [IsFiniteMeasure μ]
    (χ : Ω → Multiplicative F →* Circle)
    (hχ : ∀ t : F, Measurable (fun x => (χ x (Multiplicative.ofAdd t) : ℂ)))
    (hc : ContinuousAt (coeff μ χ) 0) (r : ℕ → F) (t : F)
    (hr : Filter.Tendsto r Filter.atTop (nhds t)) :
    TendstoInMeasure μ (fun n x => (χ x (Multiplicative.ofAdd (r n)) : ℂ))
      Filter.atTop (fun x => (χ x (Multiplicative.ofAdd t) : ℂ)) := by
  apply tendstoInMeasure_iff_measureReal_norm.mpr
  intro ε hε
  have hpos : 0 < ε^2 := sq_pos_of_pos hε
  have hdiff : Filter.Tendsto (fun n => r n - t) Filter.atTop (nhds 0) := by
    simpa only [sub_self] using hr.sub (tendsto_const_nhds (x := t))
  have hint : Filter.Tendsto (fun n => (∫ x, ‖(χ x (Multiplicative.ofAdd (r n)) : ℂ)-
      (χ x (Multiplicative.ofAdd t) : ℂ)‖^2 ∂μ)/ε^2) Filter.atTop (nhds 0) := by
    simp_rw [char_sq_integral]
    simpa only [Function.comp_def, coeff_zero, mul_zero, zero_div] using
      ((hc.tendsto.comp hdiff).const_mul 2).div_const (ε^2)
  apply squeeze_zero (fun n => measureReal_nonneg) _ hint
  intro n
  apply (le_div_iff₀ hpos).mpr
  have hh := mul_meas_ge_le_integral_of_nonneg
    (Filter.Eventually.of_forall fun x => sq_nonneg
      ‖(χ x (Multiplicative.ofAdd (r n)) : ℂ)-(χ x (Multiplicative.ofAdd t) : ℂ)‖)
    (char_sq_integrable μ χ hχ (r n) t) (ε^2)
  have heq : {x | ε^2 ≤ ‖(χ x (Multiplicative.ofAdd (r n)) : ℂ)-
    (χ x (Multiplicative.ofAdd t) : ℂ)‖^2} =
      {x | ε ≤ ‖(χ x (Multiplicative.ofAdd (r n)) : ℂ)-
    (χ x (Multiplicative.ofAdd t) : ℂ)‖} := by
    ext x
    exact sq_le_sq₀ hε.le (norm_nonneg _)
  rw [heq] at hh
  simpa only [mul_comm] using hh

instance F_countable : Countable F := by
  apply Set.Countable.to_subtype
  have heq : (algebraicClosure ℚ ℝ : Set ℝ) = {x | IsAlgebraic ℚ x} := by
    ext z
    exact mem_algebraicClosure_iff
  rw [heq]
  exact Algebraic.countable ℚ ℝ

lemma char_dyadicApprox_eq (χ : Multiplicative F →* Circle) (l : ℝ)
    (hl : ∀ n : ℕ, χ (Multiplicative.ofAdd (((2 : F)^n)⁻¹)) =
      Circle.exp (l/(2 : ℝ)^n)) (t : F) (n : ℕ) :
    χ (Multiplicative.ofAdd (dyadicApprox t n)) = Circle.exp (l * (dyadicApprox t n : ℝ)) := by
  rw [dyadicApprox, ← char_int_dyadic, hl, ← Circle.exp_intCast_mul]
  congr 1
  change (Int.floor ((2 : ℝ)^n * (t : ℝ)) : ℝ) * (l/(2 : ℝ)^n) =
    l * ((Int.floor ((2 : ℝ)^n * (t : ℝ)) : ℝ)/(2 : ℝ)^n)
  ring

/-- Direct ordinary-character support theorem on the algebraic real line.
No Bochner representing-measure theorem is an input: frequency tightness and
an a.e. subsequence argument prove the actual simultaneous character formula. -/
theorem character_ae_ordinary (μ : Measure Ω) [IsFiniteMeasure μ]
    (χ : Ω → Multiplicative F →* Circle)
    (hχ : ∀ t : F, Measurable (fun x => (χ x (Multiplicative.ofAdd t) : ℂ)))
    (hc : ContinuousAt (coeff μ χ) 0) :
    ∀ᵐ x ∂μ, ∃ l : ℝ, ∀ t : F,
      χ x (Multiplicative.ofAdd t) = Circle.exp (l*(t : ℝ)) := by
  have ha (t : F) : ∀ᵐ x ∂μ, ∀ l : ℝ,
      (∀ n : ℕ, χ x (Multiplicative.ofAdd (((2 : F)^n)⁻¹)) = Circle.exp (l/(2 : ℝ)^n)) →
      χ x (Multiplicative.ofAdd t) = Circle.exp (l*(t : ℝ)) := by
    have hr : Filter.Tendsto (dyadicApprox t) Filter.atTop (nhds t) :=
      tendsto_subtype_rng.mpr (dyadicApprox_tendsto t)
    obtain ⟨ns, hns, hae⟩ :=
      (character_tendstoInMeasure μ χ hχ hc (dyadicApprox t) t hr).exists_seq_tendsto_ae
    filter_upwards [hae] with x hx
    intro l hl
    have hlim : Filter.Tendsto
        (fun n => (Circle.exp (l*(dyadicApprox t (ns n) : ℝ)) : ℂ)) Filter.atTop
        (nhds (Circle.exp (l*(t : ℝ)) : ℂ)) := by
      apply (continuous_subtype_val.comp Circle.exp.continuous).continuousAt.tendsto.comp
      exact tendsto_const_nhds.mul ((dyadicApprox_tendsto t).comp hns.tendsto_atTop)
    have heq : (fun n => (χ x (Multiplicative.ofAdd (dyadicApprox t (ns n))) : ℂ)) =
        fun n => (Circle.exp (l*(dyadicApprox t (ns n) : ℝ)) : ℂ) := by
      funext n
      rw [char_dyadicApprox_eq _ l hl]
    rw [heq] at hx
    exact Subtype.ext (tendsto_nhds_unique hx hlim)
  have hall : ∀ᵐ x ∂μ, ∀ t : F, ∀ l : ℝ,
      (∀ n : ℕ, χ x (Multiplicative.ofAdd (((2 : F)^n)⁻¹)) = Circle.exp (l/(2 : ℝ)^n)) →
      χ x (Multiplicative.ofAdd t) = Circle.exp (l*(t : ℝ)) := ae_all_iff.mpr ha
  filter_upwards [character_ae_dyadic μ χ hχ hc, hall] with x hx hxall
  obtain ⟨l, hl⟩ := hx
  exact ⟨l, fun t => hxall t l hl⟩

end PlaneFiveColor.ContinuousCharacters

namespace PlaneFiveColor.Spectral
open MeasureTheory

/-- The actual character on the algebraic parameter line, forgetting only
its discrete-domain continuity proof. -/
def lineCharacter (a : E) (d : D) : Multiplicative F →* Circle :=
  (restrictLine a d).toMonoidHom

theorem lineCharacter_measurable (a : E) (t : F) :
    Measurable (fun d : D => (lineCharacter a d (Multiplicative.ofAdd t) : ℂ)) := by
  apply Continuous.measurable
  apply continuous_subtype_val.comp
  exact (continuous_apply (Multiplicative.ofAdd (a * ofF t))).comp
    ContinuousMonoidHom.isClosedEmbedding_coe.continuous

/-- The exact replacement of Bochner's support step for an arbitrary finite
weight absolutely continuous with respect to a wild law. -/
theorem wild_continuous_coefficient_zero (ν μ : Measure D) [IsProbabilityMeasure ν]
    [IsFiniteMeasure μ] (hν : IsWild ν) (hμ : μ ≪ ν) {a : E} (ha : a ≠ 0)
    (hc : ContinuousAt (ContinuousCharacters.coeff μ (lineCharacter a)) 0) : μ = 0 := by
  have hs := ContinuousCharacters.character_ae_ordinary μ (lineCharacter a)
    (lineCharacter_measurable a) hc
  have hL : ∀ᵐ d ∂μ, d ∈ L a := by
    filter_upwards [hs] with d hd
    obtain ⟨l, hl⟩ := hd
    apply (mem_L_iff a d).mpr
    refine ⟨l, ?_⟩
    apply PontryaginDual.ext
    intro t
    exact (hl (Multiplicative.toAdd t)).symm
  have hnull : μ (L a) = 0 := hμ (wild_line_null ν hν ha)
  have hnot : ∀ᵐ d ∂μ, d ∉ L a := (measure_eq_zero_iff_ae_notMem).mp hnull
  have hf : ∀ᵐ _d ∂μ, False := by
    filter_upwards [hL, hnot] with d hl hn
    exact hn hl
  apply Measure.measure_univ_eq_zero.mp
  simpa only [ae_iff, not_false_eq_true, Set.ofPred_true] using hf

end PlaneFiveColor.Spectral

end
end

end OAI


==> anc/erdos-1070/lean/OAI/Analysis/PlaneSpectrum/CircleDecay.lean <==
import OAI.Analysis.PlaneSpectrum.Fourier
import OAI.Geometry.PlaneColoring.Coloring

namespace OAI

noncomputable section
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
lemma oscillatory_integral_bound {a b : ℝ} (hab : a ≤ b)
    {g g' : ℝ → ℂ} {w w' : ℝ → ℝ}
    (hg : ∀ t ∈ Icc a b, HasDerivAt g (g' t) t)
    (hw : ∀ t ∈ Icc a b, HasDerivAt w (w' t) t)
    (hgi : IntervalIntegrable g' volume a b) (hwi : IntervalIntegrable w' volume a b)
    (hn : ∀ t ∈ Icc a b, ‖g t‖=1) (hwpos : ∀ t ∈ Icc a b, 0 ≤ w t)
    (hwneg : ∀ t ∈ Icc a b, w' t ≤ 0)
    (he : ∀ t ∈ Icc a b, ((w t : ℂ)*Complex.I)*g' t=g t) :
    ‖∫ t in a..b, g t‖ ≤ 2*w a := by
  have hwu : ∀ t ∈ uIcc a b, HasDerivAt (fun t => (w t : ℂ)*Complex.I) ((w' t : ℂ)*Complex.I) t := by
    intro t ht
    exact ((hw t (by simpa [uIcc_of_le hab] using ht)).ofReal_comp).mul_const _
  have hs := intervalIntegral.integral_mul_deriv_eq_deriv_mul hwu
    (fun t ht => hg t (by simpa [uIcc_of_le hab] using ht)) ((show IntervalIntegrable (fun t => (w' t : ℂ)) volume a b from
      ⟨Complex.ofRealCLM.integrable_comp hwi.1,Complex.ofRealCLM.integrable_comp hwi.2⟩).mul_const _) hgi
  have hleft : (∫ t in a..b, ((w t : ℂ)*Complex.I)*g' t) = ∫ t in a..b, g t :=
    intervalIntegral.integral_congr (fun t ht => he t (by simpa [uIcc_of_le hab] using ht))
  rw [hleft] at hs
  have hint : ‖∫ t in a..b, (w' t : ℂ)*Complex.I*g t‖ ≤ ∫ t in a..b, -w' t := by
    apply intervalIntegral.norm_integral_le_of_norm_le hab _ hwi.neg
    filter_upwards with t ht
    rw [norm_mul,norm_mul,Complex.norm_real,Real.norm_eq_abs,Complex.norm_I,hn t ⟨ht.1.le,ht.2⟩,mul_one,mul_one,
      abs_of_nonpos (hwneg t ⟨ht.1.le,ht.2⟩)]
    rfl
  have hiw : (∫ t in a..b, -w' t)=w a-w b := by
    rw [intervalIntegral.integral_neg,intervalIntegral.integral_eq_sub_of_hasDerivAt
      (fun t ht => hw t (by simpa [uIcc_of_le hab] using ht)) hwi]
    ring
  have hna : ‖(w a : ℂ)*Complex.I*g a‖=w a := by
    rw [norm_mul,norm_mul,Complex.norm_real,Real.norm_eq_abs,abs_of_nonneg (hwpos a ⟨le_rfl,hab⟩),
      Complex.norm_I,hn a ⟨le_rfl,hab⟩,mul_one,mul_one]
  have hnb : ‖(w b : ℂ)*Complex.I*g b‖=w b := by
    rw [norm_mul,norm_mul,Complex.norm_real,Real.norm_eq_abs,abs_of_nonneg (hwpos b ⟨hab,le_rfl⟩),
      Complex.norm_I,hn b ⟨hab,le_rfl⟩,mul_one,mul_one]
  rw [hs]
  have hh := norm_sub_le ((w b : ℂ)*Complex.I*g b-(w a : ℂ)*Complex.I*g a)
    (∫ t in a..b, (w' t : ℂ)*Complex.I*g t)
  have hh' := norm_sub_le ((w b : ℂ)*Complex.I*g b) ((w a : ℂ)*Complex.I*g a)
  rw [hna,hnb] at hh'
  rw [hiw] at hint
  linarith
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
def circleOscillation (r t : ℝ) : ℂ := Complex.exp ((r*Real.cos t : ℝ)*Complex.I)
lemma circleOscillation_norm (r t : ℝ) : ‖circleOscillation r t‖=1 := Complex.norm_exp_ofReal_mul_I _
lemma circleOscillation_continuous (r : ℝ) : Continuous (circleOscillation r) := by unfold circleOscillation; fun_prop
lemma circleOscillation_hasDeriv (r t : ℝ) :
    HasDerivAt (circleOscillation r) ((-r*Real.sin t : ℝ)*Complex.I*circleOscillation r t) t := by
  unfold circleOscillation
  convert (((Real.hasDerivAt_cos t).const_mul r).ofReal_comp.mul_const Complex.I).cexp using 1
  simp only [Complex.ofReal_mul,Complex.ofReal_neg]
  ring
lemma circleOscillation_tail {r a : ℝ} (hr : 0<r) (ha : 0<a) (hab : a≤Real.pi/2) :
    ‖∫ t in a..Real.pi/2, circleOscillation r t‖ ≤ 2/(r*Real.sin a) := by
  have hsin (t : ℝ) (ht : t ∈ Icc a (Real.pi/2)) : 0<Real.sin t :=
    Real.sin_pos_of_pos_of_lt_pi (ha.trans_le ht.1) (by linarith [ht.2,Real.pi_pos])
  have hcos (t : ℝ) (ht : t ∈ Icc a (Real.pi/2)) : 0≤Real.cos t :=
    Real.cos_nonneg_of_mem_Icc ⟨by linarith [ht.1,Real.pi_pos],ht.2⟩
  let w := fun t => 1/(r*Real.sin t)
  let w' := fun t => -Real.cos t/(r*(Real.sin t)^2)
  have hw : ∀ t ∈ Icc a (Real.pi/2), HasDerivAt w (w' t) t := by
    intro t ht
    convert ((Real.hasDerivAt_sin t).const_mul r).inv (mul_ne_zero hr.ne' (hsin t ht).ne') using 1 <;> first
    | rfl
    | (change w = (fun y => r * Real.sin y)⁻¹; funext s; simp only [w,Pi.inv_apply,one_div])
    | (change -Real.cos t/(r*(Real.sin t)^2) = -(r*Real.cos t)/(r*Real.sin t)^2; field_simp)
  have hwi : IntervalIntegrable w' volume a (Real.pi/2) := by
    apply ContinuousOn.intervalIntegrable
    apply ContinuousOn.div (Real.continuous_cos.neg.continuousOn) (continuous_const.mul (Real.continuous_sin.pow 2)).continuousOn
    intro t ht
    have ht' : t ∈ Icc a (Real.pi/2) := by simpa [uIcc_of_le hab] using ht
    exact mul_ne_zero hr.ne' (pow_ne_zero _ (hsin t ht').ne')
  have hi : IntervalIntegrable (fun t => (-r*Real.sin t : ℝ)*Complex.I*circleOscillation r t) volume a (Real.pi/2) := by
    apply Continuous.intervalIntegrable
    unfold circleOscillation
    fun_prop
  have h := oscillatory_integral_bound hab (fun t _ => circleOscillation_hasDeriv r t) hw hi hwi
    (fun t _ => circleOscillation_norm r t) (fun t ht => (one_div_pos.mpr (mul_pos hr (hsin t ht))).le)
    (fun t ht => by dsimp [w']; exact div_nonpos_of_nonpos_of_nonneg (neg_nonpos.mpr (hcos t ht)) (by positivity))
    (fun t ht => by
      dsimp [w]
      have hrC : (r : ℂ)≠0 := Complex.ofReal_ne_zero.mpr hr.ne'
      have hsC : (Real.sin t : ℂ)≠0 := Complex.ofReal_ne_zero.mpr (hsin t ht).ne'
      simp only [Complex.ofReal_div,Complex.ofReal_one,Complex.ofReal_mul,Complex.ofReal_neg]
      field_simp
      simp only [Complex.I_sq]
      ring)
  simpa only [w,mul_one_div] using h
lemma circleOscillation_quarter {r : ℝ} (hr : 1≤r) :
    ‖∫ t in (0:ℝ)..Real.pi/2, circleOscillation r t‖ ≤ (1+Real.pi)/Real.sqrt r := by
  have hr0 : 0<r := lt_of_lt_of_le zero_lt_one hr
  have hs : 0<Real.sqrt r := Real.sqrt_pos.mpr hr0
  have hs1 : 1≤Real.sqrt r := by simpa using Real.sqrt_le_sqrt hr
  let a := 1/Real.sqrt r
  have ha : 0<a := one_div_pos.mpr hs
  have ha1 : a≤1 := (div_le_one hs).mpr hs1
  have hab : a≤Real.pi/2 := by linarith [Real.pi_gt_three]
  have hi := circleOscillation_continuous r
  have hhead : ‖∫ t in (0:ℝ)..a, circleOscillation r t‖ ≤ a := by
    simpa [abs_of_nonneg ha.le] using intervalIntegral.norm_integral_le_of_norm_le_const
      (a := (0:ℝ)) (b := a) (C := (1:ℝ)) (fun t _ => (circleOscillation_norm r t).le)
  have htail := circleOscillation_tail hr0 ha hab
  have hsin := Real.mul_le_sin ha.le hab
  have hden : 0<r*(2/Real.pi*a) := by positivity
  have hh : 2/(r*Real.sin a) ≤ Real.pi/Real.sqrt r := by
    calc
      _ ≤ 2/(r*(2/Real.pi*a)) := div_le_div_of_nonneg_left (by norm_num) hden
        (mul_le_mul_of_nonneg_left hsin hr0.le)
      _ = Real.pi/Real.sqrt r := by
        dsimp [a]
        field_simp
        nlinarith [Real.sq_sqrt hr0.le]
  rw [← intervalIntegral.integral_add_adjacent_intervals (hi.intervalIntegrable (a := 0) (b := a))
    (hi.intervalIntegrable (a := a) (b := Real.pi/2))]
  have hn := norm_add_le (∫ t in (0:ℝ)..a, circleOscillation r t)
    (∫ t in a..Real.pi/2, circleOscillation r t)
  have hea : a + Real.pi/Real.sqrt r = (1+Real.pi)/Real.sqrt r := by dsimp [a]; ring
  linarith
lemma circleOscillation_pi_sub (r t : ℝ) :
    circleOscillation r (Real.pi-t) = (starRingEnd ℂ) (circleOscillation r t) := by
  simp only [circleOscillation,Real.cos_pi_sub,← Complex.exp_conj,map_mul,
    Complex.conj_ofReal,Complex.conj_I]
  congr 1
  simp only [Complex.ofReal_mul,Complex.ofReal_neg]
  ring
lemma circleOscillation_two_pi_sub (r t : ℝ) :
    circleOscillation r (2*Real.pi-t) = circleOscillation r t := by
  simp only [circleOscillation,Real.cos_two_pi_sub]
lemma circleOscillation_full {r : ℝ} (hr : 1≤r) :
    ‖∫ t in (0:ℝ)..(2*Real.pi), circleOscillation r t‖ ≤ 4*(1+Real.pi)/Real.sqrt r := by
  have hi := circleOscillation_continuous r
  have hq : (∫ t in Real.pi/2..Real.pi, circleOscillation r t) =
      (starRingEnd ℂ) (∫ t in (0:ℝ)..Real.pi/2, circleOscillation r t) := by
    calc
      _ = ∫ t in (0:ℝ)..Real.pi/2, circleOscillation r (Real.pi-t) := by
        rw [intervalIntegral.integral_comp_sub_left]; congr 2 <;> ring
      _ = _ := by simp only [circleOscillation_pi_sub,intervalIntegral.intervalIntegral_conj]
  have hhalf : ‖∫ t in (0:ℝ)..Real.pi, circleOscillation r t‖ ≤
      2*((1+Real.pi)/Real.sqrt r) := by
    rw [← intervalIntegral.integral_add_adjacent_intervals (hi.intervalIntegrable (a := 0) (b := Real.pi/2))
      (hi.intervalIntegrable (a := Real.pi/2) (b := Real.pi)),hq]
    have hn := norm_add_le (∫ t in (0:ℝ)..Real.pi/2, circleOscillation r t)
      ((starRingEnd ℂ) (∫ t in (0:ℝ)..Real.pi/2, circleOscillation r t))
    rw [Complex.norm_conj] at hn
    linarith [circleOscillation_quarter hr]
  have hs : (∫ t in Real.pi..2*Real.pi, circleOscillation r t) =
      ∫ t in (0:ℝ)..Real.pi, circleOscillation r t := by
    calc
      _ = ∫ t in (0:ℝ)..Real.pi, circleOscillation r (2*Real.pi-t) := by
        rw [intervalIntegral.integral_comp_sub_left]; congr 2 <;> ring
      _ = _ := by simp only [circleOscillation_two_pi_sub]
  rw [← intervalIntegral.integral_add_adjacent_intervals (hi.intervalIntegrable (a := 0) (b := Real.pi))
    (hi.intervalIntegrable (a := Real.pi) (b := 2*Real.pi)),hs]
  have hn := norm_add_le (∫ t in (0:ℝ)..Real.pi, circleOscillation r t)
    (∫ t in (0:ℝ)..Real.pi, circleOscillation r t)
  rw [mul_div_assoc]
  linarith
end EuclideanFiveColor

end

noncomputable section
open MeasureTheory Filter Topology FourierTransform
namespace EuclideanFiveColor
def circleSymbol (ξ : ℂ) : ℂ := ∫ t, planePhase (direction t) ξ ∂angularMeasure
lemma circleSymbol_norm_le_one (ξ : ℂ) : ‖circleSymbol ξ‖≤1 := by
  simpa only [circleSymbol,probReal_univ,mul_one] using
    norm_integral_le_of_norm_le_const
      (Eventually.of_forall fun t => (planePhase_norm (direction t) ξ).le :
        ∀ᵐ t ∂angularMeasure, ‖planePhase (direction t) ξ‖ ≤ 1)
lemma circlePhase_real (ξ : ℂ) (t : ℝ) :
    planePhase (direction (t:Angles)) ξ = circleOscillation (2*Real.pi*‖ξ‖) (t-Complex.arg ξ) := by
  have hinner : inner ℝ (direction (t:Angles)) ξ = ‖ξ‖*Real.cos (t-Complex.arg ξ) := by
    rw [Complex.inner,direction_real,Circle.coe_exp,Complex.exp_ofReal_mul_I]
    simp only [Complex.mul_re,Complex.conj_re,Complex.conj_im,Complex.add_re,Complex.mul_re,
      Complex.ofReal_re,Complex.ofReal_im,Complex.I_re,Complex.I_im,Complex.add_im,Complex.mul_im]
    rw [Real.cos_sub]
    have hr := Complex.norm_mul_cos_arg ξ
    have hi := Complex.norm_mul_sin_arg ξ
    rw [← hr,← hi]
    ring
  rw [planePhase,hinner,Real.fourierChar_apply]
  simp only [circleOscillation]
  congr 1
  push_cast
  ring
lemma circleSymbol_integral (ξ : ℂ) :
    circleSymbol ξ = (2*Real.pi)⁻¹ • ∫ t in (0:ℝ)..(2*Real.pi), circleOscillation (2*Real.pi*‖ξ‖) t := by
  have hp : Function.Periodic (circleOscillation (2*Real.pi*‖ξ‖)) (2*Real.pi) := by
    intro t
    simp only [circleOscillation,Real.cos_add_two_pi]
  rw [circleSymbol,angularMeasure,AddCircle.integral_haarAddCircle,
    ← AddCircle.intervalIntegral_preimage (2*Real.pi) 0]
  congr 1
  simp_rw [circlePhase_real]
  rw [intervalIntegral.integral_comp_sub_right]
  simpa [sub_eq_add_neg,add_comm] using hp.intervalIntegral_add_eq (-(Complex.arg ξ)) 0
lemma circleSymbol_sq_bound (ξ : ℂ) : ‖circleSymbol ξ‖^2 ≤ 400/(1+‖ξ‖) := by
  have hn : 0≤‖ξ‖ := norm_nonneg _
  by_cases hs : ‖ξ‖≤1
  · have hb := circleSymbol_norm_le_one ξ
    apply (le_div_iff₀ (by positivity : 0<1+‖ξ‖)).mpr
    nlinarith [norm_nonneg (circleSymbol ξ)]
  have hr : 1≤2*Real.pi*‖ξ‖ := by nlinarith [Real.pi_gt_three]
  have hb := circleOscillation_full hr
  rw [circleSymbol_integral,norm_smul,Real.norm_eq_abs,abs_of_pos (inv_pos.mpr (by positivity))]
  have hsqr := Real.sq_sqrt (by positivity : 0≤2*Real.pi*‖ξ‖)
  have hsqrt : 0<Real.sqrt (2*Real.pi*‖ξ‖) := Real.sqrt_pos.mpr (by positivity)
  have hlow : 0<2*Real.pi := by positivity
  have hq := (le_div_iff₀ hsqrt).mp hb
  have hpos := norm_nonneg (∫ t in (0:ℝ)..(2*Real.pi), circleOscillation (2*Real.pi*‖ξ‖) t)
  have hq2 : (‖∫ t in (0:ℝ)..(2*Real.pi), circleOscillation (2*Real.pi*‖ξ‖) t‖ * Real.sqrt (2*Real.pi*‖ξ‖))^2 ≤ (4*(1+Real.pi))^2 :=
    pow_le_pow_left₀ (mul_nonneg hpos hsqrt.le) hq 2
  apply (le_div_iff₀ (by positivity : 0<1+‖ξ‖)).mpr
  rw [mul_pow,hsqr] at hq2
  have hpi : Real.pi<4 := Real.pi_lt_four
  have hN : ‖∫ t in (0:ℝ)..(2*Real.pi), circleOscillation (2*Real.pi*‖ξ‖) t‖^2 * ‖ξ‖ ≤ 100 := by
    have hmul := mul_nonneg (sub_nonneg.mpr Real.pi_gt_three.le)
      (mul_nonneg (sq_nonneg (‖∫ t in (0:ℝ)..(2*Real.pi), circleOscillation (2*Real.pi*‖ξ‖) t‖)) hn)
    nlinarith [Real.pi_gt_three]
  rw [mul_pow,inv_pow]
  have hN' : ‖∫ t in (0:ℝ)..(2*Real.pi), circleOscillation (2*Real.pi*‖ξ‖) t‖^2 ≤ 100 := by
    nlinarith [sq_nonneg (‖∫ t in (0:ℝ)..(2*Real.pi), circleOscillation (2*Real.pi*‖ξ‖) t‖)]
  rw [← div_eq_inv_mul,div_mul_eq_mul_div,div_le_iff₀ (sq_pos_of_pos hlow)]
  nlinarith [Real.pi_gt_three]
end EuclideanFiveColor
end

end OAI


==> anc/erdos-1070/lean/OAI/Analysis/PlaneSpectrum/CircleOperator.lean <==
import OAI.Analysis.PlaneSpectrum.CircleDecay
import OAI.Geometry.PlaneColoring.Compactness

namespace OAI

noncomputable section
open MeasureTheory Filter Topology FourierTransform
namespace EuclideanFiveColor
lemma planeTranslate_continuous (g : ComplexPlaneL2) : Continuous (fun h => planeTranslate h g) := by
  let f : C(ℂ,C(ℂ,ℂ)) := (ContinuousMap.mk (fun p : ℂ × ℂ => p.2+p.1) (by fun_prop)).curry
  exact continuous_const.compMeasurePreservingLp f.continuous (fun h => measurePreserving_add_right volume h) (by simp)
lemma circleTranslate_integrable (g : ComplexPlaneL2) : Integrable (fun t => planeTranslate (direction t) g) angularMeasure :=
  Integrable.of_bound ((planeTranslate_continuous g).comp direction_continuous).aestronglyMeasurable ‖g‖
    (Eventually.of_forall fun t => (planeTranslate (direction t)).norm_map g |>.le)
def circleOperator (g : ComplexPlaneL2) : ComplexPlaneL2 := ∫ t, planeTranslate (direction t) g ∂angularMeasure
lemma circleOperator_norm_le (g : ComplexPlaneL2) : ‖circleOperator g‖≤‖g‖ := by
  simpa only [circleOperator,probReal_univ,mul_one] using norm_integral_le_of_norm_le_const
    (Eventually.of_forall fun t => (planeTranslate (direction t)).norm_map g |>.le :
      ∀ᵐ t ∂angularMeasure, ‖planeTranslate (direction t) g‖≤‖g‖)
lemma circleOperator_ae (g : ComplexPlaneL2) :
    circleOperator g =ᵐ[volume] fun x => ∫ t, g (x+direction t) ∂angularMeasure := by
  let F : ℂ × Angles → ℂ := fun p => g (p.1+direction p.2)
  have hF : StronglyMeasurable F := (Lp.stronglyMeasurable g).comp_measurable
    (measurable_fst.add (direction_continuous.measurable.comp measurable_snd))
  have hg2 : Integrable (fun x => ‖g x‖^2) volume :=
    (memLp_two_iff_integrable_sq_norm (Lp.aestronglyMeasurable g)).mp (Lp.memLp g)
  have hi : Integrable (fun p => ‖F p‖^2) (volume.prod angularMeasure) := by
    apply (integrable_prod_iff' (hF.norm.pow 2).aestronglyMeasurable).mpr
    constructor
    · exact Eventually.of_forall fun t => (measurePreserving_add_right volume (direction t)).integrable_comp_of_integrable hg2
    · have he : (fun t => ∫ x, ‖‖F (x,t)‖^2‖ ∂volume) = fun _ => ∫ x, ‖g x‖^2 ∂volume := by
        funext t
        simp only [Real.norm_eq_abs,abs_sq,F]
        change (∫ x : ℂ, (fun y => ‖g y‖^2) (x+direction t)) = _
        exact (measurePreserving_add_right volume (direction t)).integral_comp
          (Homeomorph.addRight (direction t)).measurableEmbedding (fun y : ℂ => ‖g y‖^2)
      simp only [Pi.pow_apply]
      rw [he]
      exact integrable_const _
  have h := ProbabilityL2.average_toLp_integral volume angularMeasure hF hi
    (fun t => planeTranslate (direction t) g) (circleTranslate_integrable g)
    (Eventually.of_forall fun t => planeTranslate_ae (direction t) g)
  have ha : circleOperator g = (ProbabilityL2.average_memLp volume angularMeasure hF hi).toLp (ProbabilityL2.average angularMeasure F) := h.symm
  rw [ha]
  exact MemLp.coeFn_toLp (ProbabilityL2.average_memLp volume angularMeasure hF hi)
lemma circleSymbol_stronglyMeasurable : StronglyMeasurable circleSymbol := by
  have h : Continuous (fun p : ℂ × Angles => planePhase (direction p.2) p.1) := by
    unfold planePhase
    exact (continuous_subtype_val.comp Real.continuous_fourierChar).comp
      ((direction_continuous.comp continuous_snd).inner continuous_fst)
  exact h.stronglyMeasurable.integral_prod_right'
def circleMultiplier : ComplexPlaneL2 →L[ℂ] ComplexPlaneL2 :=
  Multiplier.clm volume circleSymbol circleSymbol_stronglyMeasurable.aestronglyMeasurable
    (Eventually.of_forall circleSymbol_norm_le_one)
lemma circleMultiplier_ae (g : ComplexPlaneL2) :
    circleMultiplier g =ᵐ[volume] fun x => circleSymbol x*g x := Multiplier.clm_ae _ _ _ _ _
lemma fourier_circleOperator (g : ComplexPlaneL2) : 𝓕 (circleOperator g) = circleMultiplier (𝓕 g) := by
  let F : ℂ × Angles → ℂ := fun p => planePhase (direction p.2) p.1 * 𝓕 g p.1
  have hF : StronglyMeasurable F := by
    have h : Continuous (fun p : ℂ × Angles => planePhase (direction p.2) p.1) := by
      unfold planePhase
      exact (continuous_subtype_val.comp Real.continuous_fourierChar).comp
        ((direction_continuous.comp continuous_snd).inner continuous_fst)
    exact h.stronglyMeasurable.mul ((Lp.stronglyMeasurable (𝓕 g)).comp_measurable measurable_fst)
  have hi : Integrable (fun p => ‖F p‖^2) (volume.prod angularMeasure) := by
    have he : (fun p => ‖F p‖^2) = fun p => ‖𝓕 g p.1‖^2 := by
      funext p
      simp only [F,norm_mul,planePhase_norm,one_mul]
    rw [he]
    exact ((memLp_two_iff_integrable_sq_norm (Lp.aestronglyMeasurable (𝓕 g))).mp
      (Lp.memLp (𝓕 g))).comp_fst angularMeasure
  have hG : Integrable (fun t => 𝓕 (planeTranslate (direction t) g)) angularMeasure :=
    (Lp.fourierTransformₗᵢ ℂ ℂ).toContinuousLinearEquiv.toContinuousLinearMap.integrable_comp
      (circleTranslate_integrable g)
  have h := ProbabilityL2.average_toLp_integral volume angularMeasure hF hi
    (fun t => 𝓕 (planeTranslate (direction t) g)) hG (Eventually.of_forall fun t => by
      rw [fourier_planeTranslate]
      exact phaseMultiplier_ae (direction t) (𝓕 g))
  have hc := (Lp.fourierTransformₗᵢ ℂ ℂ).toContinuousLinearEquiv.toContinuousLinearMap.integral_comp_comm
    (circleTranslate_integrable g)
  change (∫ t, 𝓕 (planeTranslate (direction t) g) ∂angularMeasure) = 𝓕 (circleOperator g) at hc
  rw [← hc,← h]
  apply Lp.ext
  filter_upwards [MemLp.coeFn_toLp (ProbabilityL2.average_memLp volume angularMeasure hF hi),
    circleMultiplier_ae (𝓕 g)] with x hx hy
  rw [hx,hy]
  exact integral_mul_const (𝓕 g x) (fun t => planePhase (direction t) x)
end EuclideanFiveColor
end

noncomputable section
open MeasureTheory Filter Topology
namespace EuclideanFiveColor
lemma planePhase_sub_bound (h ξ : ℂ) : ‖1-planePhase h ξ‖ ≤ 8*‖h‖*‖ξ‖ := by
  have he : planePhase h ξ = Complex.exp (Complex.I * (2*Real.pi*inner ℝ h ξ : ℝ)) := by
    rw [planePhase,Real.fourierChar_apply,mul_comm Complex.I]
  rw [he,norm_sub_rev]
  apply (Real.norm_exp_I_mul_ofReal_sub_one_le (x := 2*Real.pi*inner ℝ h ξ)).trans
  rw [Real.norm_eq_abs,abs_mul,abs_of_pos (by positivity : 0<2*Real.pi)]
  have hi := abs_real_inner_le_norm h ξ
  have hp := mul_nonneg (norm_nonneg h) (norm_nonneg ξ)
  calc
    _ ≤ 2*Real.pi*(‖h‖*‖ξ‖) := mul_le_mul_of_nonneg_left hi (by positivity)
    _ ≤ 8*‖h‖*‖ξ‖ := by nlinarith [Real.pi_lt_four]
lemma planePhase_sub_bound_two (h ξ : ℂ) : ‖1-planePhase h ξ‖≤2 := by
  have hi := norm_sub_le (1:ℂ) (planePhase h ξ)
  simpa only [norm_one,planePhase_norm,one_add_one_eq_two] using hi

def circleDifferenceRatio (h ξ : ℂ) : ℝ :=
  ‖circleSymbol ξ‖^2 * ‖1-planePhase h ξ‖^2 / ‖h‖
lemma circleDifferenceRatio_nonneg (h ξ : ℂ) : 0≤circleDifferenceRatio h ξ := by
  unfold circleDifferenceRatio
  positivity
lemma circleDifferenceRatio_small (h ξ : ℂ) :
    circleDifferenceRatio h ξ ≤ 64*‖h‖*‖ξ‖^2 := by
  by_cases hh : h=0
  · simp [hh,circleDifferenceRatio]
  have hh0 : 0<‖h‖ := norm_pos_iff.mpr hh
  have hb := planePhase_sub_bound h ξ
  have hc := circleSymbol_norm_le_one ξ
  have hc2 : ‖circleSymbol ξ‖^2 ≤ 1 := by nlinarith [norm_nonneg (circleSymbol ξ)]
  have hb2 := pow_le_pow_left₀ (norm_nonneg _) hb 2
  unfold circleDifferenceRatio
  apply (div_le_iff₀ hh0).mpr
  calc
    _ ≤ ‖1-planePhase h ξ‖^2 := by nlinarith [mul_nonneg (sub_nonneg.mpr hc2) (sq_nonneg ‖1-planePhase h ξ‖)]
    _ ≤ (8*‖h‖*‖ξ‖)^2 := hb2
    _ = _ := by ring
lemma circleDifferenceRatio_bound (h ξ : ℂ) : circleDifferenceRatio h ξ ≤ 25600 := by
  by_cases hh : h=0
  · simp [hh,circleDifferenceRatio]
  have hh0 : 0<‖h‖ := norm_pos_iff.mpr hh
  have hn : 0<1+‖ξ‖ := by positivity
  have hc := (le_div_iff₀ hn).mp (circleSymbol_sq_bound ξ)
  by_cases hs : ‖h‖*‖ξ‖≤1
  · have hb2 := pow_le_pow_left₀ (norm_nonneg _) (planePhase_sub_bound h ξ) 2
    have hmul := mul_le_mul_of_nonneg_left hb2 (sq_nonneg ‖circleSymbol ξ‖)
    have hs' : ‖h‖ * ‖ξ‖^2 ≤ ‖ξ‖ := by nlinarith [mul_nonneg (sub_nonneg.mpr hs) (norm_nonneg ξ)]
    have hc' : ‖circleSymbol ξ‖^2 * ‖ξ‖ ≤ 400 := by nlinarith [sq_nonneg ‖circleSymbol ξ‖]
    have hb : ‖circleSymbol ξ‖^2 * (‖h‖ * ‖ξ‖^2) ≤ 400 :=
      (mul_le_mul_of_nonneg_left hs' (sq_nonneg _)).trans hc'
    unfold circleDifferenceRatio
    apply (div_le_iff₀ hh0).mpr
    have hb' := mul_le_mul_of_nonneg_left hb (by positivity : 0≤64*‖h‖)
    nlinarith
  · have hb2 := pow_le_pow_left₀ (norm_nonneg _) (planePhase_sub_bound_two h ξ) 2
    have hc' : ‖circleSymbol ξ‖^2 ≤ 400*‖h‖ := by
      have hmul := mul_le_mul_of_nonneg_left hc (norm_nonneg h)
      have hi := mul_nonneg (sq_nonneg ‖circleSymbol ξ‖)
        (sub_nonneg.mpr (le_of_lt (lt_of_not_ge hs)))
      nlinarith
    unfold circleDifferenceRatio
    apply (div_le_iff₀ hh0).mpr
    have hmul := mul_le_mul_of_nonneg_left hb2 (sq_nonneg ‖circleSymbol ξ‖)
    nlinarith
lemma circleDifferenceRatio_tendsto (ξ : ℂ) :
    Tendsto (fun h => circleDifferenceRatio h ξ) (𝓝 0) (𝓝 0) := by
  apply squeeze_zero (fun h => circleDifferenceRatio_nonneg h ξ)
    (fun h => circleDifferenceRatio_small h ξ)
  simpa using ((continuous_norm.tendsto (0:ℂ)).const_mul 64).mul_const (‖ξ‖^2)
lemma circleDifferenceRatio_measurable (h : ℂ) : StronglyMeasurable (circleDifferenceRatio h) := by
  unfold circleDifferenceRatio
  have hc : StronglyMeasurable circleSymbol := by
    have h' : Continuous (fun p : ℂ × Angles => planePhase (direction p.2) p.1) := by
      unfold planePhase
      exact (continuous_subtype_val.comp Real.continuous_fourierChar).comp
        ((direction_continuous.comp continuous_snd).inner continuous_fst)
    exact h'.stronglyMeasurable.integral_prod_right'
  exact ((hc.norm.pow 2).mul ((continuous_const.sub (planePhase_continuous h)).stronglyMeasurable.norm.pow 2)).div stronglyMeasurable_const
end EuclideanFiveColor
end

noncomputable section
open MeasureTheory Filter Topology FourierTransform
namespace EuclideanFiveColor
lemma planeL2_norm_sq (g : ComplexPlaneL2) : ‖g‖^2 = ∫ x, ‖g x‖^2 ∂volume := by
  rw [← real_inner_self_eq_norm_sq, L2.inner_def]
  simp only [real_inner_self_eq_norm_sq]
lemma circleDifference_norm_sq (g : ComplexPlaneL2) (h : ℂ) :
    ‖circleOperator (g-planeTranslate h g)‖^2 / ‖h‖ =
      ∫ ξ, circleDifferenceRatio h ξ * ‖𝓕 g ξ‖^2 ∂volume := by
  have hn := (Lp.fourierTransformₗᵢ ℂ ℂ).norm_map (circleOperator (g-planeTranslate h g))
  change ‖𝓕 (circleOperator (g-planeTranslate h g))‖ = _ at hn
  rw [← hn, fourier_circleOperator]
  have hs : 𝓕 (g-planeTranslate h g) = 𝓕 g - phaseMultiplier h (𝓕 g) := by
    change (Lp.fourierTransformₗᵢ ℂ ℂ) (g-planeTranslate h g) = _
    rw [map_sub]
    exact congrArg (fun f => 𝓕 g-f) (fourier_planeTranslate h g)
  rw [hs,planeL2_norm_sq,← integral_div]
  apply integral_congr_ae
  filter_upwards [circleMultiplier_ae (𝓕 g-phaseMultiplier h (𝓕 g)),
    Lp.coeFn_sub (𝓕 g) (phaseMultiplier h (𝓕 g)), phaseMultiplier_ae h (𝓕 g)] with ξ hc hs hp
  rw [hc,hs,Pi.sub_apply,hp]
  have he : 𝓕 g ξ-planePhase h ξ*𝓕 g ξ = (1-planePhase h ξ)*𝓕 g ξ := by ring
  rw [he,norm_mul,norm_mul]
  unfold circleDifferenceRatio
  ring
lemma circle_smoothing_L2 (g : ComplexPlaneL2) :
    Tendsto (fun h : ℂ => ‖circleOperator (g-planeTranslate h g)‖^2 / ‖h‖)
      (𝓝 0) (𝓝 0) := by
  simp_rw [circleDifference_norm_sq]
  have hg : Integrable (fun ξ => ‖𝓕 g ξ‖^2) volume :=
    (memLp_two_iff_integrable_sq_norm (Lp.aestronglyMeasurable (𝓕 g))).mp (Lp.memLp (𝓕 g))
  have hd := tendsto_integral_filter_of_dominated_convergence
    (fun ξ : ℂ => 25600*‖𝓕 g ξ‖^2)
    (F := fun h ξ => circleDifferenceRatio h ξ * ‖𝓕 g ξ‖^2)
    (f := fun _ => (0:ℝ)) (l := 𝓝 (0:ℂ))
    (Eventually.of_forall fun h =>
      ((circleDifferenceRatio_measurable h).mul ((Lp.stronglyMeasurable (𝓕 g)).norm.pow 2)).aestronglyMeasurable)
    (Eventually.of_forall fun h => Eventually.of_forall fun ξ => by
      rw [Real.norm_eq_abs,abs_of_nonneg (mul_nonneg (circleDifferenceRatio_nonneg h ξ) (sq_nonneg _))]
      exact mul_le_mul_of_nonneg_right (circleDifferenceRatio_bound h ξ) (sq_nonneg _))
    (hg.const_mul 25600)
    (Eventually.of_forall fun ξ => by simpa using (circleDifferenceRatio_tendsto ξ).mul_const (‖𝓕 g ξ‖^2))
  simpa using hd
end EuclideanFiveColor
end

noncomputable section
open MeasureTheory MeasureTheory.Measure Filter Topology Set
namespace EuclideanFiveColor
lemma ae_circle_pullback {p : ℂ → Prop} (hp : ∀ᵐ x ∂(volume : Measure ℂ), p x) :
    ∀ᵐ q ∂(volume : Measure ℂ), ∀ᵐ t ∂angularMeasure, p (q+direction t) := by
  have hq : QuasiMeasurePreserving (fun z : ℂ × Angles => z.1+direction z.2)
      (volume.prod angularMeasure) volume :=
    QuasiMeasurePreserving.prod_of_left
      (measurable_fst.add (direction_continuous.measurable.comp measurable_snd))
      (Eventually.of_forall fun t => (measurePreserving_add_right volume (direction t)).quasiMeasurePreserving)
  exact Measure.ae_ae_of_ae_prod (hq.ae hp)
def circleAverage (f : ℂ → ℂ) (q : ℂ) : ℂ := ∫ t, f (q+direction t) ∂angularMeasure
lemma circleOperator_toLp_ae {f : ℂ → ℂ} (hf : MemLp f 2 volume) :
    circleOperator (hf.toLp f) =ᵐ[volume] circleAverage f := by
  filter_upwards [circleOperator_ae (hf.toLp f),ae_circle_pullback (MemLp.coeFn_toLp hf)] with q hq he
  exact hq.trans (integral_congr_ae he)
lemma circleOperator_difference_ae {f : ℂ → ℂ} (hf : MemLp f 2 volume) (h : ℂ) :
    circleOperator (hf.toLp f-planeTranslate h (hf.toLp f)) =ᵐ[volume]
      circleAverage (fun q => f q-f (q+h)) := by
  have hfh : MemLp (fun q => f (q+h)) 2 volume :=
    hf.comp_measurePreserving (measurePreserving_add_right volume h)
  have he : (hf.sub hfh).toLp (fun q => f q-f (q+h)) = hf.toLp f-planeTranslate h (hf.toLp f) := by
    apply Lp.ext
    filter_upwards [MemLp.coeFn_toLp (hf.sub hfh),Lp.coeFn_sub (hf.toLp f) (planeTranslate h (hf.toLp f)),
      MemLp.coeFn_toLp hf,planeTranslate_ae h (hf.toLp f),
      (measurePreserving_add_right volume h).quasiMeasurePreserving.ae (MemLp.coeFn_toLp hf)] with q h1 h2 h3 h4 h5
    change ((hf.sub hfh).toLp (fun q => f q-f (q+h))) q = _ at h1
    simp only [h1,h2,Pi.sub_apply,h3,h4,h5]
  rw [← he]
  exact circleOperator_toLp_ae (hf.sub hfh)
def colorMass {k : ℕ} (c : ℂ → Fin k) (i : Fin k) (q : ℂ) : ℝ :=
  ∫ t, sampleFn c q 1 i t ∂angularMeasure
lemma colorMass_measurable {k : ℕ} (c : ℂ → Fin k) (hc : Measurable c) (i : Fin k) :
    Measurable (colorMass c i) := by
  have hm : StronglyMeasurable (fun p : ℂ × Angles => sampleFn c p.1 1 i p.2) := by
    simp only [sampleFn,Complex.ofReal_one,one_mul]
    exact (measurable_one.piecewise (measurableSet_eq_fun
      (hc.comp (measurable_fst.add (direction_continuous.measurable.comp measurable_snd))) measurable_const)
      measurable_zero).stronglyMeasurable
  exact hm.integral_prod_right'.measurable
lemma colorMass_nonneg {k : ℕ} (c : ℂ → Fin k) (i : Fin k) (q : ℂ) : 0≤colorMass c i q :=
  integral_nonneg (sampleFn_nonneg c q 1 i)
lemma colorMass_le_one {k : ℕ} (c : ℂ → Fin k) (hc : Measurable c) (i : Fin k) (q : ℂ) :
    colorMass c i q≤1 := by
  exact (integral_mono ((sampleFn_memLp c hc q 1 i).integrable (by norm_num)) (integrable_const 1)
    (sampleFn_le_one c q 1 i)).trans_eq (by simp)
def colorCutoff {k : ℕ} (c : ℂ → Fin k) (i : Fin k) (x : ℂ) (R : ℝ) : ℂ → ℂ :=
  (Metric.closedBall x (R+2)).indicator (fun q => if c q=i then 1 else 0)
lemma colorCutoff_memLp {k : ℕ} (c : ℂ → Fin k) (hc : Measurable c) (i : Fin k) (x : ℂ) (R : ℝ) :
    MemLp (colorCutoff c i x R) 2 volume := by
  have : IsFiniteMeasure (volume.restrict (Metric.closedBall x (R+2))) :=
    ⟨by simpa only [Measure.restrict_apply_univ] using (isCompact_closedBall x (R+2)).measure_lt_top (μ := volume)⟩
  have hm : MeasureTheory.MemLp (fun q : ℂ => if c q=i then (1:ℂ) else 0) 2
      (volume.restrict (Metric.closedBall x (R+2))) := by
    apply MemLp.of_bound ((measurable_one.piecewise (measurableSet_eq_fun hc measurable_const)
      measurable_zero).aestronglyMeasurable) 1
    exact Eventually.of_forall fun q => by simp only [Set.piecewise]; split_ifs <;> simp
  exact (memLp_indicator_iff_restrict measurableSet_closedBall).mpr hm
lemma colorCutoff_sample {k : ℕ} (c : ℂ → Fin k) (i : Fin k) (x q h : ℂ) (R : ℝ)
    (hq : q ∈ Metric.ball x R) (hh : ‖h‖<1) (t : Angles) :
    colorCutoff c i x R (q+direction t+h) = if c (q+direction t+h)=i then 1 else 0 := by
  apply Set.indicator_of_mem
  rw [Metric.mem_closedBall,dist_eq_norm]
  have hn := norm_add_le (q-x) (direction t+h)
  have hn' := norm_add_le (direction t) h
  have hd : ‖direction t‖=1 := Circle.norm_coe _
  have hqr : ‖q-x‖<R := by simpa only [Metric.mem_ball,dist_eq_norm] using hq
  rw [show q+direction t+h-x=(q-x)+(direction t+h) by ring]
  linarith
lemma colorCutoff_circleDifference {k : ℕ} (c : ℂ → Fin k) (hc : Measurable c) (i : Fin k)
    (x q h : ℂ) (R : ℝ) (hq : q ∈ Metric.ball x R) (hh : ‖h‖<1) :
    circleAverage (fun y => colorCutoff c i x R y-colorCutoff c i x R (y+h)) q =
      ((colorMass c i q-colorMass c i (q+h) : ℝ) : ℂ) := by
  have he (t : Angles) : colorCutoff c i x R (q+direction t)-colorCutoff c i x R (q+direction t+h) =
      ((sampleFn c q 1 i t-sampleFn c (q+h) 1 i t : ℝ) : ℂ) := by
    have h0 := colorCutoff_sample c i x q 0 R hq (by simp) t
    simp only [add_zero] at h0
    rw [h0,colorCutoff_sample c i x q h R hq hh t]
    simp only [sampleFn,Complex.ofReal_one,one_mul,show q+direction t+h=q+h+direction t by ring,
      Complex.ofReal_sub]
    split_ifs <;> simp
  unfold circleAverage
  simp_rw [he,integral_complex_ofReal]
  rw [integral_sub ((sampleFn_memLp c hc q 1 i).integrable (by norm_num))
    ((sampleFn_memLp c hc (q+h) 1 i).integrable (by norm_num))]
  rfl
end EuclideanFiveColor
end

end OAI


==> anc/erdos-1070/lean/OAI/Analysis/PlaneSpectrum/ConditionalSpectrum.lean <==
import OAI.Analysis.PlaneSpectrum.FourierTests
import OAI.Analysis.PlaneSpectrum.SmallArcs
import OAI.MeasureTheory.CompactFactors.ConditionalSelection

namespace OAI

noncomputable section

open scoped ComplexConjugate
open scoped BigOperators
open scoped BigOperators BoundedContinuousFunction
open Filter Topology
open MeasureTheory Filter
open scoped ENNReal ComplexConjugate
open MeasureTheory ProbabilityTheory
open scoped ComplexConjugate
open scoped BigOperators
open scoped BigOperators
open Polynomial
open MeasureTheory
open scoped BigOperators
open MeasureTheory
open scoped BigOperators
open MeasureTheory
open MeasureTheory ProbabilityTheory
open scoped BigOperators
open MeasureTheory
open scoped BigOperators ComplexConjugate
open MeasureTheory ProbabilityTheory
open scoped ENNReal BigOperators
namespace PlaneFiveColor.Spectral

section
open MeasureTheory ProbabilityTheory
open EuclideanFiveColor
open scoped BigOperators ComplexConjugate

instance dualPolishSpace : PolishSpace D := by
  have : TopologicalSpace.SeparableSpace (DiscreteE → Circle) := inferInstance
  have : TopologicalSpace.IsCompletelyMetrizableSpace (DiscreteE → Circle) := inferInstance
  exact ContinuousMonoidHom.isClosedEmbedding_coe.polishSpace

local instance : MeasurableSpace Circle := borel Circle
local instance : BorelSpace Circle := ⟨rfl⟩

/-- Evaluation at the exact algebraic argument. -/
def eval (a : E) : D →* Circle where
  toFun d := d (Multiplicative.ofAdd a)
  map_one' := rfl
  map_mul' _ _ := rfl

lemma continuous_eval (a : E) : Continuous (eval a) :=
  (continuous_apply (Multiplicative.ofAdd a)).comp
    ContinuousMonoidHom.isClosedEmbedding_coe.continuous

lemma measurable_eval (a : E) : Measurable (eval a) := (continuous_eval a).measurable
lemma measurable_eval_coe (a : E) : Measurable (fun d => (eval a d : ℂ)) :=
  ((show Continuous (fun z : Circle => (z : ℂ)) from continuous_subtype_val).comp
    (continuous_eval a)).measurable

@[simp] lemma eval_zero (d : D) : eval 0 d = 1 := map_one d
lemma eval_add (a b : E) (d : D) : eval (a+b) d = eval a d * eval b d :=
  map_mul d (Multiplicative.ofAdd a) (Multiplicative.ofAdd b)
lemma eval_neg (a : E) (d : D) : eval (-a) d = (eval a d)⁻¹ :=
  d.map_inv (Multiplicative.ofAdd a)
lemma eval_sub (a b : E) (d : D) : eval (a-b) d = eval a d / eval b d := by
  rw [sub_eq_add_neg, eval_add, eval_neg, div_eq_mul_inv]
lemma eval_nat_mul (n : ℕ) (a : E) (d : D) : eval (n*a) d = eval a d ^ n := by
  induction n with
  | zero => simp
  | succ n ih => simp only [Nat.cast_add, Nat.cast_one, add_mul, one_mul,
      eval_add, ih, pow_succ]
lemma eval_scalar (a b : E) (d : D) : eval a (scalar b d) = eval (b*a) d := rfl
lemma eval_smul_one (u : K) (d : D) : eval 1 (u • d) = eval (kCoeff u) d := by
  change eval (kCoeff u * 1) d = _
  rw [mul_one]
lemma lineFourier_eq (ν : Measure D) (a : E) (t : F) :
    lineFourier ν a t = ∫ d, (eval (a * ofF t) d : ℂ) ∂ν := rfl

variable {X W : Type*} [MeasurableSpace X] [StandardBorelSpace X] [Nonempty X]
  [MeasurableSpace W]

/-- The actual conditional moment on a predecessor fiber is the Fourier
coefficient of the actual relative difference law, not an extra hypothesis. -/
lemma predecessor_moment_sq (μ : Measure X) [IsProbabilityMeasure μ]
    (p : X → W) (b : X → D) (hp : Measurable p) (hb : Measurable b) (a : E) :
    (∫ w, ‖∫ x, (eval a (b x) : ℂ) ∂condDistrib id p μ w‖^2 ∂μ.map p) =
      (∫ d, (eval a d : ℂ) ∂DifferenceFourier.differenceLaw (μ.map p)
        (condDistrib b p μ)).re := by
  let : IsProbabilityMeasure (μ.map p) :=
    (Measure.isProbabilityMeasure_map_iff hp.aemeasurable).mpr inferInstance
  rw [DifferenceFourier.difference_coefficient (eval a) (measurable_eval_coe a),
    Complex.ofReal_re]
  apply integral_congr_ae
  filter_upwards [ConditionalFiber.map_identity_fiber μ p hp.aemeasurable b hb] with w hw
  congr 1
  rw [← hw, integral_map hb.aemeasurable (measurable_eval_coe a).aestronglyMeasurable]

lemma integrable_predecessor_moment_sq (μ : Measure X) [IsProbabilityMeasure μ]
    (p : X → W) (b : X → D) (hp : Measurable p) (hb : Measurable b) (a : E) :
    Integrable (fun w => ‖∫ x, (eval a (b x) : ℂ) ∂condDistrib id p μ w‖^2) (μ.map p) := by
  let : IsProbabilityMeasure (μ.map p) :=
    (Measure.isProbabilityMeasure_map_iff hp.aemeasurable).mpr inferInstance
  have hm := ((measurable_eval_coe a).comp hb).stronglyMeasurable.integral_kernel
    (κ := condDistrib id p μ)
  apply Integrable.of_bound (hm.norm.pow 2).aestronglyMeasurable 1
  apply Filter.Eventually.of_forall
  intro w
  have hh : ‖∫ x, (eval a (b x) : ℂ) ∂condDistrib id p μ w‖ ≤ 1 := by
    simpa using norm_integral_le_of_norm_le_const (μ := condDistrib id p μ w)
      (C := (1 : ℝ)) (Filter.Eventually.of_forall (fun x => (Circle.norm_coe _).le))
  simpa only [Real.norm_eq_abs, Pi.pow_apply, Function.comp_apply, abs_sq, one_pow] using pow_le_pow_left₀ (norm_nonneg _) hh 2

end

theorem real_algebraic_sum_two_rotations (x : F) (hx : |(x : ℝ)| < 2) :
    ∃ u v : K, ofF x = kCoeff u + kCoeff v := by
  let r : ℝ := (x : ℝ)/2
  have hr : |r| < 1 := by dsimp [r]; rw [abs_div]; norm_num; linarith
  have hnon : 0 ≤ 1-r^2 := by nlinarith [sq_abs r, abs_nonneg r]
  let s : ℝ := Real.sqrt (1-r^2)
  have hs : s^2 = 1-r^2 := Real.sq_sqrt hnon
  have hrAlg : IsAlgebraic ℚ r := by
    change IsAlgebraic ℚ ((x / 2 : F) : ℝ)
    exact mem_algebraicClosure_iff.mp (x / 2 : F).property
  have hsAlg : IsAlgebraic ℚ s := IsAlgebraic.of_pow (by norm_num : 0 < 2) (by
    rw [hs]; exact isAlgebraic_one.sub (hrAlg.pow 2))
  have huAlg : IsAlgebraic ℚ ((r : ℂ) + Complex.I * s) :=
    (hrAlg.algebraMap (A := ℂ)).add
      ((isAlgebraic_iff_isIntegral.mpr (Complex.isIntegral_I ℚ)).mul (hsAlg.algebraMap (A := ℂ)))
  have hvAlg : IsAlgebraic ℚ ((r : ℂ) - Complex.I * s) :=
    (hrAlg.algebraMap (A := ℂ)).sub
      ((isAlgebraic_iff_isIntegral.mpr (Complex.isIntegral_I ℚ)).mul (hsAlg.algebraMap (A := ℂ)))
  have huNorm : ‖(r : ℂ)+Complex.I*s‖ = 1 := by
    rw [← sq_eq_sq₀ (norm_nonneg _) zero_le_one]
    rw [← Complex.normSq_eq_norm_sq]
    simp only [Complex.normSq_apply, Complex.add_re, Complex.add_im, Complex.mul_re,
      Complex.mul_im, Complex.ofReal_re, Complex.ofReal_im, Complex.I_re, Complex.I_im]
    nlinarith
  have hvNorm : ‖(r : ℂ)-Complex.I*s‖ = 1 := by
    rw [← sq_eq_sq₀ (norm_nonneg _) zero_le_one]
    rw [← Complex.normSq_eq_norm_sq]
    simp only [Complex.normSq_apply, Complex.sub_re, Complex.sub_im, Complex.mul_re,
      Complex.mul_im, Complex.ofReal_re, Complex.ofReal_im, Complex.I_re, Complex.I_im]
    nlinarith
  let u : K := ⟨⟨(r : ℂ)+Complex.I*s, mem_sphere_zero_iff_norm.mpr huNorm⟩, huAlg⟩
  let v : K := ⟨⟨(r : ℂ)-Complex.I*s, mem_sphere_zero_iff_norm.mpr hvNorm⟩, hvAlg⟩
  refine ⟨u, v, ?_⟩
  apply Subtype.ext
  change ((x : ℝ) : ℂ) = ((r : ℂ)+Complex.I*s)+((r : ℂ)-Complex.I*s)
  simp only [r, Complex.ofReal_div, Complex.ofReal_ofNat]
  ring

end PlaneFiveColor.Spectral

namespace EuclideanFiveColor.PhaseEncoding
open MeasureTheory ProbabilityTheory
variable {Y G : Type*} [MeasurableSpace Y] [MeasurableSpace G]
/-- Covariance of the *actual* Newton-symmetric conditional encoding. -/
theorem kernelEncoding_covariance (ν : Measure Y) (β : Kernel Y G)
    (R : Y → Y) (T : G → G) (hT : Measurable T)
    (χ : G → ℂ) (hχ : Measurable χ) (m : ℕ)
    (hβ : ∀ᵐ y ∂ν, β (R y) = (β y).map T) :
    ∀ᵐ y ∂ν, kernelEncoding β χ m (R y) = kernelEncoding β (χ ∘ T) m y := by
  filter_upwards [hβ] with y hy
  have he (n : ℕ) : (∫ d, χ d ^ n ∂β (R y)) = ∫ d, χ (T d)^n ∂β y := by
    rw [hy, integral_map hT.aemeasurable (hχ.pow_const n).aestronglyMeasurable]
  funext i
  simp only [kernelEncoding, he, Function.comp_def]
end EuclideanFiveColor.PhaseEncoding

namespace PlaneFiveColor.Spectral

section
open MeasureTheory ProbabilityTheory
open EuclideanFiveColor
open scoped BigOperators
local instance : MeasurableSpace Circle := borel Circle
local instance : BorelSpace Circle := ⟨rfl⟩

abbrev MomentTest (M N : ℕ) := Fin N × {p : Fin M × Fin M // p.1 ≠ p.2}

def momentArgument {M N : ℕ} (z : MomentTest M N) : E :=
  (z.1.val + 1) * ((z.2.val.1.val : E) - z.2.val.2.val)

lemma momentArgument_ne_zero {M N : ℕ} (z : MomentTest M N) : momentArgument z ≠ 0 := by
  unfold momentArgument
  apply mul_ne_zero
  · exact_mod_cast Nat.succ_ne_zero z.1.val
  · apply sub_ne_zero.mpr
    intro h
    have hh : z.2.val.1.val = z.2.val.2.val := by exact_mod_cast h
    exact z.2.property (Fin.ext hh)

lemma momentTest_nonempty {M N : ℕ} (hM : 2 ≤ M) (hN : 0 < N) :
    Nonempty (MomentTest M N) := by
  refine ⟨⟨⟨0, hN⟩, ⟨(⟨0, by omega⟩, ⟨1, by omega⟩), ?_⟩⟩⟩
  intro h
  have hh := congrArg Fin.val h
  norm_num at hh

/-- All integer multiples of all distinct pair differences are tested before
any coefficient bin is selected. -/
theorem exists_simultaneous_moment_parameter (ν : Measure D) [IsProbabilityMeasure ν]
    (hν : IsWild ν) (hn : ∀ a : E, 0 ≤ (∫ d, (eval a d : ℂ) ∂ν).re)
    (M N : ℕ) (hM : 2 ≤ M) (hN : 0 < N) (ε : ℝ) (hε : 0 < ε) (hε1 : ε ≤ 1) :
    ∃ t : F, t ≠ 0 ∧ |(t : ℝ)| < 1/(M : ℝ) ∧
      ∀ z : MomentTest M N, (∫ d, (eval (momentArgument z * ofF t) d : ℂ) ∂ν).re < ε := by
  let : Nonempty (MomentTest M N) := momentTest_nonempty hM hN
  have hMr : (0 : ℝ) < M := by exact_mod_cast (by omega : 0 < M)
  obtain ⟨t, ht, htr, hh⟩ := exists_small_wild_parameter
    (Finset.univ : Finset (MomentTest M N)) Finset.univ_nonempty ν hν
    momentArgument momentArgument_ne_zero
    (fun z t => by simpa only [lineFourier_eq] using hn (momentArgument z * ofF t))
    (one_div_pos.mpr hMr) hε hε1
  exact ⟨t, ht, htr, fun z => hh z (Finset.mem_univ z)⟩

lemma eval_dist (a b : E) (d : D) :
    dist (eval a d : ℂ) (eval b d : ℂ) = ‖(eval (a-b) d : ℂ)-1‖ := by
  rw [eval_sub, Circle.coe_div, dist_eq_norm]
  have he : (eval a d : ℂ) / (eval b d : ℂ) - 1 =
      ((eval a d : ℂ) - (eval b d : ℂ)) / (eval b d : ℂ) := by
    field_simp
  rw [he, norm_div, Circle.norm_coe, div_one]

/-- The finite Fejér implication is applied to the actual phase law on an
individual conditional fiber. -/
theorem pair_collision_upper {X : Type*} [MeasurableSpace X]
    (μ : Measure X) [IsProbabilityMeasure μ] (b : X → D) (hb : Measurable b)
    (a₁ a₂ : E) (m N : ℕ) (ρ c : ℝ)
    (harc : ∀ (ω : Measure Circle) [IsProbabilityMeasure ω],
      (∀ n, 0 < n → n ≤ N → ‖∫ w, (w : ℂ)^n ∂ω‖ < c) →
      ω.real {w | ‖(w : ℂ)-1‖ ≤ 4*ρ} < 1/(4*(m : ℝ)^2))
    (hMom : ∀ n, 0 < n → n ≤ N →
      ‖∫ x, (eval ((n : E)*(a₁-a₂)) (b x) : ℂ) ∂μ‖ < c) :
    μ.real {x | dist (eval a₁ (b x) : ℂ) (eval a₂ (b x) : ℂ) ≤ 4*ρ}
      < 1/(4*(m : ℝ)^2) := by
  let φ : X → Circle := fun x => eval (a₁-a₂) (b x)
  have hφ : Measurable φ := (measurable_eval _).comp hb
  let ω := μ.map φ
  let : IsProbabilityMeasure ω :=
    (Measure.isProbabilityMeasure_map_iff hφ.aemeasurable).mpr inferInstance
  have hco : Measurable (fun z : Circle => (z : ℂ)) :=
    (show Continuous (fun z : Circle => (z : ℂ)) from continuous_subtype_val).measurable
  have hmom : ∀ n, 0 < n → n ≤ N → ‖∫ z, (z : ℂ)^n ∂ω‖ < c := by
    intro n hn hnN
    rw [show ω = μ.map φ from rfl,
      integral_map hφ.aemeasurable (hco.pow_const n).aestronglyMeasurable]
    simpa only [φ, eval_nat_mul, Circle.coe_pow] using hMom n hn hnN
  have hu := harc ω hmom
  have hs : MeasurableSet {z : Circle | ‖(z : ℂ)-1‖ ≤ 4*ρ} :=
    measurableSet_le ((hco.sub_const 1).norm) measurable_const
  rw [Measure.real, show ω = μ.map φ from rfl, Measure.map_apply hφ hs] at hu
  simpa only [Measure.real, Set.preimage_ofPred_eq, φ, eval_dist] using hu

end

open MeasureTheory ProbabilityTheory EuclideanFiveColor
open scoped BigOperators
local instance : MeasurableSpace Circle := borel Circle
local instance : BorelSpace Circle := ⟨rfl⟩

variable {X Y W : Type*} [MeasurableSpace X] [StandardBorelSpace X] [Nonempty X]
  [MeasurableSpace Y] [StandardBorelSpace Y] [Nonempty Y]
  [MeasurableSpace W] [StandardBorelSpace W] [Nonempty W]

def FiniteEncodingApproximationAt (μ : Measure X) [IsProbabilityMeasure μ] (p : X → Y) (q : Y → W)
    (b : X → D) (m : ℕ) (γ : ℝ) : Prop :=
  ∃ (r : ℕ) (B C : ℝ) (H : Fin r → Y → Fin m → ℂ),
    0 ≤ B ∧ 0 ≤ C ∧ (∀ y, ∑ i, ‖H i y‖ ≤ C) ∧
    ∀ k : K, ∃ coeff : W → Fin r → ℂ,
      (∀ w, ‖coeff w‖ ≤ B) ∧
      Integrable (fun x => dist
        (PhaseEncoding.kernelEncoding (condDistrib b p μ)
          (fun d => (eval (kCoeff k) d : ℂ)) m (p x))
        (∑ i, coeff (q (p x)) i • H i (p x)) ^ 2) μ ∧
      (∫ x, dist
        (PhaseEncoding.kernelEncoding (condDistrib b p μ)
          (fun d => (eval (kCoeff k) d : ℂ)) m (p x))
        (∑ i, coeff (q (p x)) i • H i (p x)) ^ 2 ∂μ) < γ^2

def FiniteEncodingApproximation (μ : Measure X) [IsProbabilityMeasure μ]
    (p : X → Y) (q : Y → W) (b : X → D) (m : ℕ) : Prop :=
  ∀ γ : ℝ, 0 < γ → FiniteEncodingApproximationAt μ p q b m γ

lemma two_array_norm_bound {r : ℕ} {a b : Fin r → ℂ} {B : ℝ}
    (ha : ‖a‖ ≤ B) (hb : ‖b‖ ≤ B) (hB : 0 ≤ B) : ‖![a,b]‖ ≤ B := by
  rw [pi_norm_le_iff_of_nonneg hB]
  intro j
  fin_cases j <;> assumption

lemma simultaneous_test_budget {T : Type*} [Fintype T]
    (v : T → ℝ) (c : ℝ) (hc : 0 < c)
    (hv : ∀ t, v t < min 1 (c^2 / (4*(Fintype.card T+1)))) :
    (∑ t, v t)/(c^2) < 1/4 := by
  have hs : (∑ t, v t) ≤ (Fintype.card T : ℝ) *
      (c^2 / (4*(Fintype.card T+1))) := by
    calc
      _ ≤ ∑ _t : T, c^2 / (4*(Fintype.card T+1)) :=
        Finset.sum_le_sum fun t _ => (hv t).le.trans (min_le_right _ _)
      _ = _ := by simp
  have hn : (0 : ℝ) < Fintype.card T+1 := by positivity
  rw [div_lt_iff₀ (sq_pos_of_pos hc)]
  apply hs.trans_lt
  rw [← mul_div_assoc, div_lt_iff₀ (by positivity : (0 : ℝ) < 4*(Fintype.card T+1))]
  nlinarith [sq_pos_of_pos hc]

omit [StandardBorelSpace Y] [Nonempty Y] in

theorem finite_uniform_precision_contradiction
    (μ : Measure X) [IsProbabilityMeasure μ]
    (p : X → Y) (q : Y → W) (b : X → D)
    (hp : Measurable p) (hq : Measurable q) (hb : Measurable b)
    (m : ℕ) (hm : 0 < m) (g : Y → Fin m → D)
    (hg : ∀ᵐ y ∂μ.map p, condDistrib b p μ y =
      (m : ℝ≥0∞)⁻¹ • ∑ i, Measure.dirac (g y i))
    (hwild : IsWild (DifferenceFourier.differenceLaw (μ.map (q ∘ p))
      (condDistrib b (q ∘ p) μ)))
    (ρ c : ℝ) (N : ℕ) (hρ : 0 < ρ) (hc : 0 < c) (hN : 0 < N)
    (harc : ∀ (ω : Measure Circle) [IsProbabilityMeasure ω],
      (∀ n, 0 < n → n ≤ N → ‖∫ w, (w : ℂ)^n ∂ω‖ < c) →
      ω.real {w | ‖(w : ℂ)-1‖ ≤ 4*ρ} < 1/(4*(m : ℝ)^2))
    (happrox : FiniteEncodingApproximationAt μ p q b m (((ρ^m/(m : ℝ))/100)/100)) : False := by
  classical
  let P : X → W := q ∘ p
  have hP : Measurable P := hq.comp hp
  let : IsProbabilityMeasure (μ.map P) :=
    (Measure.isProbabilityMeasure_map_iff hP.aemeasurable).mpr inferInstance
  let ν := DifferenceFourier.differenceLaw (μ.map P) (condDistrib b P μ)
  let : IsProbabilityMeasure ν := inferInstance
  have hn (a : E) : 0 ≤ (∫ d, (eval a d : ℂ) ∂ν).re := by
    rw [← predecessor_moment_sq μ P b hP hb a]
    exact integral_nonneg fun _ => sq_nonneg _
  let τ := (ρ^m/(m : ℝ))/100
  let γ := τ/100
  have hmr : (0 : ℝ) < m := Nat.cast_pos.mpr hm
  have hτ : 0 < τ := by dsimp [τ]; positivity
  have hτδ : 18*τ^2 < (ρ^m/(m : ℝ))^2/20 := by
    dsimp [τ]
    nlinarith [sq_pos_of_pos (div_pos (pow_pos hρ m) hmr)]
  obtain ⟨r, B, C, H, hB, hC, hH, happ⟩ := happrox
  choose coeff hcoeff hInt hErr using happ
  obtain ⟨L, bins, hbins⟩ := FiniteBins.bounded_coefficient_bins
    (V := Fin m → ℂ) r B C τ hC hτ
  let M := 20*(L+1)*m^2
  have hM : 2 ≤ M := by dsimp [M]; nlinarith [Nat.one_le_iff_ne_zero.mpr hm.ne']
  let : NeZero M := ⟨by omega⟩
  let T := MomentTest M N
  let ε := min 1 (c^2/(4*(Fintype.card T+1)))
  have hε : 0 < ε := by dsimp [ε]; apply lt_min (by norm_num); positivity
  have hε1 : ε ≤ 1 := min_le_left _ _
  obtain ⟨t, ht, htM, hTest⟩ := exists_simultaneous_moment_parameter ν hwild hn M N hM hN ε hε hε1
  let xs : Fin M → F := fun j => (j.val+1)*t
  have hxs (j : Fin M) : |(xs j : ℝ)| < 2 := by
    have hMr : (0 : ℝ) < M := Nat.cast_pos.mpr (by omega)
    have hj : (j.val+1 : ℝ) ≤ M := by exact_mod_cast j.isLt
    have hx : |(xs j : ℝ)| = (j.val+1 : ℝ)*|(t : ℝ)| := by
      simp [xs, abs_mul, abs_of_nonneg (show (0 : ℝ) ≤ j.val+1 by positivity)]
    rw [hx]
    have hmul := mul_lt_mul_of_pos_left htM (by positivity : (0 : ℝ) < j.val+1)
    have hbound : (j.val+1 : ℝ) * (1/(M : ℝ)) ≤ 1 := by
      rw [mul_one_div, div_le_one hMr]
      exact hj
    linarith
  choose u v huv using fun j => real_algebraic_sum_two_rotations (xs j) (hxs j)
  let β := condDistrib b p μ
  let enc : K → Y → Fin m → ℂ := fun k =>
    PhaseEncoding.kernelEncoding β (fun d => (eval (kCoeff k) d : ℂ)) m
  let Hp : Fin M → X → Fin m → ℂ := fun j x => enc (u j) (p x)
  let Hm : Fin M → X → Fin m → ℂ := fun j x => enc (v j) (p x)
  let Ap : Fin M → X → Fin m → ℂ := fun j x => ∑ i, coeff (u j) (P x) i • H i (p x)
  let Am : Fin M → X → Fin m → ℂ := fun j x => ∑ i, coeff (v j) (P x) i • H i (p x)
  let ap : Fin M → X → Circle := fun j x => eval (kCoeff (u j)) (b x)
  let am : Fin M → X → Circle := fun j x => eval (kCoeff (v j)) (b x)
  let zp : X → Fin M → Fin m → Circle := fun x j i => eval (kCoeff (u j)) (g (p x) i)
  let zm : X → Fin M → Fin m → Circle := fun x j i => eval (kCoeff (v j)) (g (p x) i)
  have henc : ∀ᵐ x ∂μ, ∀ j, PhaseEncoding.encoding (zp x j) = Hp j x ∧
      PhaseEncoding.encoding (zm x j) = Hm j x := by
    filter_upwards [ae_of_ae_map hp.aemeasurable hg] with x hx
    intro j
    exact ⟨(PhaseEncoding.kernelEncoding_eq_encoding β (eval (kCoeff (u j))) m hm (p x) (g (p x)) hx).symm,
      (PhaseEncoding.kernelEncoding_eq_encoding β (eval (kCoeff (v j))) m hm (p x) (g (p x)) hx).symm⟩
  have hmem : ∀ᵐ x ∂μ, ∀ j, (∃ i, ap j x = zp x j i) ∧ (∃ i, am j x = zm x j i) := by
    filter_upwards [SampledAtoms.ae_sampled_list μ p b hp hb hm g hg] with x hx
    obtain ⟨i, hi⟩ := hx
    intro j
    exact ⟨⟨i, congrArg (eval (kCoeff (u j))) hi⟩, ⟨i, congrArg (eval (kCoeff (v j))) hi⟩⟩
  let f : T → W → ℝ := fun z w =>
    ‖∫ x, (eval (momentArgument z * ofF t) (b x) : ℂ) ∂condDistrib id P μ w‖^2
  have hf (z : T) : Integrable (f z) (μ.map P) :=
    integrable_predecessor_moment_sq μ P b hP hb _
  have hfTest (z : T) : (∫ w, f z w ∂μ.map P) < ε := by
    rw [show (∫ w, f z w ∂μ.map P) =
      (∫ d, (eval (momentArgument z * ofF t) d : ℂ) ∂ν).re from
        predecessor_moment_sq μ P b hP hb _]
    exact hTest z
  have hfBudget : (∑ z, ∫ w, f z w ∂μ.map P)/(c^2) < 1/4 :=
    simultaneous_test_budget _ c hc hfTest
  have heBudget : 10*(∑ j, ((∫ x, dist (Hp j x) (Ap j x)^2 ∂μ) +
      (∫ x, dist (Hm j x) (Am j x)^2 ∂μ)))/((M : ℝ)*τ^2) < 1/4 := by
    have hs : (∑ j, ((∫ x, dist (Hp j x) (Ap j x)^2 ∂μ) +
        (∫ x, dist (Hm j x) (Am j x)^2 ∂μ))) < (M : ℝ)*(2*γ^2) := by
      calc
        _ < ∑ _j : Fin M, 2*γ^2 := Finset.sum_lt_sum_of_nonempty Finset.univ_nonempty
          (fun j _ => by
            have h1 : (∫ x, dist (Hp j x) (Ap j x)^2 ∂μ) < γ^2 := hErr (u j)
            have h2 : (∫ x, dist (Hm j x) (Am j x)^2 ∂μ) < γ^2 := hErr (v j)
            linarith)
        _ = _ := by simp
    have hMr : (0 : ℝ) < M := Nat.cast_pos.mpr (by omega)
    rw [div_lt_iff₀ (mul_pos hMr (sq_pos_of_pos hτ))]
    dsimp [γ] at hs
    nlinarith
  let arr : W → Fin M → {a : Fin 2 → Fin r → ℂ // ‖a‖ ≤ B} := fun w j =>
    ⟨![coeff (u j) w, coeff (v j) w], two_array_norm_bound (hcoeff _ _) (hcoeff _ _) hB⟩
  let bin : W → Fin M → Fin L := fun w j => bins (arr w j)
  have hlarge : (L : ℝ)*(10*m^2 : ℕ) < (9/10 : ℝ)*Fintype.card (Fin M) := by
    simp only [Fintype.card_fin]
    dsimp [M]
    push_cast
    nlinarith [sq_pos_of_pos hmr, Nat.cast_nonneg (α := ℝ) L]
  have hbin : ∀ᵐ w ∂μ.map P, ∀ i j, bin w i = bin w j →
      ∀ᵐ x ∂condDistrib id P μ w, dist (Ap i x) (Ap j x) ≤ τ ∧
        dist (Am i x) (Am j x) ≤ τ := by
    filter_upwards [ConditionalFiber.ae_in_own_fiber μ P hP] with w hw
    intro i j hij
    filter_upwards [hw] with x hx
    have hh := hbins (arr w i) (arr w j) hij (fun k => H k (p x)) (hH (p x))
    have h0 := (hh 0).le
    have h1 := (hh 1).le
    change dist (∑ k, coeff (u i) (P x) k • H k (p x))
      (∑ k, coeff (u j) (P x) k • H k (p x)) ≤ τ ∧
      dist (∑ k, coeff (v i) (P x) k • H k (p x))
      (∑ k, coeff (v j) (P x) k • H k (p x)) ≤ τ
    rw [hx]
    exact ⟨h0, h1⟩
  have hupper : ∀ᵐ w ∂μ.map P, (∀ z, f z w < c^2) → ∀ i j, i ≠ j →
      (condDistrib id P μ w).real {x |
        dist ((ap i x : ℂ)*(am i x : ℂ)) ((ap j x : ℂ)*(am j x : ℂ)) ≤ 4*ρ}
        < 1/(4*(m : ℝ)^2) := by
    apply Filter.Eventually.of_forall
    intro w hw i j hij
    have hMom : ∀ n : ℕ, 0 < n → n ≤ N →
        ‖∫ x, (eval ((n : E)*(ofF (xs i)-ofF (xs j))) (b x) : ℂ)
          ∂condDistrib id P μ w‖ < c := by
      intro n hn hnN
      let z : T := (⟨n-1, by omega⟩, ⟨(i,j), hij⟩)
      have he : (n : E)*(ofF (xs i)-ofF (xs j)) = momentArgument z * ofF t := by
        have hnv : (n-1)+1 = n := by omega
        have hnv' : ((n-1 : ℕ) : E)+1=(n : E) := by exact_mod_cast hnv
        simp only [momentArgument, z, hnv']
        dsimp [xs]
        simp only [map_mul, map_add, map_natCast, map_one]
        ring
      have hh := hw z
      change ‖∫ x, (eval (momentArgument z * ofF t) (b x) : ℂ)
         ∂condDistrib id P μ w‖^2 < c^2 at hh
      rw [he]
      nlinarith [norm_nonneg (∫ x, (eval (momentArgument z * ofF t) (b x) : ℂ)
         ∂condDistrib id P μ w)]
    have hh := pair_collision_upper (condDistrib id P μ w) b hb
      (ofF (xs i)) (ofF (xs j)) m N ρ c harc hMom
    have he (j : Fin M) (x : X) : (ap j x : ℂ)*(am j x : ℂ) =
        (eval (ofF (xs j)) (b x) : ℂ) := by
      change (eval (kCoeff (u j)) (b x) : ℂ) * (eval (kCoeff (v j)) (b x) : ℂ) = _
      rw [huv j]
      exact congrArg (fun z : Circle => (z : ℂ)) (eval_add _ _ _).symm
    simpa only [he] using hh
  apply FiniteModule.common_fiber_contradiction μ P hP m hm ρ τ (c^2) hρ hτ
    (sq_pos_of_pos hc) hτδ Hp Hm Ap Am
    (fun j => (PhaseEncoding.measurable_kernelEncoding β _ (measurable_eval_coe _) m).comp hp)
    (fun j => (PhaseEncoding.measurable_kernelEncoding β _ (measurable_eval_coe _) m).comp hp)
    (fun j => hInt (u j)) (fun j => hInt (v j)) zp zm ap am
    (fun j => (measurable_eval _).comp hb) (fun j => (measurable_eval _).comp hb)
    henc hmem f hf (Filter.Eventually.of_forall (fun w z => sq_nonneg _))
    (by simp only [Fintype.card_fin]; linarith) L bin hlarge hbin hupper

omit [StandardBorelSpace Y] [Nonempty Y] in
theorem finite_uniform_successor_contradiction
    (μ : Measure X) [IsProbabilityMeasure μ]
    (p : X → Y) (q : Y → W) (b : X → D)
    (hp : Measurable p) (hq : Measurable q) (hb : Measurable b)
    (m : ℕ) (hm : 0 < m) (g : Y → Fin m → D)
    (hg : ∀ᵐ y ∂μ.map p, condDistrib b p μ y =
      (m : ℝ≥0∞)⁻¹ • ∑ i, Measure.dirac (g y i))
    (hwild : IsWild (DifferenceFourier.differenceLaw (μ.map (q ∘ p))
      (condDistrib b (q ∘ p) μ)))
    (happrox : FiniteEncodingApproximation μ p q b m) : False := by
  obtain ⟨ρ, c, N, hρ, hc, hN, harc⟩ := SmallArc.exists_small_arc_constants m hm
  exact finite_uniform_precision_contradiction μ p q b hp hq hb m hm g hg hwild
    ρ c N hρ hc hN harc (happrox _ (by positivity))

end PlaneFiveColor.Spectral

end

end OAI


==> anc/erdos-1070/lean/OAI/Analysis/PlaneSpectrum/Energy.lean <==
import OAI.Analysis.PlaneSpectrum.Representations

namespace OAI

noncomputable section

section
open scoped BoundedContinuousFunction
open Filter Topology
namespace EuclideanFiveColor.MovingMean

section
open PlaneFiveColor.InvariantMean
variable {G : Type*} [AddCommGroup G] [TopologicalSpace G] [DiscreteTopology G]
variable (b : Finset G × ℕ → G)
def approxAt (i : Finset G × ℕ) (f : G →ᵇ ℝ) : ℝ := cube i.1.toList i.2 f (b i)
lemma approx_norm_le (i : Finset G × ℕ) (f : G →ᵇ ℝ) : ‖approxAt b i f‖ ≤ ‖f‖ :=
  ((cube i.1.toList i.2 f).norm_coe_le_norm (b i)).trans (cube_norm_le _ _ _)

lemma approx_has_limit (f : G →ᵇ ℝ) :
    ∃ r : ℝ, Tendsto (fun i => approxAt b i f) (averagingUF G : Filter _) (𝓝 r) := by
  have hb : (Ultrafilter.map (fun i => approxAt b i f) (averagingUF G) : Filter ℝ) ≤
      𝓟 (Set.Icc (-‖f‖) ‖f‖) := by
    rw [Ultrafilter.coe_map, Filter.le_principal_iff, Filter.mem_map]
    apply Filter.Eventually.of_forall
    intro i
    exact abs_le.mp (approx_norm_le b i f)
  obtain ⟨r, _, hr⟩ := isCompact_Icc.ultrafilter_le_nhds
    (Ultrafilter.map (fun i => approxAt b i f) (averagingUF G)) hb
  exact ⟨r, hr⟩

/-- The invariant meanAt b, as the limit of the multiplicity-preserving averages. -/
def meanAt (f : G →ᵇ ℝ) : ℝ :=
  (averagingUF G : Filter _).limUnder (fun i => approxAt b i f)

lemma tendsto_approx (f : G →ᵇ ℝ) :
    Tendsto (fun i => approxAt b i f) (averagingUF G : Filter _) (𝓝 (meanAt b f)) :=
  tendsto_nhds_limUnder (approx_has_limit b f)

lemma mean_add (f h : G →ᵇ ℝ) : meanAt b (f+h) = meanAt b f + meanAt b h := by
  apply Tendsto.limUnder_eq
  convert (tendsto_approx b f).add (tendsto_approx b h) using 1
  simp only [approxAt, cube_add, BoundedContinuousFunction.add_apply]

lemma mean_smul (c : ℝ) (f : G →ᵇ ℝ) : meanAt b (c • f) = c * meanAt b f := by
  apply Tendsto.limUnder_eq
  convert (tendsto_approx b f).const_mul c using 1
  simp only [approxAt, cube_smul, BoundedContinuousFunction.smul_apply, smul_eq_mul]

lemma mean_const (c : ℝ) : meanAt b (BoundedContinuousFunction.const G c) = c := by
  apply Tendsto.limUnder_eq
  convert (tendsto_const_nhds : Tendsto (fun _ : Finset G × ℕ => c)
    (averagingUF G : Filter _) (𝓝 c)) using 1
  simp only [approxAt, cube_const, BoundedContinuousFunction.const_apply]

lemma mean_nonneg (f : G →ᵇ ℝ) (hf : ∀ x, 0 ≤ f x) : 0 ≤ meanAt b f := by
  exact ge_of_tendsto (tendsto_approx b f) (Filter.Eventually.of_forall fun i =>
    cube_nonneg i.1.toList i.2 f hf (b i))

lemma mean_norm_le (f : G →ᵇ ℝ) : ‖meanAt b f‖ ≤ ‖f‖ := by
  exact le_of_tendsto (tendsto_approx b f).norm
    (Filter.Eventually.of_forall fun i => approx_norm_le b i f)

lemma mean_shift (g : G) (f : G →ᵇ ℝ) : meanAt b (shift g f) = meanAt b f := by
  have hz : Tendsto (fun i : Finset G × ℕ => approxAt b i (shift g f) - approxAt b i f)
      (averagingUF G : Filter _) (𝓝 0) := by
    apply squeeze_zero_norm' _ (tendsto_boundary f)
    filter_upwards [eventually_mem g] with i hi
    have h := ((cube i.1.toList i.2 (shift g f-f)).norm_coe_le_norm (b i)).trans
      (cube_coboundary_norm i.1.toList g (Finset.mem_toList.mpr hi) i.2 f)
    simpa only [cube_sub, BoundedContinuousFunction.sub_apply, approxAt] using h
  exact sub_eq_zero.mp (tendsto_nhds_unique ((tendsto_approx b _).sub (tendsto_approx b _)) hz)

/-- A normalized positive shift-invariant continuous real linear functional. -/
def meanCLM : (G →ᵇ ℝ) →L[ℝ] ℝ :=
  LinearMap.mkContinuous
    { toFun := meanAt b, map_add' := mean_add b, map_smul' := mean_smul b }
    1 (by intro f; change ‖meanAt b f‖ ≤ 1 * ‖f‖; simpa only [one_mul] using mean_norm_le b f)

@[simp] lemma meanCLM_apply (f : G →ᵇ ℝ) : meanCLM b f = meanAt b f := rfl

def toMean : Amenable.Mean G where
  map := meanCLM b
  map_const := mean_const b
  positive := mean_nonneg b
  invariant g f := mean_shift b g f
end

open PlaneFiveColor.InvariantMean
variable {G : Type*} [AddCommGroup G] [TopologicalSpace G] [DiscreteTopology G]
local instance : DecidableEq G := Classical.decEq _
def cubeSupport : List G → ℕ → Finset G
  | [], _ => {0}
  | g::L, n => (Finset.range (n+1)).biUnion (fun k => (cubeSupport L n).image (fun h => k • g+h))
lemma cube_le_of_support (L : List G) (n : ℕ) (f : G →ᵇ ℝ) (v : G) (c : ℝ)
    (hf : ∀ h ∈ cubeSupport L n, f (v+h) ≤ c) : cube L n f v ≤ c := by
  induction L generalizing v with
  | nil => simpa [cubeSupport, cube] using hf 0 (by simp [cubeSupport])
  | cons g L ih =>
    rw [cube, single_apply]
    have hb : ∑ k ∈ Finset.range (n+1), cube L n f (v+k • g) ≤ (n+1 : ℕ) * c := by
      calc
        _ ≤ ∑ _k ∈ Finset.range (n+1), c := Finset.sum_le_sum fun k hk =>
          ih _ (by
            intro h hh
            have hm : k • g+h ∈ cubeSupport (g::L) n := by
              apply Finset.mem_biUnion.mpr
              exact ⟨k, hk, Finset.mem_image.mpr ⟨h,hh,rfl⟩⟩
            simpa only [add_assoc] using hf _ hm)
        _ = _ := by simp
    calc
      _ ≤ ((n+1 : ℕ) : ℝ)⁻¹ * ((n+1 : ℕ) * c) := mul_le_mul_of_nonneg_left hb (by positivity)
      _ = c := by rw [← mul_assoc, inv_mul_cancel₀ (by positivity), one_mul]

/-- If every invariant mean gives a bounded function a value above c, its
strict c-superlevel set has finitely many translates covering the group. -/
lemma syndetic_of_all_means (f : G →ᵇ ℝ) (c : ℝ)
    (hf : ∀ M : Amenable.Mean G, c < M.map f) :
    ∃ S : Finset G, ∀ v : G, ∃ s ∈ S, c < f (v+s) := by
  classical
  by_contra hn
  push Not at hn
  choose b hb using (fun i : Finset G × ℕ => hn (cubeSupport i.1.toList i.2))
  have hle : meanAt b f ≤ c := by
    apply le_of_tendsto (tendsto_approx b f)
    apply Filter.Eventually.of_forall
    intro i
    exact cube_le_of_support _ _ _ _ _ (hb i)
  exact (not_lt_of_ge hle) (hf (toMean b))
end EuclideanFiveColor.MovingMean
end

section
open MeasureTheory Filter
open scoped ENNReal NNReal BoundedContinuousFunction RealInnerProductSpace
namespace EuclideanFiveColor.BoundedMeasurable

section
variable {G X : Type*} [AddCommGroup G] [TopologicalSpace G] [DiscreteTopology G] [MeasurableSpace X]
variable (μ : Measure X) [IsProbabilityMeasure μ]
namespace Family
def energy (F : Family G X) : G →ᵇ ℝ := Amenable.Mean.squareNorm (toL2 μ F)
omit [AddCommGroup G] in
@[simp] lemma energy_apply (F : Family G X) (g : G) : energy μ F g = ‖l2 μ (F g)‖^2 :=
  Amenable.Mean.squareNorm_apply _ _
lemma energy_mean_eq_of_meanNorm_zero (M : Amenable.Mean G) (F H : Family G X)
    (he : meanNorm μ M (F-H) = 0) : M.map (energy μ F) = M.map (energy μ H) := by
  have hb : |M.map (energy μ F - energy μ H)| ≤
      M.map (((bound F : ℝ)+(bound H : ℝ)) • Amenable.Mean.normFn (toL2 μ (F-H))) := by
    apply M.abs_le
    intro g
    simp only [BoundedContinuousFunction.sub_apply, energy_apply,
      BoundedContinuousFunction.smul_apply, Amenable.Mean.normFn_apply, toL2_apply,
      sub_apply, smul_eq_mul]
    rw [map_sub]
    have hn := abs_norm_sub_norm_le (l2 μ (F g)) (l2 μ (H g))
    have hF := l2_norm_le μ (F g) (F.norm_le_bound g)
    have hH := l2_norm_le μ (H g) (H.norm_le_bound g)
    calc
      _ = |‖l2 μ (F g)‖-‖l2 μ (H g)‖| * (‖l2 μ (F g)‖+‖l2 μ (H g)‖) := by
        have heq : ‖l2 μ (F g)‖^2 - ‖l2 μ (H g)‖^2 =
            (‖l2 μ (F g)‖-‖l2 μ (H g)‖) * (‖l2 μ (F g)‖+‖l2 μ (H g)‖) := by ring
        rw [heq, abs_mul, abs_of_nonneg (add_nonneg (norm_nonneg _) (norm_nonneg _))]
      _ ≤ ‖l2 μ (F g)-l2 μ (H g)‖ * ((bound F : ℝ)+bound H) :=
        mul_le_mul hn (add_le_add hF hH) (add_nonneg (norm_nonneg _) (norm_nonneg _)) (norm_nonneg _)
      _ = _ := mul_comm _ _
  rw [map_sub, map_smul] at hb
  change |M.map (energy μ F) - M.map (energy μ H)| ≤ _ * meanNorm μ M (F-H) at hb
  rw [he, mul_zero] at hb
  exact sub_eq_zero.mp (abs_eq_zero.mp (le_antisymm hb (abs_nonneg _)))
lemma avg_const (M : Amenable.Mean G) (f : Func X) :
    avg μ M (const (G := G) f) = l2 μ f := by
  apply ext_inner_right ℝ
  intro v
  rw [avg_pair]
  have he : Amenable.Mean.pairing (toL2 μ (const (G := G) f)) v =
      BoundedContinuousFunction.const G (inner ℝ (l2 μ f) v) := rfl
  rw [he, M.map_const]
end Family

def normSquare (f : Func X) : Func X := f * bmConj f
@[simp] lemma normSquare_apply (f : Func X) (x : X) : normSquare f x = (‖f x‖^2 : ℝ) := by
  change f x * star (f x) = _
  rw [← starRingEnd_apply, Complex.mul_conj, Complex.normSq_eq_norm_sq]
lemma integral_normSquare (f : Func X) : ∫ x, normSquare f x ∂μ = (‖l2 μ f‖^2 : ℝ) := by
  simp only [normSquare_apply, norm_l2_sq, integral_complex_ofReal]
lemma inner_normSquare (f h : Func X) :
    inner ℝ (l2 μ (normSquare f)) (l2 μ (normSquare h)) = ‖l2 μ (f*h)‖^2 := by
  rw [inner_l2, norm_l2_sq]
  apply integral_congr_ae
  exact .of_forall fun x => by
    simp only [normSquare_apply, Complex.inner, Complex.conj_ofReal, ← Complex.ofReal_mul, Complex.ofReal_re,
      mul_apply, norm_mul]
    ring

variable [AddAction G X] [MeasurableConstVAdd G X] [ErgodicVAdd G X μ]
lemma avg_orbit_const (M : Amenable.Mean G) (φ : G →+ G) (hs : Function.Surjective φ) (f : Func X) :
    Family.avg μ M (Family.orbit φ f) = l2 μ (algebraMap ℂ (Func X) (∫ x, f x ∂μ)) := by
  let c : Func X := algebraMap ℂ (Func X) (∫ x, f x ∂μ)
  have hc : ∫ x, l2 μ (f-c) x ∂μ = 0 := by
    rw [integral_l2]
    change ∫ x, f x-c x ∂μ = 0
    rw [integral_sub (integrable μ f) (integrable μ c)]
    change (∫ x, f x ∂μ) - (∫ _x : X, (∫ x, f x ∂μ) ∂μ) = 0
    simp
  have hv := Amenable.Koopman.vector_orbit_hom_zero μ M φ hs (l2 μ (f-c)) hc
  have he : Family.avg μ M (Family.orbit φ (f-c)) =
      M.vector (Amenable.Mean.orbit (fun g => Amenable.Koopman.action μ (φ g)) (l2 μ (f-c))) := by
    congr 1
  rw [← he] at hv
  have ho : Family.orbit φ (f-c) = Family.orbit φ f - Family.const c := by
    ext g x
    rfl
  rw [ho, (Family.avg μ M).map_sub, Family.avg_const] at hv
  exact sub_eq_zero.mp hv

lemma pair_energy_mean (M : Amenable.Mean G) (φ : G →+ G) (hs : Function.Surjective φ) (f h : Func X) :
    M.map (Family.energy μ (Family.const f * Family.orbit φ h)) = ‖l2 μ f‖^2 * ‖l2 μ h‖^2 := by
  have he : Family.energy μ (Family.const f * Family.orbit φ h) =
      Amenable.Mean.pairing (Family.toL2 μ (Family.orbit φ (normSquare h))) (l2 μ (normSquare f)) := by
    ext g
    rw [Family.energy_apply, Amenable.Mean.pairing_apply, Family.toL2_apply]
    change ‖l2 μ (f*act (φ g) h)‖^2 = inner ℝ (l2 μ (act (φ g) (normSquare h))) (l2 μ (normSquare f))
    rw [real_inner_comm]
    exact (inner_normSquare μ f (act (φ g) h)).symm
  rw [he, ← Family.avg_pair, avg_orbit_const μ M φ hs]
  rw [integral_normSquare]
  rw [inner_l2]
  calc
    _ = ∫ x, ‖l2 μ h‖^2 * ‖f x‖^2 ∂μ := by
      apply integral_congr_ae
      exact .of_forall fun x => by
        change inner ℝ ((‖l2 μ h‖^2 : ℝ) : ℂ) (normSquare f x) = _
        rw [normSquare_apply]
        simp only [Complex.inner, Complex.conj_ofReal, ← Complex.ofReal_mul, Complex.ofReal_re]
        ring
    _ = _ := by rw [integral_const_mul, ← norm_l2_sq]; ring
end

variable {G X : Type*} [AddCommGroup G] [TopologicalSpace G] [DiscreteTopology G]
  [MeasurableSpace X] [AddAction G X] [MeasurableConstVAdd G X]
  (μ : Measure X) [IsProbabilityMeasure μ] [VAddInvariantMeasure G X μ]
lemma energy_two_orbits (φ θ : G →+ G) (f h : Func X) :
    Family.energy μ (Family.orbit φ f * Family.orbit θ h) =
      Family.energy μ (Family.const f * Family.orbit (θ-φ) h) := by
  ext g
  rw [Family.energy_apply, Family.energy_apply]
  have he : act (φ g) f * act (θ g) h = act (φ g) (f * act ((θ-φ) g) h) := by
    ext x
    simp only [mul_apply, act_apply, AddMonoidHom.sub_apply, ← add_vadd]
    congr 2
    abel_nf
  change ‖l2 μ (act (φ g) f * act (θ g) h)‖^2 = _
  rw [he, l2_act]
  simp
omit [VAddInvariantMeasure G X μ]
variable [ErgodicVAdd G X μ]
lemma two_orbit_energy_mean (M : Amenable.Mean G) (φ θ : G →+ G)
    (hs : Function.Surjective (θ-φ)) (f h : Func X) :
    M.map (Family.energy μ (Family.orbit φ f * Family.orbit θ h)) = ‖l2 μ f‖^2 * ‖l2 μ h‖^2 := by
  rw [energy_two_orbits]
  exact pair_energy_mean μ M (θ-φ) hs f h
end EuclideanFiveColor.BoundedMeasurable
end

section
open MeasureTheory Filter
namespace EuclideanFiveColor.BoundedMeasurable
variable {G X Y : Type*} [AddCommGroup G] [MeasurableSpace X] [MeasurableSpace Y]
  [AddAction G X] [AddAction G Y] [MeasurableConstVAdd G X] [MeasurableConstVAdd G Y]
variable (μ : Measure X) [IsProbabilityMeasure μ] [ErgodicVAdd G X μ]
  (q : X → Y) (hq : Measurable q)
  (hqcov : ∀ g : G, (fun x => q (g +ᵥ x)) =ᵐ[μ] (fun x => g +ᵥ q x))
omit [IsProbabilityMeasure μ] in
include hq hqcov in
lemma factor_ergodic : ErgodicVAdd G Y (μ.map q) := by
  have hp (g : G) : MeasurePreserving (fun y : Y => g +ᵥ y) (μ.map q) (μ.map q) := by
    refine ⟨measurable_const_vadd _, ?_⟩
    rw [Measure.map_map (measurable_const_vadd _) hq]
    calc
      _ = μ.map (q ∘ (fun x => g +ᵥ x)) := Measure.map_congr (hqcov g).symm
      _ = _ := by rw [← Measure.map_map hq (measurable_const_vadd _), (measurePreserving_vadd g μ).map_eq]
  have : VAddInvariantMeasure G Y (μ.map q) := ⟨fun g s hs => (hp g).measure_preimage hs.nullMeasurableSet⟩
  constructor
  intro s hs hinv
  have hc : EventuallyEmptyOrUniv (q ⁻¹' s) (ae μ) := by
    apply ErgodicVAdd.aeconst_of_forall_preimage_vadd_ae_eq (G := G) (hs.preimage hq)
    intro g
    filter_upwards [ae_of_ae_map hq.aemeasurable (hinv g), hqcov g] with x hx he
    change (q (g +ᵥ x) ∈ s) = (q x ∈ s)
    rw [he]
    exact hx
  rw [eventuallyEmptyOrUniv_iff] at hc ⊢
  rcases hc with hc | hc
  · exact Or.inl ((ae_map_iff hq.aemeasurable hs).mpr hc)
  · exact Or.inr ((ae_map_iff hq.aemeasurable hs.compl).mpr hc)
end EuclideanFiveColor.BoundedMeasurable

open MeasureTheory Filter
open scoped ENNReal NNReal BoundedContinuousFunction RealInnerProductSpace
namespace EuclideanFiveColor.BoundedMeasurable
variable {G X Y : Type*} [AddCommGroup G] [TopologicalSpace G] [DiscreteTopology G]
  [MeasurableSpace X] [MeasurableSpace Y] [StandardBorelSpace X] [Nonempty X]
  [StandardBorelSpace Y] [Nonempty Y]
  [AddAction G X] [AddAction G Y] [MeasurableConstVAdd G X] [MeasurableConstVAdd G Y]
  (μ : Measure X) [IsProbabilityMeasure μ] [ErgodicVAdd G X μ]
  (q : X → Y) (hq : Measurable q)
  (hqcov : ∀ g : G, (fun x => q (g +ᵥ x)) =ᵐ[μ] (fun x => g +ᵥ q x))
variable [IsProbabilityMeasure (μ.map q)]
variable [ErgodicVAdd G (X×X) (RelativeProduct.law μ q hq)]
include hq hqcov in
lemma conditional_pair_energy (M : Amenable.Mean G) (φ : G →+ G)
    (hs : Function.Surjective φ) (f h : Func X) :
    M.map (Family.energy (μ.map q) (Family.conditional μ q (Family.const f * Family.orbit φ h))) =
      ‖l2 (μ.map q) (conditional μ q f)‖^2 * ‖l2 (μ.map q) (conditional μ q h)‖^2 := by
  have : ErgodicVAdd G Y (μ.map q) := factor_ergodic μ q hq hqcov
  have hp := pairVanishing_of_ergodic μ q hq M
  have he := covariance_mean_zero μ q hq hqcov M hp φ hs f h
  have hv := Family.energy_mean_eq_of_meanNorm_zero (μ.map q) M _ _ he
  rw [hv]
  exact pair_energy_mean (μ.map q) M φ hs (conditional μ q f) (conditional μ q h)
include hq hqcov in
lemma conditional_integer_pair_energy
    (hdiv : ∀ n : ℤ, n ≠ 0 → Function.Surjective (scaleHom (G := G) n))
    (M : Amenable.Mean G) {n m : ℤ} (hnm : n ≠ m) (f h : Func X) :
    M.map (Family.energy (μ.map q) (Family.conditional μ q
      (Family.orbit (scaleHom n) f * Family.orbit (scaleHom m) h))) =
      ‖l2 (μ.map q) (conditional μ q f)‖^2 * ‖l2 (μ.map q) (conditional μ q h)‖^2 := by
  have : ErgodicVAdd G Y (μ.map q) := factor_ergodic μ q hq hqcov
  have hp := pairVanishing_of_ergodic μ q hq M
  have hn : Set.InjOn (![n,m]) (Finset.univ : Finset (Fin 2)) := by
    intro i _ j _ he
    fin_cases i <;> fin_cases j <;> simp_all
  have he := conditional_integer_multiple_mean_zero μ q hq hqcov hdiv M hp
    Finset.univ ![n,m] ![f,h] hn
  simp only [Fin.prod_univ_two, Matrix.cons_val_zero, Matrix.cons_val_one] at he
  rw [Family.energy_mean_eq_of_meanNorm_zero (μ.map q) M _ _ he]
  apply two_orbit_energy_mean
  rw [← scaleHom_sub]
  exact hdiv _ (sub_ne_zero.mpr hnm.symm)
include hq hqcov in
lemma conditional_integer_triple_energy
    (hdiv : ∀ n : ℤ, n ≠ 0 → Function.Surjective (scaleHom (G := G) n))
    (M : Amenable.Mean G) (f h k : Func X) :
    M.map (Family.energy (μ.map q) (Family.conditional μ q
      (Family.orbit (scaleHom 0) f * Family.orbit (scaleHom 1) h * Family.orbit (scaleHom 2) k))) =
    M.map (Family.energy (μ.map q)
      (Family.orbit (scaleHom 0) (conditional μ q f) * Family.orbit (scaleHom 1) (conditional μ q h) *
        Family.orbit (scaleHom 2) (conditional μ q k))) := by
  have hp := pairVanishing_of_ergodic μ q hq M
  have hn : Set.InjOn (![(0:ℤ),1,2]) (Finset.univ : Finset (Fin 3)) := by
    intro i _ j _ he
    fin_cases i <;> fin_cases j <;> simp_all
  have he := conditional_integer_multiple_mean_zero μ q hq hqcov hdiv M hp
    Finset.univ ![(0:ℤ),1,2] ![f,h,k] hn
  simp only [Fin.prod_univ_three, Matrix.cons_val_zero, Matrix.cons_val_one,
    Matrix.cons_val_two] at he
  exact Family.energy_mean_eq_of_meanNorm_zero (μ.map q) M _ _ he
end EuclideanFiveColor.BoundedMeasurable
end

open MeasureTheory ProbabilityTheory Filter EuclideanFiveColor
open scoped ENNReal NNReal ComplexConjugate
namespace PlaneFiveColor.Spectral
open EuclideanFiveColor.BoundedMeasurable

/-- The exact evaluation character, as a bounded measurable function. -/
def char (z : E) : Func D := ⟨fun d => (eval z d : ℂ), measurable_eval_coe z,
  1, fun d => by simp only [Circle.norm_coe, NNReal.coe_one, le_refl]⟩
@[simp] lemma char_apply (z : E) (d : D) : char z d = (eval z d : ℂ) := rfl
@[simp] lemma norm_char (z : E) (d : D) : ‖char z d‖ = 1 := Circle.norm_coe _
@[simp] lemma char_zero : char 0 = 1 := by ext d; simp
lemma char_add (z w : E) : char (z+w) = char z * char w := by
  ext d
  exact congrArg (fun a : Circle => (a : ℂ)) (eval_add z w d)
lemma char_neg (z : E) : char (-z) = bmConj (char z) := by
  ext d
  simp only [char_apply, eval_neg, conj_apply]
  exact Circle.coe_inv_eq_conj _
lemma char_act (g : Rot) (z : E) : act g (char z) = char (kCoeff (rotMul g)*z) := rfl

variable {Y : Type*} [MeasurableSpace Y]
variable (μ : Measure D) [IsProbabilityMeasure μ] (q : D → Y)
def projectedMass (z : E) : ℝ := ‖l2 (μ.map q) (conditional μ q (char z))‖^2
lemma projectedMass_nonneg (z : E) : 0 ≤ projectedMass μ q z := sq_nonneg _
lemma projected_char_bound (z : E) (y : Y) : ‖conditional μ q (char z) y‖ ≤ 1 :=
  expect_bound _ _ (fun d => le_of_eq (norm_char _ d)) y
variable (hq : Measurable q)
include hq in
lemma projectedMass_le_one (z : E) : projectedMass μ q z ≤ 1 := by
  let : IsProbabilityMeasure (μ.map q) :=
    (Measure.isProbabilityMeasure_map_iff hq.aemeasurable).mpr inferInstance
  have hn := l2_norm_le (μ.map q) (conditional μ q (char z)) (projected_char_bound μ q z)
  unfold projectedMass
  nlinarith [norm_nonneg (l2 (μ.map q) (conditional μ q (char z)))]
include hq in
lemma projectedMass_zero : projectedMass μ q 0 = 1 := by
  let : IsProbabilityMeasure (μ.map q) :=
    (Measure.isProbabilityMeasure_map_iff hq.aemeasurable).mpr inferInstance
  have he : conditional μ q (char 0) = 1 := by
    ext y
    change (∫ d, char 0 d ∂condDistrib id q μ y) = 1
    simp
  unfold projectedMass
  rw [he, norm_l2_sq]
  simp
include hq in
lemma differenceFourier_projectedMass (z : E) :
    ∫ d, (eval z d : ℂ) ∂DifferenceFourier.differenceLaw (μ.map q) (condDistrib id q μ) =
      (projectedMass μ q z : ℂ) := by
  let : IsProbabilityMeasure (μ.map q) :=
    (Measure.isProbabilityMeasure_map_iff hq.aemeasurable).mpr inferInstance
  rw [DifferenceFourier.difference_coefficient (eval z) (measurable_eval_coe z)]
  congr 1
  exact (norm_l2_sq (μ.map q) (conditional μ q (char z))).symm

variable [MulAction K Y] [MeasurableConstSMul K Y] [SMulInvariantMeasure K D μ]
variable (hqcov : ∀ k : K, ∀ᵐ d ∂μ, q (k • d) = k • q d)
include hq hqcov in
lemma projectedMass_rotation (u : K) (z : E) :
    projectedMass μ q (kCoeff u*z) = projectedMass μ q z := by
  let : IsProbabilityMeasure (μ.map q) :=
    (Measure.isProbabilityMeasure_map_iff hq.aemeasurable).mpr inferInstance
  unfold projectedMass
  rw [← norm_project_l2 μ q hq, ← norm_project_l2 μ q hq]
  have hchar : char (kCoeff u*z) = act (mulRot u) (char z) := rfl
  rw [hchar]
  have he := (l2_eq_iff μ _ _).mpr (project_act μ q hq (fun g : Rot => hqcov (rotMul g)) (mulRot u) (char z))
  rw [he, l2_act]
  simp
include hq hqcov in
lemma projectedMass_radial {z w : E} (hn : ‖(z : ℂ)‖ = ‖(w : ℂ)‖) :
    projectedMass μ q z = projectedMass μ q w := by
  by_cases hw : w = 0
  · have hz : z = 0 := by
      apply Subtype.ext
      apply norm_eq_zero.mp
      simpa [hw] using hn
    rw [hz, hw]
  have hwc : (w : ℂ) ≠ 0 := fun h => hw (Subtype.ext h)
  let c : Circle := ⟨(z : ℂ)/(w : ℂ), mem_sphere_zero_iff_norm.mpr (by
    rw [norm_div, hn, div_self (norm_ne_zero_iff.mpr hwc)])⟩
  let u : K := ⟨c, mem_algebraicClosure_iff.mp (div_mem z.property w.property)⟩
  have he : kCoeff u * w = z := by
    apply Subtype.ext
    exact div_mul_cancel₀ _ hwc
  rw [← he]
  exact projectedMass_rotation μ q hq hqcov u w
end PlaneFiveColor.Spectral

end

end OAI


==> anc/erdos-1070/lean/OAI/Analysis/PlaneSpectrum/Ergodicity.lean <==
import OAI.Analysis.PlaneSpectrum.RadialEnergy
import OAI.Analysis.PlaneSpectrum.SpectralMeasure

namespace OAI

noncomputable section
open MeasureTheory ProbabilityTheory Filter EuclideanFiveColor
open scoped ENNReal NNReal ComplexConjugate BoundedContinuousFunction
namespace PlaneFiveColor.Spectral
open EuclideanFiveColor.BoundedMeasurable

def normF (z : E) : F := ⟨‖(z:ℂ)‖,mem_algebraicClosure_iff.mpr (by
  apply IsAlgebraic.of_pow (n := 2) (by decide)
  rw [← Complex.normSq_eq_norm_sq,Complex.normSq_apply]
  have hr := mem_algebraicClosure_iff.mp (reF z).property
  have hi := mem_algebraicClosure_iff.mp (imF z).property
  exact (hr.mul hr).add (hi.mul hi))⟩
@[simp] lemma normF_coe (z : E) : ((normF z : F):ℝ) = ‖(z:ℂ)‖ := rfl
lemma normF_pos {z : E} (hz : z ≠ 0) : 0 < normF z := by
  change 0 < ‖(z:ℂ)‖
  exact norm_pos_iff.mpr (fun h => hz (Subtype.ext h))

variable {Y : Type*} [MeasurableSpace Y] [StandardBorelSpace Y] [Nonempty Y]
variable (μ : Measure D) [IsProbabilityMeasure μ] [ErgodicSMul K D μ]
  (q : D → Y) (hq : Measurable q)
  [MulAction K Y] [MeasurableConstSMul K Y]
  (hqcov : ∀ k : K, ∀ᵐ d ∂μ, q (k • d) = k • q d)
  [ErgodicVAdd Rot (D×D) (RelativeProduct.law μ q hq)]
include hq hqcov in
lemma projectedMass_vanish (hw : IsWild (DifferenceFourier.differenceLaw (μ.map q) (condDistrib id q μ)))
    (z : E) (hz : z ≠ 0) : projectedMass μ q z = 0 := by
  have hn : ‖(z:ℂ)‖ = ‖((ofF (normF z):E):ℂ)‖ := by
    rw [norm_ofF,normF_coe,abs_of_nonneg (norm_nonneg _)]
  rw [projectedMass_radial μ q hq hqcov hn]
  exact massReal_vanish μ q hq hqcov hw (normF z) (normF_pos hz)
include hq hqcov in
lemma fourier_vanish_of_terminal (hw : IsWild (DifferenceFourier.differenceLaw (μ.map q) (condDistrib id q μ)))
    (z : E) (hz : z ≠ 0) : ∫ d, (eval z d : ℂ) ∂μ = 0 := by
  have hn : ‖l2 μ (project μ q hq (char z))‖ = 0 := by
    rw [norm_project_l2]
    have he := projectedMass_vanish μ q hq hqcov hw z hz
    change ‖l2 (μ.map q) (conditional μ q (char z))‖^2 = 0 at he
    nlinarith [norm_nonneg (l2 (μ.map q) (conditional μ q (char z)))]
  have he : project μ q hq (char z) =ᵐ[μ] (0:Func D) :=
    (l2_eq_iff μ _ _).mp (by rw [map_zero]; exact norm_eq_zero.mp hn)
  change (∫ d, char z d ∂μ) = 0
  rw [← project_integral μ q hq]
  calc
    _ = ∫ d, (0:Func D) d ∂μ := integral_congr_ae he
    _ = 0 := by simp

lemma ergodic_wild_fourier (μ : Measure D) [IsProbabilityMeasure μ] [ErgodicSMul K D μ]
    (hw : IsWild μ) (z : E) (hz : z ≠ 0) : ∫ d, (eval z d : ℂ) ∂μ = 0 := by
  obtain ⟨q,hq,hqc,hgood,hmix⟩ := exists_terminal_factor μ
  have := hmix
  have hd : IsWild (DifferenceFourier.differenceLaw (μ.map q) (condDistrib id q μ)) := by
    refine ⟨relative_difference_invariant μ id q measurable_id hq (fun k => Eventually.of_forall (fun d => rfl)) hqc,?_⟩
    exact hgood id measurable_id (fun k => Eventually.of_forall (fun d => rfl)) (by simpa using hw)
  exact fourier_vanish_of_terminal μ q hq hqc hd z hz
end PlaneFiveColor.Spectral
end

noncomputable section
open MeasureTheory Filter Topology
open scoped BoundedContinuousFunction RealInnerProductSpace
namespace EuclideanFiveColor.Amenable.Mean
variable {G H : Type*} [AddCommGroup G] [TopologicalSpace G] [DiscreteTopology G]
  [NormedAddCommGroup H] [InnerProductSpace ℝ H] [CompleteSpace H]
lemma vector_mem_closedConvexHull (M : Amenable.Mean G) (V : G →ᵇ H) :
    M.vector V ∈ closedConvexHull ℝ (Set.range V) := by
  by_contra hn
  obtain ⟨L,c,hL,hc⟩ := geometric_hahn_banach_closed_point convex_closedConvexHull isClosed_closedConvexHull hn
  have he : L (M.vector V) = M.map (L.compLeftContinuousBounded G V) := by
    rw [← M.vector_map]
    apply ext_inner_right ℝ
    intro x
    simp only [M.vector_pair, RCLike.inner_apply, conj_trivial]
    change M.map (pairing (L.compLeftContinuousBounded G V) x) = x * M.map (L.compLeftContinuousBounded G V)
    have hp : pairing (L.compLeftContinuousBounded G V) x = x • L.compLeftContinuousBounded G V := by
      ext g; simp [pairing_apply]
    rw [hp,map_smul]; rfl
  have hb : M.map (L.compLeftContinuousBounded G V) ≤ c := by
    rw [← M.map_const c]
    apply M.mono
    intro g
    exact le_of_lt (hL _ (subset_closedConvexHull (𝕜 := ℝ) (Set.mem_range_self g)))
  linarith
end EuclideanFiveColor.Amenable.Mean
namespace EuclideanFiveColor
structure ConvexAverage (G : Type*) where
  n : ℕ
  pt : Fin n → G
  weight : Fin n → ℝ
  nonneg : ∀ i, 0 ≤ weight i
  total : ∑ i, weight i = 1
namespace ConvexAverage
variable {G H : Type*}
variable [NormedAddCommGroup H] [NormedSpace ℝ H]
def apply (A : ConvexAverage G) (f : G → H) : H := ∑ i, A.weight i • f (A.pt i)
lemma norm_le (A : ConvexAverage G) (f : G → H) {C : ℝ} (hf : ∀ g, ‖f g‖ ≤ C) : ‖A.apply f‖ ≤ C := by
  calc
    _ ≤ ∑ i, ‖A.weight i • f (A.pt i)‖ := norm_sum_le _ _
    _ ≤ ∑ i, A.weight i * C := Finset.sum_le_sum fun i _ => by
      rw [norm_smul,Real.norm_eq_abs,abs_of_nonneg (A.nonneg i)]
      exact mul_le_mul_of_nonneg_left (hf _) (A.nonneg i)
    _ = C := by rw [← Finset.sum_mul,A.total,one_mul]
lemma of_mem_convexHull {f : G → H} {v : H} (hv : v ∈ convexHull ℝ (Set.range f)) :
    ∃ A : ConvexAverage G, A.apply f = v := by
  classical
  obtain ⟨ι,hi,w,z,hw,ht,hz,he⟩ := mem_convexHull_iff_exists_fintype.mp hv
  choose g hg using hz
  let e := (Fintype.equivFin ι).symm
  refine ⟨⟨Fintype.card ι,g ∘ e,w ∘ e,fun i => hw _,?_⟩,?_⟩
  · simpa only [Function.comp_apply] using (e.sum_comp w).trans ht
  · dsimp [apply]
    simp only [hg]
    exact (e.sum_comp (fun i => w i • z i)).trans he
end ConvexAverage
namespace Amenable.Mean
variable {G H : Type*} [AddCommGroup G] [TopologicalSpace G] [DiscreteTopology G]
  [NormedAddCommGroup H] [InnerProductSpace ℝ H] [CompleteSpace H]
lemma exists_finite_approx (M : Mean G) (V : G →ᵇ H) {ε : ℝ} (hε : 0 < ε) :
    ∃ A : ConvexAverage G, ‖A.apply V - M.vector V‖ < ε := by
  have h := M.vector_mem_closedConvexHull V
  rw [closedConvexHull_eq_closure_convexHull] at h
  obtain ⟨v,hv,he⟩ := Metric.mem_closure_iff.mp h ε hε
  obtain ⟨A,rfl⟩ := ConvexAverage.of_mem_convexHull hv
  exact ⟨A,by simpa [dist_eq_norm,norm_sub_rev] using (show dist (M.vector V) (A.apply V) < ε from he)⟩
end Amenable.Mean
end EuclideanFiveColor
end

noncomputable section
open MeasureTheory Filter Topology
open scoped BoundedContinuousFunction RealInnerProductSpace
namespace EuclideanFiveColor
namespace ConvexAverage
open BoundedMeasurable
variable {G X : Type*} [AddCommGroup G] [MeasurableSpace X]
  [AddAction G X] [MeasurableConstVAdd G X]
def bm (A : ConvexAverage G) (f : Func X) : Func X := ∑ i, A.weight i • act (A.pt i) f
lemma bm_apply (A : ConvexAverage G) (f : Func X) (x : X) : A.bm f x = A.apply (fun g => f (g +ᵥ x)) := by
  simp [bm,apply,Func,Finset.sum_apply]
lemma bm_bound (A : ConvexAverage G) (f : Func X) (x : X) : ‖A.bm f x‖ ≤ bound f := by
  rw [bm_apply]; exact A.norm_le _ (fun g => norm_le_bound f _)
variable (μ : Measure X) [IsProbabilityMeasure μ] [VAddInvariantMeasure G X μ]
lemma l2_bm (A : ConvexAverage G) (f : Func X) :
    l2 μ (A.bm f) = A.apply (fun g => Amenable.Koopman.action μ g (l2 μ f)) := by
  simp only [bm,apply,map_sum,map_smul,l2_act]
end ConvexAverage
namespace InvariantSequence
open BoundedMeasurable
variable {G X : Type*} [AddCommGroup G] [TopologicalSpace G] [DiscreteTopology G]
  [MeasurableSpace X] [AddAction G X] [MeasurableConstVAdd G X]
  (μ : Measure X) [IsProbabilityMeasure μ] [VAddInvariantMeasure G X μ]
  (M : Amenable.Mean G)
def limit (f : Func X) : Lp ℂ 2 μ := M.vector (Amenable.Mean.orbit (Amenable.Koopman.action μ) (l2 μ f))
lemma limit_measurable (f : Func X) : Measurable (limit μ M f : X → ℂ) := (Lp.stronglyMeasurable _).measurable
lemma limit_fixed (f : Func X) (g : G) :
    (fun x => limit μ M f (g +ᵥ x)) =ᵐ[μ] (limit μ M f : X → ℂ) := by
  have h := M.vector_orbit_invariant (Amenable.Koopman.action μ) (Amenable.Koopman.action_add μ) (l2 μ f) g
  exact (Amenable.Koopman.coe_action μ g _).symm.trans (by rw [show Amenable.Koopman.action μ g (limit μ M f) = limit μ M f from h])
lemma exists_averages (f : Func X) : ∃ A : ℕ → ConvexAverage G,
    ∀ᵐ x ∂μ, Tendsto (fun n => A n |>.bm f x) atTop (𝓝 (limit μ M f x)) := by
  classical
  let V := Amenable.Mean.orbit (Amenable.Koopman.action (G := G) μ) (l2 μ f)
  choose A hA using (fun n : ℕ => M.exists_finite_approx V (show (0:ℝ) < 1/(n+1:ℝ) by positivity))
  have ht : Tendsto (fun n => l2 μ ((A n).bm f)) atTop (𝓝 (limit μ M f)) := by
    rw [tendsto_iff_norm_sub_tendsto_zero]
    apply squeeze_zero (fun n => norm_nonneg _) (fun n => le_of_lt ?_) (tendsto_one_div_add_atTop_nhds_zero_nat)
    simpa only [ConvexAverage.l2_bm, ConvexAverage.apply, V, limit, Amenable.Mean.orbit_apply] using hA n
  have hm := (tendstoInMeasure_of_tendsto_Lp ht).congr_left (fun n => l2_ae μ ((A n).bm f))
  obtain ⟨r,_,hr⟩ := hm.exists_seq_tendsto_ae
  exact ⟨fun n => A (r n),hr⟩
end InvariantSequence
end EuclideanFiveColor
end

noncomputable section
open MeasureTheory ProbabilityTheory Filter Topology
namespace EuclideanFiveColor
open BoundedMeasurable
namespace ConvexAverage
variable {G X : Type*} [AddCommGroup G] [MeasurableSpace X]
  [AddAction G X] [MeasurableConstVAdd G X]
  (μ : Measure X) [IsProbabilityMeasure μ] [VAddInvariantMeasure G X μ]
lemma setIntegral_bm (A : ConvexAverage G) (f : Func X) (s : Set X) (hs : MeasurableSet s)
    (hinv : ∀ g : G, (fun x => g +ᵥ x) ⁻¹' s =ᵐ[μ] s) :
    ∫ x in s, A.bm f x ∂μ = ∫ x in s, f x ∂μ := by
  have hpres (g : G) : MeasurePreserving (fun x : X => g +ᵥ x) (μ.restrict s) (μ.restrict s) := by
    convert (measurePreserving_vadd g μ).restrict_preimage hs using 1
    exact (Measure.restrict_congr_set (hinv g)).symm
  simp only [bm_apply,apply]
  rw [integral_finsetSum _ (fun i _ => by
    have hh : Integrable (fun x => f (A.pt i +ᵥ x)) μ := integrable μ (act (A.pt i) f)
    exact hh.restrict.smul (A.weight i))]
  simp only [integral_smul]
  have he (i : Fin A.n) : ∫ x in s, f (A.pt i +ᵥ x) ∂μ = ∫ x in s, f x ∂μ :=
    (hpres _).integral_comp (MeasurableEquiv.vadd _).measurableEmbedding _
  simp only [he,← Finset.sum_smul,A.total,one_smul]
lemma setIntegral_of_limit (f : Func X) (A : ℕ → ConvexAverage G) (c : ℂ)
    (hc : ∀ᵐ x ∂μ, Tendsto (fun n => (A n).bm f x) atTop (𝓝 c))
    (s : Set X) (hs : MeasurableSet s)
    (hinv : ∀ g : G, (fun x => g +ᵥ x) ⁻¹' s =ᵐ[μ] s) :
    ∫ x in s, f x ∂μ = μ.real s • c := by
  have ht := tendsto_integral_of_dominated_convergence (fun _ : X => (bound f : ℝ))
    (fun n => (measurable ((A n).bm f)).aestronglyMeasurable)
    (integrable_const (bound f : ℝ) : Integrable (fun _ : X => (bound f : ℝ)) (μ.restrict s))
    (fun n => Eventually.of_forall (fun x => (A n).bm_bound f x)) (ae_restrict_of_ae hc)
  simp only [setIntegral_bm μ _ _ s hs hinv,integral_const,Measure.real,Measure.restrict_apply_univ] at ht
  exact tendsto_nhds_unique tendsto_const_nhds ht
end ConvexAverage
namespace ErgodicCriterion
variable (X : Type*) [MeasurableSpace X] [MeasurableSpace.CountablyGenerated X]
def testSet (s : Finset ℕ) : Set X := ⋂ n ∈ s, MeasurableSpace.natGeneratingSequence X n
lemma measurable_testSet (s : Finset ℕ) : MeasurableSet (testSet X s) :=
  Finset.measurableSet_biInter s (fun n _ => MeasurableSpace.measurableSet_natGeneratingSequence n)
lemma testSet_union (s t : Finset ℕ) : testSet X (s ∪ t) = testSet X s ∩ testSet X t := by
  ext x; simp [testSet]; aesop
lemma pi_testSet : IsPiSystem (Set.range (testSet X)) := by
  rintro a ⟨s,rfl⟩ b ⟨t,rfl⟩ _
  exact ⟨s ∪ t,testSet_union X s t⟩
lemma generate_testSet : MeasurableSpace.generateFrom (Set.range (testSet X)) = ‹MeasurableSpace X› := by
  apply le_antisymm
  · apply MeasurableSpace.generateFrom_le
    rintro _ ⟨s,rfl⟩; exact measurable_testSet X s
  · conv_lhs => rw [← MeasurableSpace.generateFrom_natGeneratingSequence X]
    apply MeasurableSpace.generateFrom_mono
    rintro _ ⟨n,rfl⟩
    exact ⟨{n},by simp [testSet]⟩
def test (s : Finset ℕ) : Func X :=
  ⟨(testSet X s).indicator (fun _ => 1),(measurable_const.indicator (measurable_testSet X s)),1,
    fun x => by by_cases hx : x ∈ testSet X s <;> simp [hx]⟩
lemma test_apply (s : Finset ℕ) (x : X) : test X s x = (testSet X s).indicator (fun _ => (1:ℂ)) x := rfl
variable {X}
variable {G : Type*} [AddCommGroup G] [AddAction G X] [MeasurableConstVAdd G X]
  (μ : Measure X) [IsProbabilityMeasure μ] [VAddInvariantMeasure G X μ]
lemma ergodic_of_test_limits (A : Finset ℕ → ℕ → ConvexAverage G) (c : Finset ℕ → ℂ)
    (hA : ∀ i, ∀ᵐ x ∂μ, Tendsto (fun n => (A i n).bm (test X i) x) atTop (𝓝 (c i))) :
    ErgodicVAdd G X μ := by
  refine ⟨fun {s} hs hinv => ?_⟩
  have hall (i : Finset ℕ) : ∫ x, test X i x ∂μ = c i := by
    simpa using ConvexAverage.setIntegral_of_limit μ (test X i) (A i) (c i) (hA i)
      Set.univ MeasurableSet.univ (fun _ => Eventually.of_forall (fun _ => rfl))
  have htest (i : Finset ℕ) : (μ.restrict s).real (testSet X i) = μ.real s * μ.real (testSet X i) := by
    have he := ConvexAverage.setIntegral_of_limit μ (test X i) (A i) (c i) (hA i) s hs hinv
    rw [← hall i] at he
    simp only [test_apply] at he
    rw [integral_indicator_const _ (measurable_testSet X i),
      integral_indicator_const _ (measurable_testSet X i)] at he
    simpa using congrArg Complex.re he
  have he : μ.restrict s = μ s • μ := by
    apply ext_of_generate_finite (Set.range (testSet X)) (generate_testSet X).symm (pi_testSet X)
    · rintro _ ⟨i,rfl⟩
      apply (ENNReal.toReal_eq_toReal_iff' (by finiteness) (by simp; finiteness)).mp
      simpa [Measure.real,Measure.smul_apply,ENNReal.toReal_mul] using htest i
    · simp
  have hr : μ.real s = μ.real s * μ.real s := by
    have hh := congrArg (fun ν : Measure X => ν.real s) he
    simpa [Measure.real,Measure.restrict_apply hs,Set.inter_self] using hh
  have hz : μ.real s = 0 ∨ μ.real s = 1 := by
    have hh : μ.real s * (μ.real s-1) = 0 := by nlinarith
    rcases mul_eq_zero.mp hh with h | h
    · exact Or.inl h
    · exact Or.inr (by linarith)
  rw [eventuallyEmptyOrUniv_iff]
  rcases hz with h | h
  · right
    rw [ae_iff]
    simpa using (show μ s = 0 by rw [← ofReal_measureReal]; simp [h])
  · left
    apply (ae_iff_measure_eq hs.nullMeasurableSet).mpr
    change μ s = μ Set.univ
    rw [← ofReal_measureReal (μ := μ) (s := s)]
    simp [h]
end ErgodicCriterion
end EuclideanFiveColor
end

noncomputable section
open MeasureTheory ProbabilityTheory Filter Topology
namespace EuclideanFiveColor.InvariantDecomposition
open BoundedMeasurable ErgodicCriterion
variable {G X : Type*} [AddCommGroup G] [Countable G] [TopologicalSpace G] [DiscreteTopology G]
  [MeasurableSpace X] [StandardBorelSpace X] [Nonempty X]
  [AddAction G X] [MeasurableConstVAdd G X]
  (μ : Measure X) [IsProbabilityMeasure μ] [VAddInvariantMeasure G X μ]
  (M : Amenable.Mean G)
def code (x : X) : Finset ℕ → ℂ := fun i => InvariantSequence.limit μ M (test X i) x
omit [Countable G] [Nonempty X] in
lemma code_measurable : Measurable (code μ M) :=
  Measurable.of_eval (fun i => InvariantSequence.limit_measurable μ M (test X i))
omit [Countable G] [Nonempty X] in
lemma code_fixed (g : G) : (fun x => code μ M (g +ᵥ x)) =ᵐ[μ] code μ M := by
  have h := (ae_all_iff.mpr (fun i => InvariantSequence.limit_fixed μ M (test X i) g))
  exact h.mono fun x hx => funext hx
lemma fiber_invariant : ∀ᵐ y ∂μ.map (code μ M), VAddInvariantMeasure G X (condDistrib id (code μ M) μ y) := by
  have h (g : G) : ∀ᵐ y ∂μ.map (code μ M),
      (condDistrib id (code μ M) μ y).map (fun x => g +ᵥ x) = condDistrib id (code μ M) μ y := by
    have h := KernelSupport.condDistrib_equivariant μ id (code μ M) measurable_id (code_measurable μ M)
      (MeasurableEquiv.vadd g) (MeasurableEquiv.refl _) (fun x => g +ᵥ x)
      (measurable_const_vadd g) (measurePreserving_vadd g μ) (code_fixed μ M g)
      (Eventually.of_forall (fun _ => rfl))
    exact h.mono fun _ hy => hy.symm
  filter_upwards [ae_all_iff.mpr h] with y hy
  constructor
  intro g s hs
  rw [← Measure.map_apply (measurable_const_vadd _) hs,hy]
lemma fiber_ergodic : ∀ᵐ y ∂μ.map (code μ M), ErgodicVAdd G X (condDistrib id (code μ M) μ y) := by
  choose A hA using (fun i => InvariantSequence.exists_averages μ M (test X i))
  have hc := ConditionalFiber.ae_fiber_of_ae μ (code μ M) (code_measurable μ M) (ae_all_iff.mpr hA)
  filter_upwards [fiber_invariant μ M,hc, ConditionalFiber.ae_in_own_fiber μ (code μ M) (code_measurable μ M)] with y hy hlim hcode
  let := hy
  apply ergodic_of_test_limits (condDistrib id (code μ M) μ y) A y
  intro i
  filter_upwards [hlim,hcode] with x hx he
  have hh := hx i
  change Tendsto _ atTop (𝓝 (code μ M x i)) at hh
  rwa [he] at hh
end EuclideanFiveColor.InvariantDecomposition
end

noncomputable section
open MeasureTheory ProbabilityTheory Filter
open EuclideanFiveColor
namespace PlaneFiveColor.Spectral
instance : Countable Rot := inferInstanceAs (Countable K)
lemma smul_ergodic_of_rot (μ : Measure D) [ErgodicVAdd Rot D μ] : ErgodicSMul K D μ := by
  have : SMulInvariantMeasure K D μ := ⟨fun k s hs => measure_preimage_vadd μ (mulRot k) s⟩
  constructor
  intro s hs hi
  apply ErgodicVAdd.aeconst_of_forall_preimage_vadd_ae_eq (G := Rot) hs
  exact fun g => hi (rotMul g)
/-- The arbitrary invariant wild case, obtained from actual conditional ergodic fibers. -/
lemma wild_fourier (μ : Measure D) [IsProbabilityMeasure μ]
    (hw : IsWild μ) (z : E) (hz : z ≠ 0) : ∫ d, (eval z d : ℂ) ∂μ = 0 := by
  have : SMulInvariantMeasure K D μ := ⟨fun k s hs => (hw.1 k).measure_preimage hs.nullMeasurableSet⟩
  let M : Amenable.Mean Rot := MovingMean.toMean (fun _ => 0)
  let q := InvariantDecomposition.code μ M
  have hq : Measurable q := InvariantDecomposition.code_measurable μ M
  have hc : ∀ᵐ d ∂μ, d ∉ (C : Set D) := by
    rw [ae_iff]
    simpa using hw.2
  have hf := ConditionalFiber.ae_fiber_of_ae μ q hq hc
  have he : ∀ᵐ y ∂μ.map q, ∫ d, (eval z d : ℂ) ∂condDistrib id q μ y = 0 := by
    filter_upwards [InvariantDecomposition.fiber_ergodic μ M, hf] with y hy hC
    let := hy
    have := smul_ergodic_of_rot (condDistrib id q μ y)
    apply ergodic_wild_fourier (condDistrib id q μ y) ?_ z hz
    refine ⟨fun k => measurePreserving_smul k _,?_⟩
    rw [ae_iff] at hC
    simpa using hC
  rw [← ConditionalFiber.integral_fiber μ q hq (fun d => (eval z d : ℂ))
    (BoundedMeasurable.integrable μ (char z))]
  exact integral_eq_zero_of_ae he
end PlaneFiveColor.Spectral
end

noncomputable section
open MeasureTheory
open scoped ENNReal NNReal InnerProductSpace
namespace PlaneFiveColor.Spectral
open EuclideanFiveColor EuclideanFiveColor.VectorMeasure EuclideanFiveColor.CommutingSpectral
lemma finite_wild_fourier (μ : Measure D) [IsFiniteMeasure μ] (hw : IsWild μ)
    (z : E) (hz : z ≠ 0) : ∫ d, (eval z d:ℂ) ∂μ = 0 := by
  by_cases hμ : μ = 0
  · simp [hμ]
  have hu : μ Set.univ ≠ 0 := Measure.measure_univ_ne_zero.mpr hμ
  let ν := (μ Set.univ)⁻¹ • μ
  have : IsProbabilityMeasure ν := ⟨by
    rw [Measure.smul_apply,smul_eq_mul,ENNReal.inv_mul_cancel hu (measure_ne_top μ Set.univ)]⟩
  have hwν : IsWild ν := ⟨fun k => (hw.1 k).smul_measure _,by simp [ν,Measure.smul_apply,hw.2]⟩
  have hh := wild_fourier ν hwν z hz
  rw [integral_smul_measure] at hh
  exact (smul_eq_zero.mp hh).resolve_left (by
    rw [ENNReal.toReal_inv]
    exact inv_ne_zero ((ENNReal.toReal_pos hu (measure_ne_top μ Set.univ)).ne'))
variable {H : Type*} [NormedAddCommGroup H] [InnerProductSpace ℂ H] [CompleteSpace H]
  (U : DiscreteE →* unitary (H →L[ℂ] H)) (W : K → unitary (H →L[ℂ] H))
  (hcov : ∀ k z w, (W k : H →L[ℂ] H) (ContinuousVectors.op U z w) =
    ContinuousVectors.op U ((kCoeff k)*z) ((W k : H →L[ℂ] H) w))
include hcov
lemma vectorMeasure_invariant (v : H) (hfix : ∀ k, (W k : H →L[ℂ] H) v = v) :
    ∀ k : K, MeasurePreserving (fun d : D => k • d) (measure (calculus U) v) (measure (calculus U) v) := by
  intro k
  have hm : Measurable (fun d : D => k • d) := (continuous_scalar (kCoeff k)).measurable
  refine ⟨hm,measure_eq_of_fourier _ _ (fun z => ?_)⟩
  change (∫ d, evaluation z d ∂(measure (calculus U) v).map (fun d : D => k • d)) = _
  rw [integral_map hm.aemeasurable ((evaluation z).continuous.measurable.aestronglyMeasurable)]
  change (∫ d, (eval (kCoeff k * Multiplicative.toAdd z) d : ℂ) ∂measure (calculus U) v) = _
  have hc (a : E) : (∫ d, (eval a d:ℂ) ∂measure (calculus U) v) =
      ⟪v,ContinuousVectors.op U a v⟫_ℂ := by
    have hh := integral_complex (calculus U) v (evaluation (G := DiscreteE) (Multiplicative.ofAdd a))
    rw [calculus_evaluation U (Multiplicative.ofAdd a : DiscreteE)] at hh
    exact hh
  change (∫ d, (eval (kCoeff k * Multiplicative.toAdd z) d : ℂ) ∂measure (calculus U) v) =
    ∫ d, (eval (Multiplicative.toAdd z) d:ℂ) ∂measure (calculus U) v
  rw [hc,hc]
  calc
    _ = ⟪(W k : H →L[ℂ] H) v,ContinuousVectors.op U (kCoeff k * Multiplicative.toAdd z) ((W k : H →L[ℂ] H) v)⟫_ℂ := by rw [hfix k]
    _ = ⟪(W k : H →L[ℂ] H) v,(W k : H →L[ℂ] H) (ContinuousVectors.op U (Multiplicative.toAdd z) v)⟫_ℂ := by rw [hcov]
    _ = _ := Unitary.inner_map_map (W k) v (ContinuousVectors.op U (Multiplicative.toAdd z) v)
lemma residual_fourier (v : H) (hv : v ∈ (ContinuousVectors.space U)ᗮ)
    (hfix : ∀ k, (W k : H →L[ℂ] H) v = v) (z : E) (hz : z ≠ 0) :
    ⟪v,ContinuousVectors.op U z v⟫_ℂ = 0 := by
  have hw : IsWild (measure (calculus U) v) :=
    ⟨vectorMeasure_invariant U W hcov v hfix,measure_ordinary_zero_of_orthogonal U v hv⟩
  have hh := finite_wild_fourier (measure (calculus U) v) hw z hz
  have hc := integral_complex (calculus U) v (evaluation (G := DiscreteE) (Multiplicative.ofAdd z))
  rw [calculus_evaluation U (Multiplicative.ofAdd z : DiscreteE)] at hc
  exact hc.symm.trans hh
end PlaneFiveColor.Spectral
end

end OAI


==> anc/erdos-1070/lean/OAI/Analysis/PlaneSpectrum/Fourier.lean <==
import Mathlib

namespace OAI

noncomputable section
open MeasureTheory Filter Topology FourierTransform
namespace EuclideanFiveColor
namespace Multiplier
variable {X : Type*} [MeasurableSpace X] (μ : Measure X)
def apply (f : X → ℂ) (hf : AEStronglyMeasurable f μ) {C : ℝ} (hbound : ∀ᵐ x ∂μ, ‖f x‖≤C)
    (g : Lp ℂ 2 μ) : Lp ℂ 2 μ :=
  ((memLp_top_of_bound hf C hbound).fun_mul (Lp.memLp g)).toLp (fun x => f x*g x)
lemma apply_ae (f : X → ℂ) (hf : AEStronglyMeasurable f μ) {C : ℝ} (hbound : ∀ᵐ x ∂μ, ‖f x‖≤C)
    (g : Lp ℂ 2 μ) : apply μ f hf hbound g =ᵐ[μ] fun x => f x*g x := MemLp.coeFn_toLp _
def linear (f : X → ℂ) (hf : AEStronglyMeasurable f μ) {C : ℝ} (hbound : ∀ᵐ x ∂μ, ‖f x‖≤C) :
    Lp ℂ 2 μ →ₗ[ℂ] Lp ℂ 2 μ where
  toFun := apply μ f hf hbound
  map_add' g h := by
    apply Lp.ext
    filter_upwards [apply_ae μ f hf hbound (g+h),apply_ae μ f hf hbound g,apply_ae μ f hf hbound h,
      Lp.coeFn_add g h,Lp.coeFn_add (apply μ f hf hbound g) (apply μ f hf hbound h)] with x ha hb hc hd he
    simp only [ha,he,Pi.add_apply,hb,hc,hd,mul_add]
  map_smul' c g := by
    apply Lp.ext
    filter_upwards [apply_ae μ f hf hbound (c • g),apply_ae μ f hf hbound g,
      Lp.coeFn_smul c g,Lp.coeFn_smul c (apply μ f hf hbound g)] with x ha hb hc hd
    simp only [RingHom.id_apply,ha,hd,Pi.smul_apply,hb,hc,smul_eq_mul]
    ring
lemma apply_norm_le (f : X → ℂ) (hf : AEStronglyMeasurable f μ) {C : ℝ} (hbound : ∀ᵐ x ∂μ, ‖f x‖≤C)
    (g : Lp ℂ 2 μ) : ‖apply μ f hf hbound g‖ ≤ C*‖g‖ := by
  apply Lp.norm_le_mul_norm_of_ae_le_mul
  filter_upwards [apply_ae μ f hf hbound g,hbound] with x hx hf
  rw [hx,norm_mul]
  exact mul_le_mul_of_nonneg_right hf (norm_nonneg _)
def clm (f : X → ℂ) (hf : AEStronglyMeasurable f μ) {C : ℝ} (hbound : ∀ᵐ x ∂μ, ‖f x‖≤C) :
    Lp ℂ 2 μ →L[ℂ] Lp ℂ 2 μ :=
  (linear μ f hf hbound).mkContinuous C (apply_norm_le μ f hf hbound)
lemma clm_ae (f : X → ℂ) (hf : AEStronglyMeasurable f μ) {C : ℝ} (hbound : ∀ᵐ x ∂μ, ‖f x‖≤C)
    (g : Lp ℂ 2 μ) : clm μ f hf hbound g =ᵐ[μ] fun x => f x*g x := apply_ae μ f hf hbound g
end Multiplier
abbrev ComplexPlaneL2 := Lp (α := ℂ) ℂ 2 volume
def planeTranslate (h : ℂ) : ComplexPlaneL2 →ₗᵢ[ℂ] ComplexPlaneL2 :=
  Lp.compMeasurePreservingₗᵢ ℂ (fun x => x+h) (measurePreserving_add_right volume h)
lemma planeTranslate_ae (h : ℂ) (g : ComplexPlaneL2) :
    planeTranslate h g =ᵐ[volume] fun x => g (x+h) :=
  Lp.coeFn_compMeasurePreserving g (measurePreserving_add_right volume h)
def planePhase (h ξ : ℂ) : ℂ := Real.fourierChar (inner ℝ h ξ)
lemma planePhase_norm (h ξ : ℂ) : ‖planePhase h ξ‖=1 := Circle.norm_coe _
lemma planePhase_continuous (h : ℂ) : Continuous (planePhase h) := by
  unfold planePhase
  fun_prop

def phaseMultiplier (h : ℂ) : ComplexPlaneL2 →L[ℂ] ComplexPlaneL2 :=
  Multiplier.clm volume (planePhase h) (planePhase_continuous h).aestronglyMeasurable
    (Eventually.of_forall fun ξ => (planePhase_norm h ξ).le)
lemma phaseMultiplier_ae (h : ℂ) (g : ComplexPlaneL2) :
    phaseMultiplier h g =ᵐ[volume] fun ξ => planePhase h ξ*g ξ := Multiplier.clm_ae _ _ _ _ _
def schwartzTranslate (h : ℂ) : SchwartzMap ℂ ℂ →L[ℂ] SchwartzMap ℂ ℂ :=
  SchwartzMap.compCLMOfAntilipschitz ℂ
    (Function.HasTemperateGrowth.id.add (Function.HasTemperateGrowth.const h)) (isometry_add_right h).antilipschitzWith
lemma schwartzTranslate_apply (h : ℂ) (f : SchwartzMap ℂ ℂ) (x : ℂ) :
    schwartzTranslate h f x = f (x+h) := rfl
lemma schwartzTranslate_toLp (h : ℂ) (f : SchwartzMap ℂ ℂ) :
    (schwartzTranslate h f).toLp 2 = planeTranslate h (f.toLp 2) := by
  apply Lp.ext
  filter_upwards [(schwartzTranslate h f).coeFn_toLp 2,planeTranslate_ae h (f.toLp 2),
    (measurePreserving_add_right volume h).quasiMeasurePreserving.ae (f.coeFn_toLp 2 volume)] with x hx hy hz
  exact hx.trans ((schwartzTranslate_apply h f x).trans (hz.symm.trans hy.symm))
lemma fourier_schwartzTranslate (h : ℂ) (f : SchwartzMap ℂ ℂ) (ξ : ℂ) :
    𝓕 (schwartzTranslate h f) ξ = planePhase h ξ * 𝓕 f ξ := by
  have hh := congrFun (VectorFourier.fourierIntegral_comp_add_right Real.fourierChar volume
    (innerₗ ℂ) (f : ℂ → ℂ) h) ξ
  simpa only [SchwartzMap.fourier_coe,Real.fourier_eq,schwartzTranslate_apply,
    planePhase,Circle.smul_def,smul_eq_mul,VectorFourier.fourierIntegral,Function.comp_def,innerₗ_apply_apply] using hh
lemma fourier_planeTranslate (h : ℂ) (g : ComplexPlaneL2) :
    𝓕 (planeTranslate h g) = phaseMultiplier h (𝓕 g) := by
  apply DenseRange.induction_on (p := fun g : ComplexPlaneL2 => 𝓕 (planeTranslate h g) = phaseMultiplier h (𝓕 g))
    (SchwartzMap.denseRange_toLpCLM (E := ℂ) (F := ℂ) (p := 2) ENNReal.ofNat_ne_top) g
  · exact isClosed_eq ((Lp.fourierTransformₗᵢ ℂ ℂ).continuous.comp (planeTranslate h).continuous)
      ((phaseMultiplier h).continuous.comp (Lp.fourierTransformₗᵢ ℂ ℂ).continuous)
  intro f
  change 𝓕 (planeTranslate h (f.toLp 2)) = phaseMultiplier h (𝓕 (f.toLp 2))
  rw [← schwartzTranslate_toLp,SchwartzMap.toLp_fourier_eq,SchwartzMap.toLp_fourier_eq]
  apply Lp.ext
  filter_upwards [(𝓕 (schwartzTranslate h f)).coeFn_toLp 2,phaseMultiplier_ae h ((𝓕 f).toLp 2),
    (𝓕 f).coeFn_toLp 2] with ξ hξ hmul hf
  rw [hξ,hmul,hf]
  exact fourier_schwartzTranslate h f ξ
end EuclideanFiveColor
end

noncomputable section
open MeasureTheory Filter
namespace EuclideanFiveColor.ProbabilityL2
variable {X Ω : Type*} [MeasurableSpace X] [MeasurableSpace Ω]
lemma norm_integral_sq (μ : Measure X) [IsProbabilityMeasure μ]
    (f : X → ℂ) (hf : Integrable f μ)
    (hf₂ : Integrable (fun x => ‖f x‖^2) μ) :
    ‖∫ x, f x ∂μ‖^2 ≤ ∫ x, ‖f x‖^2 ∂μ := by
  let a := ∫ x, ‖f x‖ ∂μ
  have ha : 0 ≤ a := integral_nonneg fun _ => norm_nonneg _
  have hvar : 0 ≤ (∫ x, ‖f x‖^2 ∂μ) - a^2 := by
    have h : (0 : ℝ) ≤ ∫ x, (‖f x‖-a)^2 ∂μ :=
      integral_nonneg (fun x => sq_nonneg (‖f x‖-a))
    have he : (fun x => (‖f x‖-a)^2) = fun x => ‖f x‖^2 - (2*a)*‖f x‖ + a^2 := by
      funext x; ring
    rw [he, integral_add (f := fun x => ‖f x‖^2 - (2*a)*‖f x‖) (g := fun _ => a^2) (hf₂.sub (hf.norm.const_mul (2*a))) (integrable_const (a^2)),
      integral_sub (f := fun x => ‖f x‖^2) (g := fun x => (2*a)*‖f x‖) hf₂ (hf.norm.const_mul (2*a)), integral_const_mul] at h
    simp only [integral_const, probReal_univ, one_smul] at h
    change 0 ≤ (∫ x, ‖f x‖^2 ∂μ) - (2*a)*a + a^2 at h
    nlinarith
  have hn : ‖∫ x, f x ∂μ‖ ≤ a := norm_integral_le_integral_norm f
  nlinarith [norm_nonneg (∫ x, f x ∂μ)]

variable (μ : Measure X) [SFinite μ] (ν : Measure Ω) [IsProbabilityMeasure ν]
def average (F : X × Ω → ℂ) (x : X) : ℂ := ∫ ω, F (x,ω) ∂ν
lemma average_measurable {F : X × Ω → ℂ} (hF : StronglyMeasurable F) :
    StronglyMeasurable (average ν F) := hF.integral_prod_right'
lemma fiber_memLp {F : X × Ω → ℂ} (hF : StronglyMeasurable F)
    (hF2 : Integrable (fun z => ‖F z‖^2) (μ.prod ν)) :
    ∀ᵐ x ∂μ, MemLp (fun ω => F (x,ω)) 2 ν := by
  filter_upwards [hF2.prod_right_ae] with x hx
  exact (memLp_two_iff_integrable_sq_norm
    (hF.comp_measurable measurable_prodMk_left).aestronglyMeasurable).mpr hx
lemma average_memLp {F : X × Ω → ℂ} (hF : StronglyMeasurable F)
    (hF2 : Integrable (fun z => ‖F z‖^2) (μ.prod ν)) : MemLp (average ν F) 2 μ := by
  apply (memLp_two_iff_integrable_sq_norm (average_measurable ν hF).aestronglyMeasurable).mpr
  apply hF2.integral_prod_left.mono' ((average_measurable ν hF).norm.pow 2).aestronglyMeasurable
  filter_upwards [fiber_memLp μ ν hF hF2,hF2.prod_right_ae] with x hx hx2
  simpa only [Real.norm_eq_abs,Pi.pow_apply,abs_sq,average] using
    norm_integral_sq ν (fun ω => F (x,ω)) (hx.integrable (by norm_num)) hx2
lemma average_toLp_integral {F : X × Ω → ℂ} (hF : StronglyMeasurable F)
    (hF2 : Integrable (fun z => ‖F z‖^2) (μ.prod ν)) (G : Ω → Lp ℂ 2 μ)
    (hG : Integrable G ν) (hrep : ∀ᵐ ω ∂ν, G ω =ᵐ[μ] fun x => F (x,ω)) :
    (average_memLp μ ν hF hF2).toLp (average ν F) = ∫ ω, G ω ∂ν := by
  apply ext_inner_left ℂ
  intro g
  have hg2 : Integrable (fun z : X × Ω => ‖g z.1‖^2) (μ.prod ν) :=
    ((memLp_two_iff_integrable_sq_norm (Lp.aestronglyMeasurable g)).mp (Lp.memLp g)).comp_fst ν
  have hpair : Integrable (fun z : X × Ω => inner ℂ (g z.1) (F z)) (μ.prod ν) := by
    apply (hg2.add hF2).mono'
      (((Lp.stronglyMeasurable g).comp_measurable measurable_fst).inner hF).aestronglyMeasurable
    exact Eventually.of_forall fun z => (norm_inner_le_norm _ _).trans
      (by dsimp only [Pi.add_apply]; nlinarith [sq_nonneg (‖g z.1‖-‖F z‖)])
  rw [L2.inner_def,← integral_inner hG g]
  calc
    _ = ∫ x, inner ℂ (g x) (average ν F x) ∂μ := integral_congr_ae (by
      filter_upwards [MemLp.coeFn_toLp (average_memLp μ ν hF hF2)] with x hx
      rw [hx])
    _ = ∫ x, ∫ ω, inner ℂ (g x) (F (x,ω)) ∂ν ∂μ := integral_congr_ae (by
      filter_upwards [fiber_memLp μ ν hF hF2] with x hx
      exact (integral_inner (hx.integrable (by norm_num)) (g x)).symm)
    _ = ∫ ω, ∫ x, inner ℂ (g x) (F (x,ω)) ∂μ ∂ν := integral_integral_swap hpair
    _ = _ := integral_congr_ae (by
      filter_upwards [hrep] with ω hω
      rw [L2.inner_def]
      apply integral_congr_ae
      filter_upwards [hω] with x hx
      rw [hx])
end EuclideanFiveColor.ProbabilityL2
end

end OAI


==> anc/erdos-1070/lean/OAI/Analysis/PlaneSpectrum/FourierTests.lean <==
import OAI.Analysis.PlaneSpectrum.Multipliers

namespace OAI

noncomputable section
open scoped ComplexConjugate
noncomputable section
open scoped BigOperators
noncomputable section
open scoped BigOperators BoundedContinuousFunction
open Filter Topology
noncomputable section
open MeasureTheory Filter
open scoped ENNReal ComplexConjugate

namespace PlaneFiveColor.InvariantMean
open scoped BigOperators
open MeasureTheory Filter Topology

lemma integralReal_congr (f g : AF → ℝ) {N M : ℕ} {B C : ℝ}
    (hs : ∀ t : AF, (N : ℝ) < |(t : ℝ)| → f t = 0)
    (hb : ∀ t, ‖f t‖ ≤ B)
    (gs : ∀ t : AF, (M : ℝ) < |(t : ℝ)| → g t = 0)
    (gb : ∀ t, ‖g t‖ ≤ C) (he : ∀ t, f t = g t) :
    integralReal f hs hb = integralReal g gs gb := by
  unfold integralReal
  congr 1
  ext x
  induction x using QuotientAddGroup.induction_on with
  | H t => simp only [periodBCF_mk, periodSum, he]

lemma integralReal_mul (f : AF → ℝ) (c : ℝ) {N M : ℕ} {B C : ℝ}
    (hs : ∀ t : AF, (N : ℝ) < |(t : ℝ)| → f t = 0)
    (hb : ∀ t, ‖f t‖ ≤ B)
    (gs : ∀ t : AF, (M : ℝ) < |(t : ℝ)| → c*f t = 0)
    (gb : ∀ t, ‖c*f t‖ ≤ C) :
    integralReal (fun t => c*f t) gs gb = c * integralReal f hs hb := by
  have he : periodBCF (fun t => c*f t) gs gb = c • periodBCF f hs hb := by
    ext x
    induction x using QuotientAddGroup.induction_on with
    | H t =>
      change (∑' k : ℤ, c * f (t+k)) = c * (∑' k : ℤ, f (t+k))
      exact tsum_mul_left
  exact (congrArg mean he).trans (mean_smul _ _)

lemma integralReal_sum {ι : Type*} (s : Finset ι) (f : ι → AF → ℝ)
    {N M : ℕ} {B : ι → ℝ} {C : ℝ}
    (hs : ∀ i, ∀ t : AF, (N : ℝ) < |(t : ℝ)| → f i t = 0)
    (hb : ∀ i t, ‖f i t‖ ≤ B i)
    (gs : ∀ t : AF, (M : ℝ) < |(t : ℝ)| → (∑ i ∈ s, f i t) = 0)
    (gb : ∀ t, ‖∑ i ∈ s, f i t‖ ≤ C) :
    integralReal (fun t => ∑ i ∈ s, f i t) gs gb =
      ∑ i ∈ s, integralReal (f i) (hs i) (hb i) := by
  have he : periodBCF (fun t => ∑ i ∈ s, f i t) gs gb =
      ∑ i ∈ s, periodBCF (f i) (hs i) (hb i) := by
    ext x
    rw [BoundedContinuousFunction.sum_apply]
    induction x using QuotientAddGroup.induction_on with
    | H t =>
      simp only [periodBCF_mk, periodSum]
      exact Summable.tsum_finsetSum (fun i _ => period_summable (hs i) t)
  unfold integralReal
  rw [he]
  exact map_sum (meanCLM (G := PeriodGroup)) _ _

lemma weighted_bound (φ f : AF → ℝ) {B : ℝ}
    (hb : ∀ t, ‖φ t‖ ≤ B) (hf : ∀ t, 0 ≤ f t ∧ f t ≤ 1) :
    ∀ t, ‖φ t * f t‖ ≤ B := by
  intro t
  rw [norm_mul, Real.norm_of_nonneg (hf t).1]
  exact (mul_le_of_le_one_right (norm_nonneg _) (hf t).2).trans (hb t)

/-- Positivity of the literal invariant integral supplies a common small
parameter for finitely many nonnegative tests. This makes no ordinary
measurability assumption on any test. -/
theorem exists_small_nonnegative_tests {ι : Type*} (s : Finset ι)
    (φ : AF → ℝ) (f : ι → AF → ℝ) {N : ℕ} {B ε : ℝ}
    (hs : ∀ t : AF, (N : ℝ) < |(t : ℝ)| → φ t = 0)
    (hb : ∀ t, ‖φ t‖ ≤ B) (hp : ∀ t, 0 ≤ φ t)
    (hI : 0 < integralReal φ hs hb) (hε : 0 < ε)
    (hf : ∀ i t, 0 ≤ f i t ∧ f i t ≤ 1)
    (hz : ∀ i, integralReal (fun t => φ t * f i t)
      (fun t ht => by rw [hs t ht, zero_mul])
      (weighted_bound φ (f i) hb (hf i)) = 0) :
    ∃ t : AF, 0 < φ t ∧ ∀ i ∈ s, f i t < ε := by
  classical
  by_contra hn
  push Not at hn
  let g : AF → ℝ := fun t => ∑ i ∈ s, φ t * f i t
  have gs : ∀ t : AF, (N : ℝ) < |(t : ℝ)| → g t = 0 := by
    intro t ht
    simp [g, hs t ht]
  have gb : ∀ t, ‖g t‖ ≤ (s.card : ℝ) * B := by
    intro t
    calc
      _ ≤ ∑ i ∈ s, ‖φ t*f i t‖ := norm_sum_le _ _
      _ ≤ ∑ _i ∈ s, B := Finset.sum_le_sum (fun i _ => weighted_bound φ (f i) hb (hf i) t)
      _ = _ := by simp
  have gi : integralReal g gs gb = 0 := by
    rw [integralReal_sum s (fun i t => φ t*f i t)
      (fun i t ht => by rw [hs t ht, zero_mul])
      (fun i => weighted_bound φ (f i) hb (hf i)) gs gb]
    simp only [hz, Finset.sum_const_zero]
  have cs : ∀ t : AF, (N : ℝ) < |(t : ℝ)| → ε*φ t = 0 := by
    intro t ht; rw [hs t ht, mul_zero]
  have cb : ∀ t, ‖ε*φ t‖ ≤ |ε| * B := by
    intro t
    rw [norm_mul, Real.norm_eq_abs]
    exact mul_le_mul_of_nonneg_left (hb t) (abs_nonneg _)
  have hle : ∀ t, ε*φ t ≤ g t := by
    intro t
    by_cases ht : 0 < φ t
    · obtain ⟨i, hi, hfi⟩ := hn t ht
      have hterm : φ t*f i t ≤ g t :=
        Finset.single_le_sum (fun j _ => mul_nonneg (hp t) (hf j t).1) hi
      exact (by nlinarith : ε*φ t ≤ φ t*f i t).trans hterm
    · have hφ : φ t = 0 := le_antisymm (le_of_not_gt ht) (hp t)
      simp [g, hφ]
  have hmono := integralReal_mono (fun t => ε*φ t) g cs cb gs gb hle
  rw [integralReal_mul φ ε hs hb cs cb, gi] at hmono
  exact (not_le_of_gt (mul_pos hε hI)) hmono

end PlaneFiveColor.InvariantMean

namespace PlaneFiveColor.Spectral
open MeasureTheory Filter Topology
open scoped BigOperators
open InvariantMean

@[simp] lemma lineFourier_zero (ν : Measure D) [IsProbabilityMeasure ν] (a : E) :
    lineFourier ν a 0 = 1 := by
  simp [lineFourier]

lemma lineFourier_re_le_one (ν : Measure D) [IsProbabilityMeasure ν] (a : E) (t : F) :
    (lineFourier ν a t).re ≤ 1 :=
  (Complex.re_le_norm _).trans (lineFourier_norm_le ν a t)

/-- Real part of the checked vanishing line average, with the same invariant
integral and the same compact window. -/
lemma wild_line_average_re_zero (ν : Measure D) [IsProbabilityMeasure ν]
    (hν : IsWild ν) {a : E} (ha : a ≠ 0)
    (φ : ℝ → ℝ) (hc : UniformContinuous φ) {N : ℕ} {B : ℝ}
    (hs : ∀ t : ℝ, (N : ℝ) < |t| → φ t = 0)
    (hb : ∀ t, |φ t| ≤ B) :
    integralReal (fun t : F => φ t * (lineFourier ν a t).re)
      (fun t ht => by rw [hs t ht, zero_mul])
      (fun t => by
        rw [norm_mul, Real.norm_eq_abs, Real.norm_eq_abs]
        exact (mul_le_of_le_one_right (abs_nonneg _)
          ((Complex.abs_re_le_norm _).trans (lineFourier_norm_le ν a t))).trans (hb t)) = 0 := by
  let f : F → ℂ := fun t => (φ t : ℂ) * lineFourier ν a t
  have fs : ∀ t : F, (N : ℝ) < |(t : ℝ)| → f t = 0 := by
    intro t ht; simp [f, hs t ht]
  have fb : ∀ t, ‖f t‖ ≤ B := by
    intro t
    dsimp [f]
    rw [norm_mul, Complex.norm_real, Real.norm_eq_abs]
    exact (mul_le_of_le_one_right (abs_nonneg _) (lineFourier_norm_le ν a t)).trans (hb t)
  have rs : ∀ t : F, (N : ℝ) < |(t : ℝ)| → (f t).re = 0 := by
    intro t ht; rw [fs t ht]; rfl
  have rb : ∀ t, ‖(f t).re‖ ≤ B := by
    intro t
    simpa only [Real.norm_eq_abs] using (Complex.abs_re_le_norm (f t)).trans (fb t)
  have hz : integralReal (fun t => (f t).re) rs rb = 0 := by
    rw [← integralComplex_re f fs fb rs rb]
    rw [show integralComplex f fs fb = 0 from wild_line_average_zero ν hν ha φ hc hs hb]
    rfl
  exact (integralReal_congr _ _ _ _ rs rb (fun t => by simp [f])).trans hz

/-- A compact tent window strictly inside the requested parameter radius. -/
lemma exists_positive_window {r : ℝ} (hr : 0 < r) :
    ∃ (φ : C(ℝ, ℝ)) (N : ℕ) (B : ℝ),
      (∀ t : ℝ, (N : ℝ) < |t| → φ t = 0) ∧
      (∀ t, ‖φ t‖ ≤ B) ∧ (∀ t, 0 ≤ φ t) ∧
      UniformContinuous φ ∧ (0 < ∫ t : ℝ, φ t) ∧
      (∀ t, 0 < φ t → |t| < r) := by
  let φ : C(ℝ, ℝ) := ⟨fun t => max 0 (r-|t|), by fun_prop⟩
  have hp (t : ℝ) : 0 ≤ φ t := le_max_left _ _
  have hb (t : ℝ) : ‖φ t‖ ≤ r := by
    rw [Real.norm_of_nonneg (hp t)]
    exact max_le hr.le (sub_le_self _ (abs_nonneg _))
  have houtside (t : ℝ) (ht : r ≤ |t|) : φ t = 0 := max_eq_left (sub_nonpos.mpr ht)
  have hcomp : HasCompactSupport φ := by
    apply HasCompactSupport.intro' (K := Set.Icc (-r) r) isCompact_Icc isClosed_Icc
    intro t ht
    apply houtside
    by_contra hn
    exact ht (abs_le.mp (le_of_lt (lt_of_not_ge hn)))
  have hi : 0 < ∫ t : ℝ, φ t :=
    φ.continuous.integral_pos_of_hasCompactSupport_nonneg_nonzero hcomp hp
      (show φ 0 ≠ 0 by simpa [φ, max_eq_right hr.le] using hr.ne')
  obtain ⟨N, hN⟩ := exists_nat_gt r
  refine ⟨φ, N, r, (fun t ht => houtside t (le_of_lt (hN.trans ht))), hb, hp,
    hcomp.uniformContinuous_of_continuous φ.continuous, hi, ?_⟩
  intro t ht
  by_contra hn
  rw [houtside t (le_of_not_gt hn)] at ht
  exact lt_irrefl _ ht

theorem exists_small_wild_parameter {ι : Type*} (s : Finset ι) (hne : s.Nonempty)
    (ν : Measure D) [IsProbabilityMeasure ν] (hν : IsWild ν)
    (a : ι → E) (ha : ∀ i, a i ≠ 0)
    (hn : ∀ i t, 0 ≤ (lineFourier ν (a i) t).re)
    {r ε : ℝ} (hr : 0 < r) (hε : 0 < ε) (hε1 : ε ≤ 1) :
    ∃ t : F, t ≠ 0 ∧ |(t : ℝ)| < r ∧
      ∀ i ∈ s, (lineFourier ν (a i) t).re < ε := by
  obtain ⟨φ, N, B, hs, hb, hp, hc, hi, hradius⟩ := exists_positive_window hr
  have hz := fun i => wild_line_average_re_zero ν hν (ha i) φ hc hs
    (fun t => by simpa only [← Real.norm_eq_abs] using hb t)
  have hI : 0 < integralReal (fun t : F => φ t)
      (fun t ht => hs t ht) (fun t => hb t) := by
    rw [integralReal_ordinary φ hs hb]
    exact hi
  obtain ⟨t, ht, htest⟩ := exists_small_nonnegative_tests s
    (fun t : F => φ t) (fun i t => (lineFourier ν (a i) t).re)
    (fun t ht => hs t ht) (fun t => hb t) (fun t => hp t) hI hε
    (fun i t => ⟨hn i t, lineFourier_re_le_one ν (a i) t⟩)
    (fun i => by convert hz i using 1)
  refine ⟨t, ?_, hradius t ht, htest⟩
  intro he
  obtain ⟨i, his⟩ := hne
  have hh := htest i his
  rw [he, lineFourier_zero, Complex.one_re] at hh
  exact (not_lt_of_ge hε1) hh

end PlaneFiveColor.Spectral

open MeasureTheory ProbabilityTheory
open scoped ComplexConjugate
namespace EuclideanFiveColor.DifferenceFourier

variable {G Y : Type*} [MeasurableSpace G] [MeasurableSpace Y]
  [CommGroup G] [MeasurableMul₂ G] [MeasurableInv G]

noncomputable def differenceLaw (ν : Measure Y) (κ : Kernel Y G) [IsMarkovKernel κ] :
    Measure G := ((κ ×ₖ κ) ∘ₘ ν).map (fun p : G × G => p.1 / p.2)

instance differenceLaw_probability (ν : Measure Y) [IsProbabilityMeasure ν]
    (κ : Kernel Y G) [IsMarkovKernel κ] : IsProbabilityMeasure (differenceLaw ν κ) := by
  unfold differenceLaw
  infer_instance

variable (χ : G →* Circle)

omit [MeasurableSpace G] [MeasurableMul₂ G] [MeasurableInv G] in
lemma coe_character_div (d e : G) :
    (χ (d / e) : ℂ) = (χ d : ℂ) * conj (χ e : ℂ) := by
  rw [map_div, div_eq_mul_inv, Circle.coe_mul, Circle.coe_inv_eq_conj]

omit [MeasurableMul₂ G] [MeasurableInv G] in
lemma independent_coefficient (κ : Measure G) [IsProbabilityMeasure κ] :
    (∫ p : G × G, (χ (p.1 / p.2) : ℂ) ∂κ.prod κ) =
      (‖∫ d, (χ d : ℂ) ∂κ‖ ^ 2 : ℝ) := by
  calc
    _ = ∫ p : G × G, (χ p.1 : ℂ) * conj (χ p.2 : ℂ) ∂κ.prod κ :=
      integral_congr_ae (Filter.Eventually.of_forall (fun p => coe_character_div χ p.1 p.2))
    _ = (∫ d, (χ d : ℂ) ∂κ) * (∫ d, conj (χ d : ℂ) ∂κ) := by
      convert integral_prod_mul (fun d => (χ d : ℂ)) (fun d => conj (χ d : ℂ)) using 1 <;> infer_instance
    _ = _ := by rw [integral_conj, Complex.mul_conj, Complex.normSq_eq_norm_sq]

lemma difference_coefficient (hχ : Measurable (fun d => (χ d : ℂ))) (ν : Measure Y) [IsProbabilityMeasure ν]
    (κ : Kernel Y G) [IsMarkovKernel κ] :
    (∫ d, (χ d : ℂ) ∂differenceLaw ν κ) =
      ((∫ y, (‖∫ d, (χ d : ℂ) ∂κ y‖ ^ 2 : ℝ) ∂ν : ℝ) : ℂ) := by
  have hm := hχ
  have hdiv : Measurable (fun p : G × G => p.1 / p.2) :=
    measurable_fst.div measurable_snd
  rw [differenceLaw, integral_map hdiv.aemeasurable hm.aestronglyMeasurable,
    Measure.comp_eq_comp_const_apply]
  rw [Kernel.integral_comp]
  · simp only [Kernel.const_apply, Kernel.prod_apply]
    change (∫ y, (∫ p : G × G, (χ (p.1 / p.2) : ℂ) ∂(κ y).prod (κ y)) ∂ν) = _
    rw [← integral_complex_ofReal]
    apply integral_congr_ae
    exact Filter.Eventually.of_forall (fun y => independent_coefficient χ (κ y))
  · exact Integrable.of_bound (hm.comp hdiv).aestronglyMeasurable 1
      (Filter.Eventually.of_forall (fun _ => (Circle.norm_coe _).le))

lemma difference_coefficient_nonneg (hχ : Measurable (fun d => (χ d : ℂ))) (ν : Measure Y) [IsProbabilityMeasure ν]
    (κ : Kernel Y G) [IsMarkovKernel κ] :
    0 ≤ (∫ d, (χ d : ℂ) ∂differenceLaw ν κ).re := by
  rw [difference_coefficient χ hχ]
  simp only [Complex.ofReal_re]
  apply integral_nonneg
  intro y
  positivity

end EuclideanFiveColor.DifferenceFourier

end
end
end
end

end OAI


==> anc/erdos-1070/lean/OAI/Analysis/PlaneSpectrum/InvariantMean.lean <==
import Mathlib

namespace OAI

noncomputable section
open scoped ComplexConjugate
noncomputable section
open scoped BigOperators
/-! A discrete abelian invariant mean, constructed from weighted cube
averages. Repeated group elements keep their multiplicities. -/
noncomputable section
open scoped BigOperators BoundedContinuousFunction
open Filter Topology
namespace PlaneFiveColor.InvariantMean

local instance (α : Type*) : DecidableEq α := Classical.decEq α

variable {G : Type*} [AddCommGroup G] [TopologicalSpace G] [DiscreteTopology G]

/-- Translation acts on all bounded functions because the domain is discrete. -/
def shift (g : G) (f : G →ᵇ ℝ) : G →ᵇ ℝ :=
  f.compContinuous ⟨fun x => x + g, continuous_of_discreteTopology⟩

@[simp] lemma shift_apply (g x : G) (f : G →ᵇ ℝ) : shift g f x = f (x+g) := rfl

lemma shift_comm (g h : G) (f : G →ᵇ ℝ) : shift g (shift h f) = shift h (shift g f) := by
  ext x
  simp only [shift_apply, add_assoc, add_comm g h]

@[simp] lemma shift_add (g : G) (f h : G →ᵇ ℝ) : shift g (f+h) = shift g f + shift g h := by
  ext x
  rfl

@[simp] lemma shift_sub (g : G) (f h : G →ᵇ ℝ) : shift g (f-h) = shift g f - shift g h := by
  ext x
  rfl

@[simp] lemma shift_smul (g : G) (c : ℝ) (f : G →ᵇ ℝ) : shift g (c • f) = c • shift g f := by
  ext x
  rfl

lemma shift_norm_le (g : G) (f : G →ᵇ ℝ) : ‖shift g f‖ ≤ ‖f‖ := by
  exact BoundedContinuousFunction.norm_compContinuous_le _ _

/-- A single cyclic Cesàro average, always with a positive denominator. -/
def single (g : G) (n : ℕ) (f : G →ᵇ ℝ) : G →ᵇ ℝ :=
  ((n+1 : ℕ) : ℝ)⁻¹ • ∑ k ∈ Finset.range (n+1), shift (k • g) f

@[simp] lemma single_apply (g x : G) (n : ℕ) (f : G →ᵇ ℝ) :
    single g n f x = ((n+1 : ℕ) : ℝ)⁻¹ * ∑ k ∈ Finset.range (n+1), f (x+k • g) := by
  simp [single]

lemma single_norm_le (g : G) (n : ℕ) (f : G →ᵇ ℝ) : ‖single g n f‖ ≤ ‖f‖ := by
  have hn : (0 : ℝ) < (n+1 : ℕ) := Nat.cast_pos.mpr (Nat.succ_pos _)
  calc
    ‖single g n f‖ = ((n+1 : ℕ) : ℝ)⁻¹ * ‖∑ k ∈ Finset.range (n+1), shift (k • g) f‖ := by
      rw [single, norm_smul, Real.norm_eq_abs, abs_of_pos (inv_pos.mpr hn)]
    _ ≤ ((n+1 : ℕ) : ℝ)⁻¹ * (∑ _k ∈ Finset.range (n+1), ‖f‖) := by
      gcongr
      exact (norm_sum_le _ _).trans (Finset.sum_le_sum fun k hk => shift_norm_le _ _)
    _ = ‖f‖ := by
      simp only [Finset.sum_const, Finset.card_range, nsmul_eq_mul]
      rw [← mul_assoc, inv_mul_cancel₀ hn.ne', one_mul]

@[simp] lemma single_add (g : G) (n : ℕ) (f h : G →ᵇ ℝ) :
    single g n (f+h) = single g n f + single g n h := by
  simp only [single, shift_add, Finset.sum_add_distrib, smul_add]

@[simp] lemma single_sub (g : G) (n : ℕ) (f h : G →ᵇ ℝ) :
    single g n (f-h) = single g n f - single g n h := by
  simp only [single, shift_sub, Finset.sum_sub_distrib, smul_sub]

@[simp] lemma single_smul (g : G) (n : ℕ) (c : ℝ) (f : G →ᵇ ℝ) :
    single g n (c • f) = c • single g n f := by
  simp only [single, shift_smul, ← Finset.smul_sum]
  exact smul_comm _ _ _

lemma single_shift (g h : G) (n : ℕ) (f : G →ᵇ ℝ) :
    single g n (shift h f) = shift h (single g n f) := by
  ext x
  simp only [single_apply, shift_apply]
  congr 1
  apply Finset.sum_congr rfl
  intro k hk
  congr 1
  abel

lemma single_const (g : G) (n : ℕ) (c : ℝ) :
    single g n (BoundedContinuousFunction.const G c) = BoundedContinuousFunction.const G c := by
  ext x
  simp only [single_apply, BoundedContinuousFunction.const_apply, Finset.sum_const,
    Finset.card_range, nsmul_eq_mul]
  rw [← mul_assoc, inv_mul_cancel₀ (Nat.cast_ne_zero.mpr (Nat.succ_ne_zero n)), one_mul]

lemma single_nonneg (g : G) (n : ℕ) (f : G →ᵇ ℝ) (hf : ∀ x, 0 ≤ f x) :
    ∀ x, 0 ≤ single g n f x := by
  intro x
  rw [single_apply]
  apply mul_nonneg (by positivity)
  exact Finset.sum_nonneg fun k hk => hf _

lemma single_telescope (g x : G) (n : ℕ) (f : G →ᵇ ℝ) :
    single g n (shift g f - f) x =
      ((n+1 : ℕ) : ℝ)⁻¹ * (f (x+(n+1) • g) - f x) := by
  rw [single_apply]
  congr 1
  have he (k : ℕ) : (shift g f - f) (x+k • g) =
      f (x+(k+1) • g) - f (x+k • g) := by
    simp only [BoundedContinuousFunction.sub_apply, shift_apply, add_nsmul, one_nsmul, add_assoc]
  simp_rw [he]
  simpa only [zero_nsmul, add_zero] using Finset.sum_range_sub (fun k => f (x+k • g)) (n+1)

lemma single_coboundary_norm (g : G) (n : ℕ) (f : G →ᵇ ℝ) :
    ‖single g n (shift g f - f)‖ ≤ 2 * ‖f‖ / (n+1 : ℕ) := by
  apply (BoundedContinuousFunction.norm_le (by positivity)).mpr
  intro x
  rw [single_telescope, Real.norm_eq_abs, abs_mul, abs_of_pos (by positivity : (0 : ℝ) < ((n+1 : ℕ) : ℝ)⁻¹)]
  have hb : |f (x+(n+1) • g) - f x| ≤ 2 * ‖f‖ := by
    calc
      _ ≤ |f (x+(n+1) • g)| + |f x| := abs_sub _ _
      _ ≤ ‖f‖ + ‖f‖ := add_le_add (f.norm_coe_le_norm _) (f.norm_coe_le_norm _)
      _ = _ := by ring
  calc
    _ ≤ ((n+1 : ℕ) : ℝ)⁻¹ * (2 * ‖f‖) := mul_le_mul_of_nonneg_left hb (by positivity)
    _ = _ := by ring

/-- Multiplicities in the cube are explicitly retained through composition. -/
def cube : List G → ℕ → (G →ᵇ ℝ) → (G →ᵇ ℝ)
  | [], _, f => f
  | g::L, n, f => single g n (cube L n f)

lemma cube_norm_le (L : List G) (n : ℕ) (f : G →ᵇ ℝ) : ‖cube L n f‖ ≤ ‖f‖ := by
  induction L with
  | nil => exact le_rfl
  | cons g L ih => exact (single_norm_le g n _).trans ih

lemma cube_shift (L : List G) (g : G) (n : ℕ) (f : G →ᵇ ℝ) :
    cube L n (shift g f) = shift g (cube L n f) := by
  induction L with
  | nil => rfl
  | cons h L ih => simp only [cube, ih, single_shift]

@[simp] lemma cube_add (L : List G) (n : ℕ) (f h : G →ᵇ ℝ) :
    cube L n (f+h) = cube L n f + cube L n h := by
  induction L with
  | nil => rfl
  | cons g L ih => simp only [cube, ih, single_add]

@[simp] lemma cube_sub (L : List G) (n : ℕ) (f h : G →ᵇ ℝ) :
    cube L n (f-h) = cube L n f - cube L n h := by
  induction L with
  | nil => rfl
  | cons g L ih => simp only [cube, ih, single_sub]

@[simp] lemma cube_smul (L : List G) (n : ℕ) (c : ℝ) (f : G →ᵇ ℝ) :
    cube L n (c • f) = c • cube L n f := by
  induction L with
  | nil => rfl
  | cons g L ih => simp only [cube, ih, single_smul]

lemma cube_const (L : List G) (n : ℕ) (c : ℝ) :
    cube L n (BoundedContinuousFunction.const G c) = BoundedContinuousFunction.const G c := by
  induction L with
  | nil => rfl
  | cons g L ih => simp only [cube, ih, single_const]

lemma cube_nonneg (L : List G) (n : ℕ) (f : G →ᵇ ℝ) (hf : ∀ x, 0 ≤ f x) :
    ∀ x, 0 ≤ cube L n f x := by
  induction L with
  | nil => exact hf
  | cons g L ih => exact single_nonneg g n _ ih

/-- Each listed generator has the same boundary bound, independently of the
length of the list and without an injective image assumption. -/
lemma cube_coboundary_norm (L : List G) (g : G) (hg : g ∈ L) (n : ℕ) (f : G →ᵇ ℝ) :
    ‖cube L n (shift g f-f)‖ ≤ 2 * ‖f‖ / (n+1 : ℕ) := by
  induction L with
  | nil => simp at hg
  | cons h L ih =>
    rcases List.mem_cons.mp hg with rfl | hg
    · rw [cube, cube_sub, cube_shift]
      apply (single_coboundary_norm g n _).trans
      exact div_le_div_of_nonneg_right
        (mul_le_mul_of_nonneg_left (cube_norm_le L n f) (by norm_num)) (by positivity)
    · exact (single_norm_le h n _).trans (ih hg)

/-- The directed weighted-cube averages. -/
def approx (i : Finset G × ℕ) (f : G →ᵇ ℝ) : ℝ :=
  cube i.1.toList i.2 f 0

lemma approx_norm_le (i : Finset G × ℕ) (f : G →ᵇ ℝ) : ‖approx i f‖ ≤ ‖f‖ :=
  ((cube i.1.toList i.2 f).norm_coe_le_norm 0).trans (cube_norm_le _ _ _)

/-- One fixed ultrafilter is used for all functions. -/
def averagingUF (G : Type*) [AddCommGroup G] : Ultrafilter (Finset G × ℕ) :=
  Ultrafilter.of atTop

omit [TopologicalSpace G] [DiscreteTopology G] in
lemma averagingUF_le : (averagingUF G : Filter (Finset G × ℕ)) ≤ atTop :=
  Ultrafilter.of_le _

lemma approx_has_limit (f : G →ᵇ ℝ) :
    ∃ r : ℝ, Tendsto (fun i => approx i f) (averagingUF G : Filter _) (𝓝 r) := by
  have hb : (Ultrafilter.map (fun i => approx i f) (averagingUF G) : Filter ℝ) ≤
      𝓟 (Set.Icc (-‖f‖) ‖f‖) := by
    rw [Ultrafilter.coe_map, Filter.le_principal_iff, Filter.mem_map]
    apply Filter.Eventually.of_forall
    intro i
    exact abs_le.mp (approx_norm_le i f)
  obtain ⟨r, _, hr⟩ := isCompact_Icc.ultrafilter_le_nhds
    (Ultrafilter.map (fun i => approx i f) (averagingUF G)) hb
  exact ⟨r, hr⟩

/-- The invariant mean, as the limit of the multiplicity-preserving averages. -/
def mean (f : G →ᵇ ℝ) : ℝ :=
  (averagingUF G : Filter _).limUnder (fun i => approx i f)

lemma tendsto_approx (f : G →ᵇ ℝ) :
    Tendsto (fun i => approx i f) (averagingUF G : Filter _) (𝓝 (mean f)) :=
  tendsto_nhds_limUnder (approx_has_limit f)

lemma mean_add (f h : G →ᵇ ℝ) : mean (f+h) = mean f + mean h := by
  apply Tendsto.limUnder_eq
  convert (tendsto_approx f).add (tendsto_approx h) using 1
  simp only [approx, cube_add, BoundedContinuousFunction.add_apply]

lemma mean_smul (c : ℝ) (f : G →ᵇ ℝ) : mean (c • f) = c * mean f := by
  apply Tendsto.limUnder_eq
  convert (tendsto_approx f).const_mul c using 1
  simp only [approx, cube_smul, BoundedContinuousFunction.smul_apply, smul_eq_mul]

lemma mean_const (c : ℝ) : mean (BoundedContinuousFunction.const G c) = c := by
  apply Tendsto.limUnder_eq
  convert (tendsto_const_nhds : Tendsto (fun _ : Finset G × ℕ => c)
    (averagingUF G : Filter _) (𝓝 c)) using 1
  simp only [approx, cube_const, BoundedContinuousFunction.const_apply]

lemma mean_nonneg (f : G →ᵇ ℝ) (hf : ∀ x, 0 ≤ f x) : 0 ≤ mean f := by
  exact ge_of_tendsto (tendsto_approx f) (Filter.Eventually.of_forall fun i =>
    cube_nonneg i.1.toList i.2 f hf 0)

lemma mean_norm_le (f : G →ᵇ ℝ) : ‖mean f‖ ≤ ‖f‖ := by
  exact le_of_tendsto (tendsto_approx f).norm
    (Filter.Eventually.of_forall fun i => approx_norm_le i f)

omit [TopologicalSpace G] [DiscreteTopology G] in
lemma eventually_mem (g : G) : ∀ᶠ i : Finset G × ℕ in (averagingUF G : Filter _), g ∈ i.1 := by
  classical
  apply Filter.Eventually.filter_mono averagingUF_le
  apply Filter.eventually_atTop.mpr
  refine ⟨({g}, 0), fun i hi => ?_⟩
  exact hi.1 (Finset.mem_singleton_self g)

omit [TopologicalSpace G] [DiscreteTopology G] in
lemma tendsto_index : Tendsto (fun i : Finset G × ℕ => i.2)
    (averagingUF G : Filter _) atTop := by
  apply Tendsto.mono_left _ averagingUF_le
  apply tendsto_atTop.mpr
  intro n
  apply Filter.eventually_atTop.mpr
  exact ⟨(∅, n), fun i hi => hi.2⟩

omit [DiscreteTopology G] in
lemma tendsto_boundary (f : G →ᵇ ℝ) :
    Tendsto (fun i : Finset G × ℕ => 2 * ‖f‖ / (i.2+1 : ℕ))
      (averagingUF G : Filter _) (𝓝 0) := by
  have hn : Tendsto (fun i : Finset G × ℕ => ((i.2+1 : ℕ) : ℝ))
      (averagingUF G : Filter _) atTop :=
    tendsto_natCast_atTop_atTop.comp ((tendsto_add_atTop_nat 1).comp tendsto_index)
  simpa only [div_eq_mul_inv, mul_zero, Function.comp_def] using
    (tendsto_inv_atTop_zero.comp hn).const_mul (2 * ‖f‖)

lemma mean_shift (g : G) (f : G →ᵇ ℝ) : mean (shift g f) = mean f := by
  have hz : Tendsto (fun i : Finset G × ℕ => approx i (shift g f) - approx i f)
      (averagingUF G : Filter _) (𝓝 0) := by
    apply squeeze_zero_norm' _ (tendsto_boundary f)
    filter_upwards [eventually_mem g] with i hi
    have h := ((cube i.1.toList i.2 (shift g f-f)).norm_coe_le_norm 0).trans
      (cube_coboundary_norm i.1.toList g (Finset.mem_toList.mpr hi) i.2 f)
    simpa only [cube_sub, BoundedContinuousFunction.sub_apply, approx] using h
  exact sub_eq_zero.mp (tendsto_nhds_unique ((tendsto_approx _).sub (tendsto_approx _)) hz)

/-- A normalized positive shift-invariant continuous real linear functional. -/
def meanCLM : (G →ᵇ ℝ) →L[ℝ] ℝ :=
  LinearMap.mkContinuous
    { toFun := mean, map_add' := mean_add, map_smul' := mean_smul }
    1 (by intro f; change ‖mean f‖ ≤ 1 * ‖f‖; simpa only [one_mul] using mean_norm_le f)

@[simp] lemma meanCLM_apply (f : G →ᵇ ℝ) : meanCLM f = mean f := rfl

def realPart (f : G →ᵇ ℂ) : G →ᵇ ℝ := Complex.reCLM.compLeftContinuousBounded G f

def imagPart (f : G →ᵇ ℂ) : G →ᵇ ℝ := Complex.imCLM.compLeftContinuousBounded G f

omit [AddCommGroup G] [DiscreteTopology G] in
@[simp] lemma realPart_apply (f : G →ᵇ ℂ) (x : G) : realPart f x = (f x).re := rfl
omit [AddCommGroup G] [DiscreteTopology G] in
@[simp] lemma imagPart_apply (f : G →ᵇ ℂ) (x : G) : imagPart f x = (f x).im := rfl

/-- Complexification of the same (not a separately chosen) real mean. -/
def cmean (f : G →ᵇ ℂ) : ℂ := (mean (realPart f) : ℂ) + (mean (imagPart f) : ℂ) * Complex.I

lemma cmean_add (f h : G →ᵇ ℂ) : cmean (f+h) = cmean f + cmean h := by
  have hr : realPart (f+h) = realPart f + realPart h := by ext x; simp
  have hi : imagPart (f+h) = imagPart f + imagPart h := by ext x; simp
  simp only [cmean, hr, hi, mean_add, Complex.ofReal_add]
  ring

lemma cmean_smul (c : ℂ) (f : G →ᵇ ℂ) : cmean (c • f) = c * cmean f := by
  have hr : realPart (c • f) = c.re • realPart f - c.im • imagPart f := by
    ext x; simp [Complex.mul_re]
  have hi : imagPart (c • f) = c.re • imagPart f + c.im • realPart f := by
    ext x; simp [Complex.mul_im]
  have hs (f h : G →ᵇ ℝ) : mean (f-h) = mean f - mean h := meanCLM.map_sub f h
  apply Complex.ext <;>
    simp [cmean, hr, hi, hs, mean_smul, mean_add, Complex.mul_re, Complex.mul_im]

omit [AddCommGroup G] [DiscreteTopology G] in
lemma realPart_norm_le (f : G →ᵇ ℂ) : ‖realPart f‖ ≤ ‖f‖ := by
  apply (BoundedContinuousFunction.norm_le (norm_nonneg f)).mpr
  intro x
  exact (Complex.abs_re_le_norm (f x)).trans (f.norm_coe_le_norm x)

omit [AddCommGroup G] [DiscreteTopology G] in
lemma imagPart_norm_le (f : G →ᵇ ℂ) : ‖imagPart f‖ ≤ ‖f‖ := by
  apply (BoundedContinuousFunction.norm_le (norm_nonneg f)).mpr
  intro x
  exact (Complex.abs_im_le_norm (f x)).trans (f.norm_coe_le_norm x)

lemma cmean_norm_le (f : G →ᵇ ℂ) : ‖cmean f‖ ≤ 2 * ‖f‖ := by
  calc
    _ ≤ ‖(mean (realPart f) : ℂ)‖ + ‖(mean (imagPart f) : ℂ) * Complex.I‖ := norm_add_le _ _
    _ = ‖mean (realPart f)‖ + ‖mean (imagPart f)‖ := by simp
    _ ≤ ‖f‖ + ‖f‖ := add_le_add ((mean_norm_le _).trans (realPart_norm_le f))
        ((mean_norm_le _).trans (imagPart_norm_le f))
    _ = _ := by ring

def cmeanCLM : (G →ᵇ ℂ) →L[ℂ] ℂ :=
  LinearMap.mkContinuous
    { toFun := cmean, map_add' := cmean_add, map_smul' := cmean_smul }
    2 (by intro f; exact cmean_norm_le f)

@[simp] lemma cmeanCLM_apply (f : G →ᵇ ℂ) : cmeanCLM f = cmean f := rfl

lemma cmean_const (z : ℂ) : cmean (BoundedContinuousFunction.const G z) = z := by
  have hr : realPart (BoundedContinuousFunction.const G z) = BoundedContinuousFunction.const G z.re := rfl
  have hi : imagPart (BoundedContinuousFunction.const G z) = BoundedContinuousFunction.const G z.im := rfl
  simp only [cmean, hr, hi, mean_const, Complex.re_add_im]

/-- Complex translation; no ordinary measurability is asserted or needed. -/
def cshift (g : G) (f : G →ᵇ ℂ) : G →ᵇ ℂ :=
  f.compContinuous ⟨fun x => x + g, continuous_of_discreteTopology⟩

@[simp] lemma cshift_apply (g x : G) (f : G →ᵇ ℂ) : cshift g f x = f (x+g) := rfl

lemma cmean_shift (g : G) (f : G →ᵇ ℂ) : cmean (cshift g f) = cmean f := by
  have hr : realPart (cshift g f) = shift g (realPart f) := rfl
  have hi : imagPart (cshift g f) = shift g (imagPart f) := rfl
  simp only [cmean, hr, hi, mean_shift]

open MeasureTheory AddCircle

/-- Pullback along the dense algebraic circle embedding. -/
def circlePull (ρ : G →+ UnitAddCircle) (f : C(UnitAddCircle, ℂ)) : G →ᵇ ℂ :=
  BoundedContinuousFunction.ofNormedAddCommGroupDiscrete
    (fun x => f (ρ x)) ‖f‖ (fun _x => f.norm_coe_le_norm _)

@[simp] lemma circlePull_apply (ρ : G →+ UnitAddCircle) (f : C(UnitAddCircle, ℂ)) (x : G) :
    circlePull ρ f x = f (ρ x) := rfl

lemma circlePull_norm_le (ρ : G →+ UnitAddCircle) (f : C(UnitAddCircle, ℂ)) :
    ‖circlePull ρ f‖ ≤ ‖f‖ := by
  apply (BoundedContinuousFunction.norm_le (norm_nonneg f)).mpr
  exact fun x => f.norm_coe_le_norm _

def circleMean (ρ : G →+ UnitAddCircle) : C(UnitAddCircle, ℂ) →L[ℂ] ℂ :=
  cmeanCLM.comp (LinearMap.mkContinuous
    ({ toFun := circlePull ρ
       map_add' := by intro f h; ext x; rfl
       map_smul' := by intro c f; ext x; rfl } : C(UnitAddCircle, ℂ) →ₗ[ℂ] (G →ᵇ ℂ))
    1 (by intro f; change ‖circlePull ρ f‖ ≤ 1 * ‖f‖
          simpa only [one_mul] using circlePull_norm_le ρ f))

@[simp] lemma circleMean_apply (ρ : G →+ UnitAddCircle) (f : C(UnitAddCircle, ℂ)) :
    circleMean ρ f = cmean (circlePull ρ f) := rfl

/-- Normalized Haar integral on the ordinary circle. -/
def circleIntegral : C(UnitAddCircle, ℂ) →L[ℂ] ℂ :=
  LinearMap.mkContinuous
    { toFun := fun f => ∫ x, f x ∂haarAddCircle
      map_add' := by
        intro f h
        exact integral_add (BoundedContinuousFunction.mkOfCompact f |>.integrable _)
          (BoundedContinuousFunction.mkOfCompact h |>.integrable _)
      map_smul' := by intro c f; exact integral_smul c f }
    1 (by
      intro f
      change ‖∫ x, f x ∂haarAddCircle‖ ≤ 1 * ‖f‖
      simpa only [one_mul, BoundedContinuousFunction.norm_mkOfCompact, BoundedContinuousFunction.mkOfCompact_apply] using
        (BoundedContinuousFunction.mkOfCompact f).norm_integral_le_norm haarAddCircle)

@[simp] lemma circleIntegral_apply (f : C(UnitAddCircle, ℂ)) :
    circleIntegral f = ∫ x, f x ∂haarAddCircle := rfl

/-- An ordinary nonconstant Fourier monomial has zero mean as soon as its
half-period is represented in the discrete group. -/
lemma circleMean_fourier_nonzero (ρ : G →+ UnitAddCircle) {n : ℤ} (hn : n ≠ 0)
    (hρ : ∃ g, ρ g = ((1 / 2 / n : ℝ) : UnitAddCircle)) : circleMean ρ (fourier n) = 0 := by
  obtain ⟨g, hg⟩ := hρ
  have he : cshift g (circlePull ρ (fourier n)) = -(circlePull ρ (fourier n)) := by
    ext x
    simp only [cshift_apply, circlePull_apply, map_add, hg, BoundedContinuousFunction.neg_apply]
    exact fourier_add_half_inv_index hn zero_lt_one _
  have hm := cmean_shift g (circlePull ρ (fourier n))
  rw [he] at hm
  have hn' : cmean (-circlePull ρ (fourier n)) = -cmean (circlePull ρ (fourier n)) :=
    cmeanCLM.map_neg _
  rw [hn'] at hm
  apply neg_eq_self.mp at hm
  exact hm

theorem circleMean_eq_integral (ρ : G →+ UnitAddCircle)
    (hρ : ∀ n : ℤ, n ≠ 0 → ∃ g, ρ g = ((1 / 2 / n : ℝ) : UnitAddCircle))
    (f : C(UnitAddCircle, ℂ)) : cmean (circlePull ρ f) = ∫ x, f x ∂haarAddCircle := by
  have he : circleMean ρ = circleIntegral := by
    apply ContinuousLinearMap.ext_on (s := Set.range (@fourier 1))
    · exact Submodule.dense_iff_topologicalClosure_eq_top.mpr span_fourier_closure_eq_top
    · rintro _ ⟨n, rfl⟩
      by_cases hn : n = 0
      · subst n
        have hp : circlePull ρ (fourier 0) = BoundedContinuousFunction.const G 1 := by
          ext x; simp
        simp only [circleMean_apply, hp, cmean_const, circleIntegral_apply]
        simp
      · rw [circleMean_fourier_nonzero ρ hn (hρ n hn), circleIntegral_apply]
        exact (integral_eq_zero_of_add_right_eq_neg
          (fourier_add_half_inv_index hn zero_lt_one)).symm
  exact DFunLike.congr_fun he f

/-- The real algebraic field and the literal discrete quotient F/Z. -/
abbrev AF := algebraicClosure ℚ ℝ

def PeriodGroup := AF ⧸ AddSubgroup.zmultiples (1 : AF) deriving AddCommGroup
instance : TopologicalSpace PeriodGroup := ⊥
instance : DiscreteTopology PeriodGroup := ⟨rfl⟩

def periodMk : AF →+ PeriodGroup := QuotientAddGroup.mk' (AddSubgroup.zmultiples (1 : AF))

/-- The ordinary circle quotient map, before passage to F/Z. -/
def fieldCircle : AF →+ UnitAddCircle :=
  (QuotientAddGroup.mk' (AddSubgroup.zmultiples (1 : ℝ))).comp
    (algebraicClosure ℚ ℝ).subtype.toAddMonoidHom

@[simp] lemma fieldCircle_apply (t : AF) : fieldCircle t = ((t : ℝ) : UnitAddCircle) := rfl

/-- F/Z embeds in the ordinary circle; no ordinary topology is imposed on its source. -/
def periodMap : PeriodGroup →+ UnitAddCircle :=
  QuotientAddGroup.lift (AddSubgroup.zmultiples (1 : AF)) fieldCircle (by
    rw [AddSubgroup.zmultiples_le]
    change (((1 : AF) : ℝ) : UnitAddCircle) = 0
    exact (QuotientAddGroup.eq_zero_iff (1 : ℝ)).mpr (AddSubgroup.mem_zmultiples 1))

@[simp] lemma periodMap_apply (t : AF) :
    periodMap (QuotientAddGroup.mk t) = ((t : ℝ) : UnitAddCircle) := rfl

lemma periodMap_half_period (n : ℤ) : ∃ g, periodMap g = ((1 / 2 / n : ℝ) : UnitAddCircle) := by
  refine ⟨QuotientAddGroup.mk (1 / 2 / n : AF), ?_⟩
  rw [periodMap_apply]
  congr 1

/-- The exact identification of the chosen mean on ordinary continuous
periodic functions asserted in spectral.tex113–123. -/
theorem ordinary_mean_integral (f : C(UnitAddCircle, ℂ)) :
    cmean (circlePull periodMap f) = ∫ x, f x ∂haarAddCircle :=
  circleMean_eq_integral periodMap (fun n _ => periodMap_half_period n) f

lemma mean_mono (f h : G →ᵇ ℝ) (hf : ∀ x, f x ≤ h x) : mean f ≤ mean h := by
  have hn : 0 ≤ mean (h-f) := mean_nonneg _ (fun x => sub_nonneg.mpr (hf x))
  have he : mean (h-f) = mean h - mean f := meanCLM.map_sub h f
  rw [he] at hn
  exact sub_nonneg.mp hn

lemma mean_abs_le (f h : G →ᵇ ℝ) (hf : ∀ x, |f x| ≤ h x) : |mean f| ≤ mean h := by
  apply abs_le.mpr
  constructor
  · have he : mean (-h) = -mean h := meanCLM.map_neg h
    rw [← he]
    exact mean_mono _ _ (fun x => (abs_le.mp (hf x)).1)
  · exact mean_mono _ _ (fun x => (abs_le.mp (hf x)).2)

section WeakMean
variable {H : Type*} [NormedAddCommGroup H] [InnerProductSpace ℝ H] [CompleteSpace H]

/-- Norm of a bounded vector field, still an arbitrary bounded function on
this discrete domain. -/
def normFn (V : G →ᵇ H) : G →ᵇ ℝ :=
  BoundedContinuousFunction.ofNormedAddCommGroupDiscrete
    (fun x => ‖V x‖) ‖V‖ (fun x => by simpa only [norm_norm] using V.norm_coe_le_norm x)

omit [AddCommGroup G] [InnerProductSpace ℝ H] [CompleteSpace H] in
@[simp] lemma normFn_apply (V : G →ᵇ H) (x : G) : normFn V x = ‖V x‖ := rfl

def pairing (V : G →ᵇ H) (v : H) : G →ᵇ ℝ :=
  (innerSL ℝ v).compLeftContinuousBounded G V

omit [AddCommGroup G] [DiscreteTopology G] [CompleteSpace H] in
@[simp] lemma pairing_apply (V : G →ᵇ H) (v : H) (x : G) : pairing V v x = inner ℝ v (V x) := rfl

omit [CompleteSpace H] in
lemma pairing_mean_bound (V : G →ᵇ H) (v : H) :
    |mean (pairing V v)| ≤ ‖v‖ * mean (normFn V) := by
  rw [← mean_smul]
  apply mean_abs_le
  intro x
  exact norm_inner_le_norm (𝕜 := ℝ) v (V x)

def pairingMean (V : G →ᵇ H) : H →L[ℝ] ℝ :=
  LinearMap.mkContinuous
    { toFun := fun v => mean (pairing V v)
      map_add' := by
        intro v w
        have he : pairing V (v+w) = pairing V v + pairing V w := by
          ext x; simp [inner_add_left]
        rw [he, mean_add]
      map_smul' := by
        intro c v
        have he : pairing V (c • v) = c • pairing V v := by
          ext x; simp [real_inner_smul_left]
        rw [he, mean_smul]
        rfl }
    (mean (normFn V)) (by
      intro v
      change |mean (pairing V v)| ≤ mean (normFn V) * ‖v‖
      simpa only [mul_comm] using pairing_mean_bound V v)

/-- Hilbert-space weak mean; it exists by the proved scalar mean and Riesz,
without any real-variable measurability assumption on V. -/
def weakMean (V : G →ᵇ H) : H := (InnerProductSpace.toDual ℝ H).symm (pairingMean V)

lemma weakMean_pair (V : G →ᵇ H) (v : H) :
    inner ℝ (weakMean V) v = mean (pairing V v) :=
  InnerProductSpace.toDual_symm_apply

lemma weakMean_norm_bound (V : G →ᵇ H) : ‖weakMean V‖ ≤ mean (normFn V) := by
  rw [weakMean, LinearIsometryEquiv.norm_map]
  apply (pairingMean V).opNorm_le_bound (mean_nonneg _ (fun x => by rw [normFn_apply]; exact norm_nonneg _))
  intro v
  change |mean (pairing V v)| ≤ mean (normFn V) * ‖v‖
  simpa only [mul_comm] using pairing_mean_bound V v

lemma weakMean_add (V W : G →ᵇ H) : weakMean (V+W) = weakMean V + weakMean W := by
  apply ext_inner_right ℝ
  intro v
  rw [inner_add_left, weakMean_pair, weakMean_pair, weakMean_pair]
  have he : pairing (V+W) v = pairing V v + pairing W v := by
    ext x; simp [inner_add_right]
  rw [he, mean_add]

lemma weakMean_sub (V W : G →ᵇ H) : weakMean (V-W) = weakMean V - weakMean W := by
  apply ext_inner_right ℝ
  intro v
  rw [inner_sub_left, weakMean_pair, weakMean_pair, weakMean_pair]
  have he : pairing (V-W) v = pairing V v - pairing W v := by
    ext x; simp [inner_sub_right]
  rw [he]
  exact meanCLM.map_sub _ _

lemma weakMean_shift (V : G →ᵇ H) (g : G) :
    weakMean (V.compContinuous ⟨fun x => x+g, continuous_of_discreteTopology⟩) = weakMean V := by
  apply ext_inner_right ℝ
  intro v
  rw [weakMean_pair, weakMean_pair]
  exact mean_shift g (pairing V v)

lemma weakMean_map {J : Type*} [NormedAddCommGroup J] [InnerProductSpace ℝ J]
    [CompleteSpace J] (L : H →L[ℝ] J) (V : G →ᵇ H) :
    weakMean (L.compLeftContinuousBounded G V) = L (weakMean V) := by
  apply ext_inner_right ℝ
  intro v
  rw [weakMean_pair, ← L.adjoint_inner_right, weakMean_pair]
  congr 1
  ext x
  exact (L.adjoint_inner_left (V x) v).symm

end WeakMean

section Periodization
variable {H : Type*} [NormedAddCommGroup H]

/-- Periodization is defined for all functions; bounded support below ensures
that these sums are finite and uniformly bounded. -/
def periodSum (h : AF → H) (t : AF) : H := ∑' k : ℤ, h (t + k)

lemma periodSum_periodic (h : AF → H) : Function.Periodic (periodSum h) 1 := by
  intro t
  unfold periodSum
  calc
    (∑' k : ℤ, h (t+1+k)) = ∑' k : ℤ, h (t+((k+1 : ℤ) : AF)) := by
      apply tsum_congr
      intro k
      congr 1
      push_cast
      ring
    _ = ∑' k : ℤ, h (t+k) := (Equiv.addRight (1 : ℤ)).tsum_eq (fun k : ℤ => h (t+k))

/-- Literal quotient-valued periodization. -/
def periodLift (h : AF → H) : PeriodGroup → H := (periodSum_periodic h).lift

@[simp] lemma periodLift_mk (h : AF → H) (t : AF) :
    periodLift h (QuotientAddGroup.mk t) = periodSum h t := rfl

/-- A uniform finite interval of integers contains all summands after the
argument has been moved to [0,1). -/
lemma period_term_zero {h : AF → H} {N : ℕ}
    (hs : ∀ t : AF, (N : ℝ) < |(t : ℝ)| → h t = 0)
    {t : AF} (ht0 : 0 ≤ (t : ℝ)) (ht1 : (t : ℝ) < 1) (k : ℤ)
    (hk : k ∉ Finset.Icc (-(N : ℤ)-2) ((N : ℤ)+2)) : h (t+k) = 0 := by
  apply hs
  simp only [Finset.mem_Icc, not_and_or, not_le] at hk
  change (N : ℝ) < |(t : ℝ)+(k : ℝ)|
  rcases hk with hk | hk
  · have hk' : (k : ℝ) < -(N : ℝ)-2 := by exact_mod_cast hk
    rw [abs_of_neg] <;> linarith
  · have hk' : (N : ℝ)+2 < (k : ℝ) := by exact_mod_cast hk
    rw [abs_of_pos] <;> linarith

lemma periodSum_norm_le {h : AF → H} {N : ℕ} {B : ℝ}
    (hs : ∀ t : AF, (N : ℝ) < |(t : ℝ)| → h t = 0)
    (hb : ∀ t, ‖h t‖ ≤ B) (t : AF) :
    ‖periodSum h t‖ ≤ (Finset.Icc (-(N : ℤ)-2) ((N : ℤ)+2)).card * B := by
  let t' : AF := t - (⌊(t : ℝ)⌋ : ℤ)
  have ht0 : 0 ≤ (t' : ℝ) := Int.fract_nonneg (t : ℝ)
  have ht1 : (t' : ℝ) < 1 := Int.fract_lt_one (t : ℝ)
  have he : periodSum h t = periodSum h t' := by
    simpa only [t', mul_one] using
      ((periodSum_periodic h).sub_int_mul_eq (x := t) ⌊(t : ℝ)⌋).symm
  rw [he, periodSum, tsum_eq_sum (period_term_zero hs ht0 ht1)]
  calc
    _ ≤ ∑ k ∈ Finset.Icc (-(N : ℤ)-2) ((N : ℤ)+2), ‖h (t'+k)‖ := norm_sum_le _ _
    _ ≤ ∑ _k ∈ Finset.Icc (-(N : ℤ)-2) ((N : ℤ)+2), B :=
      Finset.sum_le_sum (fun k _ => hb (t'+k))
    _ = _ := by simp

/-- Every bounded, boundedly supported vector function has a bounded
periodization on the discrete quotient F/Z. -/
def periodBCF (h : AF → H) {N : ℕ} {B : ℝ}
    (hs : ∀ t : AF, (N : ℝ) < |(t : ℝ)| → h t = 0)
    (hb : ∀ t, ‖h t‖ ≤ B) : PeriodGroup →ᵇ H :=
  BoundedContinuousFunction.ofNormedAddCommGroupDiscrete (periodLift h)
    ((Finset.Icc (-(N : ℤ)-2) ((N : ℤ)+2)).card * B) (fun x => by
      induction x using QuotientAddGroup.induction_on with
      | H t => exact periodSum_norm_le hs hb t)

/-- Absolute finiteness of each period sum. -/
lemma period_summable {h : AF → H} {N : ℕ}
    (hs : ∀ t : AF, (N : ℝ) < |(t : ℝ)| → h t = 0) (t : AF) :
    Summable (fun k : ℤ => h (t+k)) := by
  obtain ⟨M, hM⟩ := exists_nat_gt |(t : ℝ)|
  apply summable_of_hasFiniteSupport
  apply Set.Finite.subset (Finset.finite_toSet (Finset.Icc
    (-((N+M : ℕ) : ℤ)-2) (((N+M : ℕ) : ℤ)+2)))
  intro k hk
  by_contra hn
  apply hk
  apply hs
  simp only [Finset.mem_coe, Finset.mem_Icc, not_and_or, not_le] at hn
  change (N : ℝ) < |(t : ℝ)+(k : ℝ)|
  have hM1 := (abs_lt.mp hM).1
  have hM2 := (abs_lt.mp hM).2
  rcases hn with hn | hn
  · have hk' : (k : ℝ) < -((N : ℝ)+M)-2 := by exact_mod_cast hn
    rw [abs_of_neg] <;> linarith
  · have hk' : (N : ℝ)+M+2 < (k : ℝ) := by exact_mod_cast hn
    rw [abs_of_pos] <;> linarith

lemma periodSum_add {h j : AF → H} {N M : ℕ}
    (hh : ∀ t : AF, (N : ℝ) < |(t : ℝ)| → h t = 0)
    (hj : ∀ t : AF, (M : ℝ) < |(t : ℝ)| → j t = 0) (t : AF) :
    periodSum (h+j) t = periodSum h t + periodSum j t :=
  (period_summable hh t).tsum_add (period_summable hj t)

lemma periodSum_shift (h : AF → H) (s t : AF) :
    periodSum (fun x => h (x+s)) t = periodSum h (t+s) := by
  unfold periodSum
  congr 1
  ext k
  abel_nf

@[simp] lemma periodBCF_mk (h : AF → H) {N : ℕ} {B : ℝ}
    (hs : ∀ t : AF, (N : ℝ) < |(t : ℝ)| → h t = 0)
    (hb : ∀ t, ‖h t‖ ≤ B) (t : AF) :
    periodBCF h hs hb (QuotientAddGroup.mk t) = periodSum h t := rfl

lemma periodBCF_norm_le (h : AF → H) {N : ℕ} {B : ℝ}
    (hs : ∀ t : AF, (N : ℝ) < |(t : ℝ)| → h t = 0)
    (hb : ∀ t, ‖h t‖ ≤ B) (hB : 0 ≤ B) :
    ‖periodBCF h hs hb‖ ≤ (Finset.Icc (-(N : ℤ)-2) ((N : ℤ)+2)).card * B := by
  apply BoundedContinuousFunction.norm_le (mul_nonneg (Nat.cast_nonneg _) hB) |>.mpr
  intro x
  induction x using QuotientAddGroup.induction_on with
  | H t => exact periodSum_norm_le hs hb t

/-- The scalar invariant integral in the manuscript, literally the invariant
mean of the period sum on F/Z. -/
def integralReal (h : AF → ℝ) {N : ℕ} {B : ℝ}
    (hs : ∀ t : AF, (N : ℝ) < |(t : ℝ)| → h t = 0)
    (hb : ∀ t, ‖h t‖ ≤ B) : ℝ := mean (periodBCF h hs hb)

def integralComplex (h : AF → ℂ) {N : ℕ} {B : ℝ}
    (hs : ∀ t : AF, (N : ℝ) < |(t : ℝ)| → h t = 0)
    (hb : ∀ t, ‖h t‖ ≤ B) : ℂ := cmean (periodBCF h hs hb)

lemma integralReal_nonneg (h : AF → ℝ) {N : ℕ} {B : ℝ}
    (hs : ∀ t : AF, (N : ℝ) < |(t : ℝ)| → h t = 0)
    (hb : ∀ t, ‖h t‖ ≤ B) (hp : ∀ t, 0 ≤ h t) : 0 ≤ integralReal h hs hb := by
  apply mean_nonneg
  intro x
  induction x using QuotientAddGroup.induction_on with
  | H t => exact tsum_nonneg (fun k => hp (t+k))

lemma integralReal_shift (h : AF → ℝ) (s : AF) {N M : ℕ} {B C : ℝ}
    (hs : ∀ t : AF, (N : ℝ) < |(t : ℝ)| → h t = 0)
    (hb : ∀ t, ‖h t‖ ≤ B)
    (hss : ∀ t : AF, (M : ℝ) < |(t : ℝ)| → h (t+s) = 0)
    (hbs : ∀ t, ‖h (t+s)‖ ≤ C) :
    integralReal (fun t => h (t+s)) hss hbs = integralReal h hs hb := by
  have he : periodBCF (fun t => h (t+s)) hss hbs =
      shift (G := PeriodGroup) (periodMk s) (periodBCF h hs hb) := by
    ext x
    induction x using QuotientAddGroup.induction_on with
    | H t => exact periodSum_shift h s t
  unfold integralReal
  rw [he, mean_shift]

lemma integralReal_mono (h j : AF → ℝ) {N M : ℕ} {B C : ℝ}
    (hs : ∀ t : AF, (N : ℝ) < |(t : ℝ)| → h t = 0)
    (hb : ∀ t, ‖h t‖ ≤ B)
    (js : ∀ t : AF, (M : ℝ) < |(t : ℝ)| → j t = 0)
    (jb : ∀ t, ‖j t‖ ≤ C) (hle : ∀ t, h t ≤ j t) :
    integralReal h hs hb ≤ integralReal j js jb := by
  apply mean_mono
  intro x
  induction x using QuotientAddGroup.induction_on with
  | H t => exact (period_summable hs t).tsum_le_tsum (fun k => hle (t+k)) (period_summable js t)

variable [InnerProductSpace ℝ H] [CompleteSpace H]

/-- Hilbert-space weak invariant integral of bounded, boundedly supported
functions, with no ordinary real-variable measurability hypothesis. -/
def weakIntegral (h : AF → H) {N : ℕ} {B : ℝ}
    (hs : ∀ t : AF, (N : ℝ) < |(t : ℝ)| → h t = 0)
    (hb : ∀ t, ‖h t‖ ≤ B) : H := weakMean (periodBCF h hs hb)

lemma weakIntegral_pair (h : AF → H) {N M : ℕ} {B C : ℝ} (v : H)
    (hs : ∀ t : AF, (N : ℝ) < |(t : ℝ)| → h t = 0)
    (hb : ∀ t, ‖h t‖ ≤ B)
    (vs : ∀ t : AF, (M : ℝ) < |(t : ℝ)| → inner ℝ v (h t) = 0)
    (vb : ∀ t, ‖inner ℝ v (h t)‖ ≤ C) :
    inner ℝ (weakIntegral h hs hb) v = integralReal (fun t => inner ℝ v (h t)) vs vb := by
  rw [weakIntegral, weakMean_pair]
  unfold integralReal
  congr 1
  ext x
  induction x using QuotientAddGroup.induction_on with
  | H t => exact (innerSL ℝ v).map_tsum (period_summable hs t)

lemma weakIntegral_norm_bound (h : AF → H) {N : ℕ} {B : ℝ}
    (hs : ∀ t : AF, (N : ℝ) < |(t : ℝ)| → h t = 0)
    (hb : ∀ t, ‖h t‖ ≤ B) (hB : 0 ≤ B) :
    ‖weakIntegral h hs hb‖ ≤ (Finset.Icc (-(N : ℤ)-2) ((N : ℤ)+2)).card * B := by
  apply (weakMean_norm_bound _).trans
  rw [← mean_const (G := PeriodGroup) ((Finset.Icc (-(N : ℤ)-2) ((N : ℤ)+2)).card * B)]
  apply mean_mono
  intro x
  exact ((periodBCF h hs hb).norm_coe_le_norm x).trans (periodBCF_norm_le h hs hb hB)

lemma weakIntegral_shift (h : AF → H) (s : AF) {N M : ℕ} {B C : ℝ}
    (hs : ∀ t : AF, (N : ℝ) < |(t : ℝ)| → h t = 0)
    (hb : ∀ t, ‖h t‖ ≤ B)
    (hss : ∀ t : AF, (M : ℝ) < |(t : ℝ)| → h (t+s) = 0)
    (hbs : ∀ t, ‖h (t+s)‖ ≤ C) :
    weakIntegral (fun t => h (t+s)) hss hbs = weakIntegral h hs hb := by
  have he : periodBCF (fun t => h (t+s)) hss hbs =
      (periodBCF h hs hb).compContinuous
        (⟨fun x : PeriodGroup => x+periodMk s,
          continuous_of_discreteTopology⟩) := by
    ext x
    induction x using QuotientAddGroup.induction_on with
    | H t => exact periodSum_shift h s t
  unfold weakIntegral
  rw [he, weakMean_shift]

lemma weakIntegral_sub (h j : AF → H) {N M L : ℕ} {B C Q : ℝ}
    (hs : ∀ t : AF, (N : ℝ) < |(t : ℝ)| → h t = 0)
    (hb : ∀ t, ‖h t‖ ≤ B)
    (js : ∀ t : AF, (M : ℝ) < |(t : ℝ)| → j t = 0)
    (jb : ∀ t, ‖j t‖ ≤ C)
    (ds : ∀ t : AF, (L : ℝ) < |(t : ℝ)| → h t-j t = 0)
    (db : ∀ t, ‖h t-j t‖ ≤ Q) :
    weakIntegral (fun t => h t-j t) ds db = weakIntegral h hs hb - weakIntegral j js jb := by
  have he : periodBCF (fun t => h t-j t) ds db = periodBCF h hs hb - periodBCF j js jb := by
    ext x
    induction x using QuotientAddGroup.induction_on with
    | H t => exact (period_summable hs t).tsum_sub (period_summable js t)
  unfold weakIntegral
  rw [he, weakMean_sub]

lemma weakIntegral_map {J : Type*} [NormedAddCommGroup J] [InnerProductSpace ℝ J]
    [CompleteSpace J] (L : H →L[ℝ] J) (h : AF → H) {N M : ℕ} {B C : ℝ}
    (hs : ∀ t : AF, (N : ℝ) < |(t : ℝ)| → h t = 0)
    (hb : ∀ t, ‖h t‖ ≤ B)
    (js : ∀ t : AF, (M : ℝ) < |(t : ℝ)| → L (h t) = 0)
    (jb : ∀ t, ‖L (h t)‖ ≤ C) :
    weakIntegral (fun t => L (h t)) js jb = L (weakIntegral h hs hb) := by
  have he : periodBCF (fun t => L (h t)) js jb =
      L.compLeftContinuousBounded PeriodGroup (periodBCF h hs hb) := by
    ext x
    induction x using QuotientAddGroup.induction_on with
    | H t => exact (L.map_tsum (period_summable hs t)).symm
  unfold weakIntegral
  rw [he, weakMean_map]

end Periodization
section OrdinaryIntegral
open ContinuousMap TopologicalSpace

/-- Compact support makes all local norm sums finite, before any interchange
of sums, evaluations or integrals. -/
lemma compact_local_summable (f : C(ℝ, ℂ)) {N : ℕ}
    (hs : ∀ t : ℝ, (N : ℝ) < |t| → f t = 0) (K : Compacts ℝ) :
    Summable (fun k : ℤ => ‖(f.comp (ContinuousMap.addRight k)).restrict K‖) := by
  obtain ⟨C, hC⟩ := K.isCompact.isBounded.exists_norm_le
  obtain ⟨M, hM⟩ := exists_nat_gt C
  apply summable_of_hasFiniteSupport
  apply Set.Finite.subset (Finset.finite_toSet (Finset.Icc
    (-((N+M : ℕ) : ℤ)-2) (((N+M : ℕ) : ℤ)+2)))
  intro k hk
  by_contra hn
  apply hk
  rw [norm_eq_zero]
  ext x
  apply hs
  change (N : ℝ) < |(x : ℝ)+(k : ℝ)|
  have hx : |(x : ℝ)| < (M : ℝ) := lt_of_le_of_lt (hC x x.property) hM
  simp only [Finset.mem_coe, Finset.mem_Icc, not_and_or, not_le] at hn
  have hx1 := (abs_lt.mp hx).1
  have hx2 := (abs_lt.mp hx).2
  rcases hn with hn | hn
  · have hk' : (k : ℝ) < -((N : ℝ)+M)-2 := by exact_mod_cast hn
    rw [abs_of_neg] <;> linarith
  · have hk' : (N : ℝ)+M+2 < (k : ℝ) := by exact_mod_cast hn
    rw [abs_of_pos] <;> linarith

/-- The ordinary continuous periodic function associated with a test
function. Continuous-map summation agrees pointwise by local finiteness. -/
def ordinaryPeriod (f : C(ℝ, ℂ)) : C(UnitAddCircle, ℂ) :=
  ⟨(f.periodic_tsum_comp_add_zsmul 1).lift,
    continuous_coinduced_dom.mpr (map_continuous _)⟩

lemma ordinaryPeriod_apply (f : C(ℝ, ℂ)) {N : ℕ}
    (hs : ∀ t : ℝ, (N : ℝ) < |t| → f t = 0) (t : ℝ) :
    ordinaryPeriod f (t : UnitAddCircle) = ∑' k : ℤ, f (t+k) := by
  change (∑' k : ℤ, f.comp (ContinuousMap.addRight (k • (1 : ℝ)) )) t = _
  have hf := ContinuousMap.summable_of_locally_summable_norm (compact_local_summable f hs)
  simpa only [zsmul_eq_mul, mul_one, ContinuousMap.comp_apply,
    ContinuousMap.addRight, ContinuousMap.coe_mk] using (ContinuousMap.tsum_apply hf t).symm

/-- Exact agreement of the manuscript's invariant integral with the usual
Lebesgue integral on every continuous boundedly supported test function. -/
theorem integralComplex_ordinary (f : C(ℝ, ℂ)) {N : ℕ} {B : ℝ}
    (hs : ∀ t : ℝ, (N : ℝ) < |t| → f t = 0) (hb : ∀ t, ‖f t‖ ≤ B) :
    integralComplex (fun t : AF => f t) (fun t ht => hs t ht) (fun t => hb t) =
      ∫ t : ℝ, f t := by
  have he : periodBCF (fun t : AF => f t) (fun t ht => hs t ht) (fun t => hb t) =
      circlePull periodMap (ordinaryPeriod f) := by
    ext x
    induction x using QuotientAddGroup.induction_on with
    | H t =>
      change (∑' k : ℤ, f ((t+k : AF) : ℝ)) = ordinaryPeriod f ((t : ℝ) : UnitAddCircle)
      rw [ordinaryPeriod_apply f hs]
      rfl
  unfold integralComplex
  rw [he, ordinary_mean_integral]
  have hf := Real.fourierCoeff_tsum_comp_add (compact_local_summable f hs) 0
  simpa only [fourierCoeff, neg_zero, fourier_zero, one_smul, Int.cast_zero,
    Real.fourier_real_eq_integral_exp_smul, mul_zero, zero_mul, Complex.exp_zero, Complex.ofReal_zero,
    ordinaryPeriod, ContinuousMap.coe_mk] using hf

lemma integralComplex_re (h : AF → ℂ) {N M : ℕ} {B C : ℝ}
    (hs : ∀ t : AF, (N : ℝ) < |(t : ℝ)| → h t = 0)
    (hb : ∀ t, ‖h t‖ ≤ B)
    (rs : ∀ t : AF, (M : ℝ) < |(t : ℝ)| → (h t).re = 0)
    (rb : ∀ t, ‖(h t).re‖ ≤ C) :
    (integralComplex h hs hb).re = integralReal (fun t => (h t).re) rs rb := by
  have he : realPart (periodBCF h hs hb) = periodBCF (fun t => (h t).re) rs rb := by
    ext x
    induction x using QuotientAddGroup.induction_on with
    | H t => exact Complex.reCLM.map_tsum (period_summable hs t)
  simp only [integralComplex, cmean, Complex.add_re, Complex.ofReal_re,
    Complex.mul_re, Complex.ofReal_im, Complex.I_re, Complex.I_im,
    mul_zero, zero_mul, sub_self, add_zero, he, integralReal]

theorem integralReal_ordinary (f : C(ℝ, ℝ)) {N : ℕ} {B : ℝ}
    (hs : ∀ t : ℝ, (N : ℝ) < |t| → f t = 0) (hb : ∀ t, ‖f t‖ ≤ B) :
    integralReal (fun t : AF => f t) (fun t ht => hs t ht) (fun t => hb t) =
      ∫ t : ℝ, f t := by
  let fc : C(ℝ, ℂ) := ⟨fun t => (f t : ℂ), Complex.continuous_ofReal.comp f.continuous⟩
  have hcs : ∀ t : ℝ, (N : ℝ) < |t| → fc t = 0 := by
    intro t ht
    simp [fc, hs t ht]
  have hcb : ∀ t, ‖fc t‖ ≤ B := by
    intro t
    simpa only [fc, coe_mk, Complex.norm_real] using hb t
  have hi := integralComplex_ordinary fc hcs hcb
  have hre := congrArg Complex.re hi
  rw [integralComplex_re _ _ _ (fun t ht => hs t ht) (fun t => hb t)] at hre
  change integralReal (fun t : AF => f t) _ _ = (∫ t : ℝ, (f t : ℂ)).re at hre
  rw [integral_complex_ofReal] at hre
  exact hre

end OrdinaryIntegral

section Smoothing
variable {H : Type*} [NormedAddCommGroup H] [InnerProductSpace ℝ H] [CompleteSpace H]

lemma weakIntegral_congr (h j : AF → H) {N M : ℕ} {B C : ℝ}
    (hs : ∀ t : AF, (N : ℝ) < |(t : ℝ)| → h t = 0)
    (hb : ∀ t, ‖h t‖ ≤ B)
    (js : ∀ t : AF, (M : ℝ) < |(t : ℝ)| → j t = 0)
    (jb : ∀ t, ‖j t‖ ≤ C) (he : ∀ t, h t = j t) :
    weakIntegral h hs hb = weakIntegral j js jb := by
  unfold weakIntegral
  congr 1
  ext x
  induction x using QuotientAddGroup.induction_on with
  | H t => exact tsum_congr (fun k => he (t+k))

lemma shifted_support {φ : AF → ℝ} {N : ℕ}
    (hφ : ∀ t : AF, (N : ℝ) < |(t : ℝ)| → φ t = 0)
    (s : AF) (hs : |(s : ℝ)| ≤ 1) :
    ∀ t : AF, ((N+1 : ℕ) : ℝ) < |(t : ℝ)| → φ (t-s) = 0 := by
  intro t ht
  apply hφ
  have hi : |(t : ℝ)| ≤ |(t : ℝ)-(s : ℝ)| + |(s : ℝ)| := by
    simpa using abs_add_le ((t : ℝ)-(s : ℝ)) (s : ℝ)
  change (N : ℝ) < |(t : ℝ)-(s : ℝ)|
  push_cast at ht
  linarith

variable (U : AF → H ≃ₗᵢ[ℝ] H)

omit [CompleteSpace H] in
lemma smoothed_support (φ : AF → ℝ) {N : ℕ}
    (hφ : ∀ t : AF, (N : ℝ) < |(t : ℝ)| → φ t = 0) (v : H) :
    ∀ t : AF, (N : ℝ) < |(t : ℝ)| → φ t • U t v = 0 := by
  intro t ht
  rw [hφ t ht, zero_smul]

omit [CompleteSpace H] in
lemma smoothed_bound (φ : AF → ℝ) {B : ℝ} (hb : ∀ t, |φ t| ≤ B) (v : H) :
    ∀ t, ‖φ t • U t v‖ ≤ B * ‖v‖ := by
  intro t
  rw [norm_smul, Real.norm_eq_abs, (U t).norm_map]
  exact mul_le_mul_of_nonneg_right (hb t) (norm_nonneg v)

def smoothedVector (φ : AF → ℝ) {N : ℕ} {B : ℝ}
    (hφ : ∀ t : AF, (N : ℝ) < |(t : ℝ)| → φ t = 0)
    (hb : ∀ t, |φ t| ≤ B) (v : H) : H :=
  weakIntegral (fun t => φ t • U t v) (smoothed_support U φ hφ v)
    (smoothed_bound U φ hb v)

/-- Translation continuity of smoothing rests only on regularity of the scalar
window, not on any measurability of the discrete representation. -/
theorem smoothed_translation_bound
    (hu : ∀ s t v, U s (U t v) = U (s+t) v)
    (φ : AF → ℝ) {N : ℕ} {B C : ℝ}
    (hφ : ∀ t : AF, (N : ℝ) < |(t : ℝ)| → φ t = 0)
    (hb : ∀ t, |φ t| ≤ B) (v : H) (s : AF) (hs : |(s : ℝ)| ≤ 1)
    (hC : 0 ≤ C) (hd : ∀ t, |φ (t-s)-φ t| ≤ C) :
    ‖U s (smoothedVector U φ hφ hb v) - smoothedVector U φ hφ hb v‖ ≤
      (Finset.Icc (-((N+1 : ℕ) : ℤ)-2) (((N+1 : ℕ) : ℤ)+2)).card * (C * ‖v‖) := by
  let h : AF → H := fun t => φ t • U t v
  let j : AF → H := fun t => φ (t-s) • U t v
  have hh := smoothed_support U φ hφ v
  have bh := smoothed_bound U φ hb v
  have hj := smoothed_support U (fun t => φ (t-s)) (shifted_support hφ s hs) v
  have bj := smoothed_bound U (fun t => φ (t-s)) (fun t => hb (t-s)) v
  have dh : ∀ t : AF, ((N+1 : ℕ) : ℝ) < |(t : ℝ)| → j t-h t = 0 := by
    intro t ht
    change φ (t-s) • U t v - φ t • U t v = 0
    rw [hj t ht, hh t (by push_cast at ht; linarith), sub_self]
  have db : ∀ t, ‖j t-h t‖ ≤ C*‖v‖ := by
    intro t
    change ‖φ (t-s) • U t v - φ t • U t v‖ ≤ _
    rw [← sub_smul, norm_smul, Real.norm_eq_abs, (U t).norm_map]
    exact mul_le_mul_of_nonneg_right (hd t) (norm_nonneg v)
  have kh : ∀ t : AF, (N : ℝ) < |(t : ℝ)| → U s (h t) = 0 := by
    intro t ht
    change U s (φ t • U t v) = 0
    rw [hh t ht, map_zero]
  have kb : ∀ t, ‖U s (h t)‖ ≤ B*‖v‖ := by
    intro t
    rw [(U s).norm_map]
    exact bh t
  have je : ∀ t, j t = U s (h (t+(-s))) := by
    intro t
    simp only [j, h, map_smul, hu, sub_eq_add_neg]
    congr 2
    abel_nf
  have kjs : ∀ t : AF, ((N+1 : ℕ) : ℝ) < |(t : ℝ)| → U s (h (t+(-s))) = 0 := by
    intro t ht
    rw [← je]
    exact hj t ht
  have kjb : ∀ t, ‖U s (h (t+(-s)))‖ ≤ B*‖v‖ := by
    intro t
    rw [← je]
    exact bj t
  have ji : weakIntegral j hj bj = U s (weakIntegral h hh bh) := by
    calc
      _ = weakIntegral (fun t => U s (h (t+(-s)))) kjs kjb :=
        weakIntegral_congr _ _ _ _ _ _ je
      _ = weakIntegral (fun t => U s (h t)) kh kb :=
        weakIntegral_shift (fun t => U s (h t)) (-s) kh kb kjs kjb
      _ = U s (weakIntegral h hh bh) :=
        weakIntegral_map (U s).toContinuousLinearEquiv.toContinuousLinearMap h hh bh kh kb
  have di := weakIntegral_sub j h hj bj hh bh dh db
  change ‖U s (weakIntegral h hh bh) - weakIntegral h hh bh‖ ≤ _
  rw [← ji, ← di]
  exact weakIntegral_norm_bound _ dh db (mul_nonneg hC (norm_nonneg v))

/-- Every uniformly continuous compact window produces a strongly continuous
vector even for a completely discontinuous representation of the discrete F. -/
theorem smoothed_tendsto
    (hu : ∀ s t v, U s (U t v) = U (s+t) v)
    (φ : ℝ → ℝ) (hc : UniformContinuous φ) {N : ℕ} {B : ℝ}
    (hφ : ∀ t : ℝ, (N : ℝ) < |t| → φ t = 0)
    (hb : ∀ t, |φ t| ≤ B) (v : H) :
    Tendsto (fun s : AF => U s
      (smoothedVector U (fun t => φ t) (fun t ht => hφ t ht) (fun t => hb t) v))
      (𝓝 0) (𝓝 (smoothedVector U (fun t => φ t)
        (fun t ht => hφ t ht) (fun t => hb t) v)) := by
  apply tendsto_sub_nhds_zero_iff.mp
  apply Metric.tendsto_nhds.mpr
  intro ε hε
  let Q : ℝ := (Finset.Icc (-((N+1 : ℕ) : ℤ)-2) (((N+1 : ℕ) : ℤ)+2)).card * ‖v‖
  have hQ : 0 ≤ Q := mul_nonneg (Nat.cast_nonneg _) (norm_nonneg v)
  have hp : 0 < ε/(Q+1) := div_pos hε (by positivity)
  obtain ⟨δ, hδ, hd⟩ := Metric.uniformContinuous_iff.mp hc _ hp
  have hnorm : ∀ᶠ s : AF in 𝓝 0, ‖s‖ < min δ 1 :=
    (show Tendsto (fun s : AF => ‖s‖) (𝓝 0) (𝓝 (0 : ℝ)) by
      simpa using continuous_norm.tendsto (0 : AF)).eventually
        (eventually_lt_nhds (lt_min hδ zero_lt_one))
  filter_upwards [hnorm] with s hs
  have hsδ : |(s : ℝ)| < δ := (lt_min_iff.mp hs).1
  have hs1 : |(s : ℝ)| ≤ 1 := le_of_lt (lt_min_iff.mp hs).2
  have hdiff : ∀ t : AF, |φ ((t-s : AF) : ℝ) - φ t| ≤ ε/(Q+1) := by
    intro t
    apply le_of_lt
    apply hd
    change |(t : ℝ)-(s : ℝ)-(t : ℝ)| < δ
    rw [show (t : ℝ)-(s : ℝ)-(t : ℝ) = -(s : ℝ) by ring, abs_neg]
    exact hsδ
  have hbound := smoothed_translation_bound U hu (fun t => φ t)
    (fun t ht => hφ t ht) (fun t => hb t) v s hs1 hp.le hdiff
  rw [dist_zero_right]
  apply hbound.trans_lt
  have hr : Q * (ε/(Q+1)) < ε := by
    rw [← mul_div_assoc, div_lt_iff₀ (by positivity : 0 < Q+1)]
    nlinarith
  simpa only [Q, mul_assoc, mul_comm (ε/(Q+1)) ‖v‖] using hr

end Smoothing
end PlaneFiveColor.InvariantMean
end
end
end

end OAI


==> anc/erdos-1070/lean/OAI/Analysis/PlaneSpectrum/Multipliers.lean <==
import OAI.Analysis.PlaneSpectrum.Characters
import OAI.Analysis.PlaneSpectrum.InvariantMean

namespace OAI

noncomputable section
open scoped ComplexConjugate
noncomputable section
open scoped BigOperators
noncomputable section
open scoped BigOperators BoundedContinuousFunction
open Filter Topology
noncomputable section
open MeasureTheory Filter
open scoped ENNReal ComplexConjugate
namespace PlaneFiveColor.LpMultiplier
variable {X : Type*} [MeasurableSpace X] {μ : Measure X}

lemma mul_memLp (h : X → ℂ) (hm : AEStronglyMeasurable h μ)
    (hn : ∀ x, ‖h x‖ = 1) (v : Lp ℂ 2 μ) :
    MemLp (fun x => h x * v x) 2 μ := by
  apply (Lp.memLp v).of_le (hm.mul (Lp.aestronglyMeasurable v))
  exact Eventually.of_forall (fun x => by simp [hn])

def mul (h : X → ℂ) (hm : AEStronglyMeasurable h μ)
    (hn : ∀ x, ‖h x‖ = 1) (v : Lp ℂ 2 μ) : Lp ℂ 2 μ :=
  (mul_memLp h hm hn v).toLp _

lemma mul_ae (h : X → ℂ) (hm : AEStronglyMeasurable h μ)
    (hn : ∀ x, ‖h x‖ = 1) (v : Lp ℂ 2 μ) :
    mul h hm hn v =ᵐ[μ] (fun x => h x * v x) := MemLp.coeFn_toLp _

lemma mul_norm (h : X → ℂ) (hm : AEStronglyMeasurable h μ)
    (hn : ∀ x, ‖h x‖ = 1) (v : Lp ℂ 2 μ) :
    ‖mul h hm hn v‖ = ‖v‖ := by
  simp only [Lp.norm_def]
  congr 1
  apply eLpNorm_congr_norm_ae (Lp.aestronglyMeasurable (mul h hm hn v))
    (Lp.aestronglyMeasurable v)
  filter_upwards [mul_ae h hm hn v] with x hx
  simp [hx, hn]

def mulIsometry (h : X → ℂ) (hm : AEStronglyMeasurable h μ)
    (hn : ∀ x, ‖h x‖ = 1) : Lp ℂ 2 μ →ₗᵢ[ℝ] Lp ℂ 2 μ where
  toFun := mul h hm hn
  map_add' v w := by
    apply Lp.ext
    filter_upwards [mul_ae h hm hn (v+w), mul_ae h hm hn v, mul_ae h hm hn w,
      Lp.coeFn_add v w, Lp.coeFn_add (mul h hm hn v) (mul h hm hn w)] with x ha hb hc hd he
    simp only [ha, hd, he, Pi.add_apply, hb, hc, mul_add]
  map_smul' r v := by
    apply Lp.ext
    filter_upwards [mul_ae h hm hn (r • v), mul_ae h hm hn v,
      Lp.coeFn_smul r v, Lp.coeFn_smul r (mul h hm hn v)] with x ha hb hc hd
    simp only [ha, hc, hd, Pi.smul_apply, hb, RingHom.id_apply, mul_smul_comm]
  norm_map' := mul_norm h hm hn

lemma mul_inverse (h : X → ℂ) (hm : AEStronglyMeasurable h μ)
    (hn : ∀ x, ‖h x‖ = 1) (v : Lp ℂ 2 μ) :
    mul h hm hn (mul (fun x => conj (h x)) (continuous_star.comp_aestronglyMeasurable hm) (fun x => by simp [hn]) v) = v := by
  apply Lp.ext
  filter_upwards [mul_ae h hm hn (mul (fun x => conj (h x)) (continuous_star.comp_aestronglyMeasurable hm) (fun x => by simp [hn]) v),
    mul_ae (fun x => conj (h x)) (continuous_star.comp_aestronglyMeasurable hm) (fun x => by simp [hn]) v] with x hx hy
  rw [hx, hy, ← mul_assoc]
  have hh : h x * conj (h x) = 1 := by
    rw [Complex.mul_conj, Complex.normSq_eq_norm_sq, hn]
    norm_num
  rw [hh, one_mul]

def mulEquiv (h : X → ℂ) (hm : AEStronglyMeasurable h μ)
    (hn : ∀ x, ‖h x‖ = 1) : Lp ℂ 2 μ ≃ₗᵢ[ℝ] Lp ℂ 2 μ :=
  LinearIsometryEquiv.ofSurjective (mulIsometry h hm hn) (fun v =>
    ⟨mul (fun x => conj (h x)) (continuous_star.comp_aestronglyMeasurable hm) (fun x => by simp [hn]) v, mul_inverse h hm hn v⟩)

/-- Spectral weighting by a Hilbert vector, exactly |v|² μ. -/
def weight (v : Lp ℂ 2 μ) : Measure X :=
  μ.withDensity (fun x => ENNReal.ofReal (‖v x‖^2))

lemma weight_measurable (v : Lp ℂ 2 μ) :
    AEMeasurable (fun x => ENNReal.ofReal (‖v x‖^2)) μ :=
  ((Lp.aestronglyMeasurable v).norm.pow 2).aemeasurable.ennreal_ofReal

instance weight_finite (v : Lp ℂ 2 μ) : IsFiniteMeasure (weight v) := by
  apply isFiniteMeasure_withDensity
  apply (lintegral_ofReal_ne_top_iff_integrable
    ((Lp.aestronglyMeasurable v).norm.pow 2) (Eventually.of_forall (fun x => sq_nonneg ‖v x‖))).mpr
  exact (memLp_two_iff_integrable_sq_norm (Lp.aestronglyMeasurable v)).mp (Lp.memLp v)

lemma weight_ac (v : Lp ℂ 2 μ) : weight v ≪ μ :=
  withDensity_absolutelyContinuous _ _

lemma weight_inner (h : X → ℂ) (hm : AEStronglyMeasurable h μ)
    (hn : ∀ x, ‖h x‖ = 1) (v : Lp ℂ 2 μ) :
    (∫ x, h x ∂weight v) = inner ℂ v (mul h hm hn v) := by
  rw [weight, integral_withDensity_eq_integral_toReal_smul₀ (weight_measurable v)
    (Eventually.of_forall (fun _ => ENNReal.ofReal_lt_top)), L2.inner_def]
  apply integral_congr_ae
  filter_upwards [mul_ae h hm hn v] with x hx
  rw [hx, ENNReal.toReal_ofReal (sq_nonneg _)]
  simp only [RCLike.inner_apply, Complex.real_smul]
  rw [← Complex.normSq_eq_norm_sq]
  have hh := Complex.mul_conj (v x)
  calc
    _ = (v x * conj (v x)) * h x := by rw [hh]
    _ = _ := by ring

lemma weight_eq_zero_iff (v : Lp ℂ 2 μ) : weight v = 0 ↔ v = 0 := by
  constructor
  · intro hz
    have he := (withDensity_eq_zero_iff (weight_measurable v)).mp hz
    apply Lp.eq_zero_iff_ae_eq_zero.mpr
    filter_upwards [he] with x hx
    have hsq : ‖v x‖^2 = 0 := le_antisymm (ENNReal.ofReal_eq_zero.mp hx) (sq_nonneg _)
    exact norm_eq_zero.mp (sq_eq_zero_iff.mp hsq)
  · intro hv
    apply (withDensity_eq_zero_iff (weight_measurable v)).mpr
    filter_upwards [Lp.eq_zero_iff_ae_eq_zero.mp hv] with x hx
    simp [hx]

lemma norm_mul_sub_sq (z w : ℂ) (hz : ‖z‖ = 1) :
    ‖z*w-w‖^2 = 2 * (‖w‖^2 * (1-z.re)) := by
  have he := Complex.normSq_sub z 1
  simp only [Complex.normSq_eq_norm_sq, hz, one_pow, map_one, mul_one] at he
  rw [show z*w-w = (z-1)*w by ring, norm_mul, mul_pow, he]
  ring

lemma lp_norm_sq_integral (v : Lp ℂ 2 μ) :
    (∫ x, ‖v x‖^2 ∂μ) = ‖v‖^2 := by
  have he := L2.inner_def (𝕜 := ℝ) v v
  simpa only [real_inner_self_eq_norm_sq] using he.symm

lemma weight_deviation (h : X → ℂ) (hm : AEStronglyMeasurable h μ)
    (hn : ∀ x, ‖h x‖ = 1) (v : Lp ℂ 2 μ) :
    (∫ x, 1-(h x).re ∂weight v) = ‖mul h hm hn v - v‖^2 / 2 := by
  rw [weight, integral_withDensity_eq_integral_toReal_smul₀ (weight_measurable v)
    (Eventually.of_forall (fun _ => ENNReal.ofReal_lt_top))]
  calc
    _ = ∫ x, ‖(mul h hm hn v-v) x‖^2 /2 ∂μ := by
      apply integral_congr_ae
      filter_upwards [mul_ae h hm hn v, Lp.coeFn_sub (mul h hm hn v) v] with x hx hy
      rw [hy, Pi.sub_apply, hx, norm_mul_sub_sq _ _ (hn x),
        ENNReal.toReal_ofReal (sq_nonneg _), smul_eq_mul]
      ring
    _ = _ := by rw [integral_div, lp_norm_sq_integral]

end PlaneFiveColor.LpMultiplier

namespace PlaneFiveColor.Spectral
open MeasureTheory Filter Topology
open scoped ENNReal

def lineU (ν : Measure D) (a : E) (t : F) : Lp ℂ 2 ν ≃ₗᵢ[ℝ] Lp ℂ 2 ν :=
  LpMultiplier.mulEquiv (fun d => (lineCharacter a d (Multiplicative.ofAdd t) : ℂ))
    (lineCharacter_measurable a t).aestronglyMeasurable (fun _ => Circle.norm_coe _)

lemma lineU_apply (ν : Measure D) (a : E) (t : F) (v : Lp ℂ 2 ν) :
    lineU ν a t v = LpMultiplier.mul
      (fun d => (lineCharacter a d (Multiplicative.ofAdd t) : ℂ))
      (lineCharacter_measurable a t).aestronglyMeasurable (fun _ => Circle.norm_coe _) v := rfl

lemma lineU_ae (ν : Measure D) (a : E) (t : F) (v : Lp ℂ 2 ν) :
    lineU ν a t v =ᵐ[ν] (fun d => (lineCharacter a d (Multiplicative.ofAdd t) : ℂ) * v d) :=
  LpMultiplier.mul_ae _ (lineCharacter_measurable a t).aestronglyMeasurable
    (fun _ => Circle.norm_coe _) v

lemma lineU_add (ν : Measure D) (a : E) (s t : F) (v : Lp ℂ 2 ν) :
    lineU ν a s (lineU ν a t v) = lineU ν a (s+t) v := by
  apply Lp.ext
  filter_upwards [lineU_ae ν a s (lineU ν a t v), lineU_ae ν a t v,
    lineU_ae ν a (s+t) v] with d hs ht hst
  rw [hs, ht, hst]
  have he := congrArg (fun z : Circle => (z : ℂ))
    ((lineCharacter a d).map_mul (Multiplicative.ofAdd s) (Multiplicative.ofAdd t))
  change (lineCharacter a d (Multiplicative.ofAdd (s+t)) : ℂ) =
    (lineCharacter a d (Multiplicative.ofAdd s) : ℂ) *
      (lineCharacter a d (Multiplicative.ofAdd t) : ℂ) at he
  rw [he, mul_assoc]

lemma lineU_zero (ν : Measure D) (a : E) (v : Lp ℂ 2 ν) : lineU ν a 0 v = v := by
  apply Lp.ext
  filter_upwards [lineU_ae ν a 0 v] with d hd
  simpa using hd

lemma weighted_coeff (ν : Measure D) (a : E) (v : Lp ℂ 2 ν) (t : F) :
    ContinuousCharacters.coeff (LpMultiplier.weight v) (lineCharacter a) t =
      ‖lineU ν a t v-v‖^2/2 := by
  rw [lineU_apply]
  simpa only [ContinuousCharacters.coeff, ContinuousCharacters.deviation, pow_one]
    using LpMultiplier.weight_deviation
      (fun d => (lineCharacter a d (Multiplicative.ofAdd t) : ℂ))
      (lineCharacter_measurable a t).aestronglyMeasurable (fun _ => Circle.norm_coe _) v

/-- A wild law has no nonzero strongly continuous vector for any nonzero
algebraic line. The arbitrary L² vector is handled by its actual |v|² weight. -/
theorem strong_vector_zero (ν : Measure D) [IsProbabilityMeasure ν]
    (hν : IsWild ν) {a : E} (ha : a ≠ 0) (v : Lp ℂ 2 ν)
    (hc : Tendsto (fun t => lineU ν a t v) (𝓝 0) (𝓝 v)) : v = 0 := by
  have hcoef : ContinuousAt
      (ContinuousCharacters.coeff (LpMultiplier.weight v) (lineCharacter a)) 0 := by
    have he : ContinuousCharacters.coeff (LpMultiplier.weight v) (lineCharacter a) =
        fun t => ‖lineU ν a t v-v‖^2/2 := funext (weighted_coeff ν a v)
    rw [he]
    change Tendsto _ (𝓝 0) (𝓝 (_ / 2))
    have hh := ((hc.sub (tendsto_const_nhds (x := v))).norm.pow 2).div_const 2
    simpa only [lineU_zero, sub_self, norm_zero, zero_pow (by norm_num : (2 : ℕ) ≠ 0), zero_div]
      using hh
  exact (LpMultiplier.weight_eq_zero_iff v).mp
    (wild_continuous_coefficient_zero ν (LpMultiplier.weight v) hν
      (LpMultiplier.weight_ac v) ha hcoef)

/-- Every ordinary compact window has zero weak vector average along a
nonzero algebraic line of a wild law. -/
theorem wild_smoothed_zero (ν : Measure D) [IsProbabilityMeasure ν]
    (hν : IsWild ν) {a : E} (ha : a ≠ 0)
    (φ : ℝ → ℝ) (hc : UniformContinuous φ) {N : ℕ} {B : ℝ}
    (hs : ∀ t : ℝ, (N : ℝ) < |t| → φ t = 0)
    (hb : ∀ t, |φ t| ≤ B) (v : Lp ℂ 2 ν) :
    InvariantMean.smoothedVector (lineU ν a) (fun t => φ t)
      (fun t ht => hs t ht) (fun t => hb t) v = 0 := by
  apply strong_vector_zero ν hν ha
  exact InvariantMean.smoothed_tendsto (lineU ν a) (lineU_add ν a) φ hc hs hb v

end PlaneFiveColor.Spectral

namespace PlaneFiveColor.InvariantMean
open MeasureTheory
lemma weakMean_complex {G : Type*} [AddCommGroup G] [TopologicalSpace G]
    [DiscreteTopology G] (V : G →ᵇ ℂ) : weakMean V = cmean V := by
  have hr := weakMean_pair V (1 : ℂ)
  have hi := weakMean_pair V Complex.I
  have hpr : pairing V (1 : ℂ) = realPart V := by
    ext x
    simp [pairing_apply, real_inner_eq_re_inner ℂ, RCLike.inner_apply]
  have hpi : pairing V Complex.I = imagPart V := by
    ext x
    simp [pairing_apply, real_inner_eq_re_inner ℂ, RCLike.inner_apply]
  rw [hpr] at hr
  rw [hpi] at hi
  apply Complex.ext <;>
    simp_all [real_inner_eq_re_inner ℂ, RCLike.inner_apply, cmean]

lemma weakIntegral_complex (h : AF → ℂ) {N : ℕ} {B : ℝ}
    (hs : ∀ t : AF, (N : ℝ) < |(t : ℝ)| → h t = 0)
    (hb : ∀ t, ‖h t‖ ≤ B) : weakIntegral h hs hb = integralComplex h hs hb :=
  weakMean_complex _
end PlaneFiveColor.InvariantMean

namespace PlaneFiveColor.Spectral
open MeasureTheory Filter Topology
open scoped ENNReal

def lineFourier (ν : Measure D) (a : E) (t : F) : ℂ :=
  ∫ d, (lineCharacter a d (Multiplicative.ofAdd t) : ℂ) ∂ν

lemma lineFourier_norm_le (ν : Measure D) [IsProbabilityMeasure ν] (a : E) (t : F) :
    ‖lineFourier ν a t‖ ≤ 1 := by
  simpa [lineFourier] using (norm_integral_le_of_norm_le_const (μ := ν)
    (C := (1 : ℝ)) (Eventually.of_forall (fun d => (Circle.norm_coe
      (lineCharacter a d (Multiplicative.ofAdd t))).le)))

lemma lineFourier_inner (ν : Measure D) [IsProbabilityMeasure ν] (a : E) (t : F) :
    inner ℂ (Lp.const 2 ν (1 : ℂ)) (lineU ν a t (Lp.const 2 ν (1 : ℂ))) =
      lineFourier ν a t := by
  rw [L2.inner_def]
  apply integral_congr_ae
  filter_upwards [lineU_ae ν a t (Lp.const 2 ν (1 : ℂ)),
    Lp.coeFn_const (2 : ℝ≥0∞) ν (1 : ℂ)] with d hu hc
  simp [hu, RCLike.inner_apply]

/-- The invariant scalar Fourier average on a nonzero algebraic line vanishes
for every real ordinary compact window; no measurability of t ↦ fν(at). -/
theorem wild_line_average_zero (ν : Measure D) [IsProbabilityMeasure ν]
    (hν : IsWild ν) {a : E} (ha : a ≠ 0)
    (φ : ℝ → ℝ) (hc : UniformContinuous φ) {N : ℕ} {B : ℝ}
    (hs : ∀ t : ℝ, (N : ℝ) < |t| → φ t = 0)
    (hb : ∀ t, |φ t| ≤ B) :
    InvariantMean.integralComplex
      (fun t : F => (φ t : ℂ) * lineFourier ν a t)
      (fun t ht => by rw [hs t ht, Complex.ofReal_zero, zero_mul])
      (fun t => by
        rw [norm_mul, Complex.norm_real, Real.norm_eq_abs]
        exact (mul_le_of_le_one_right (abs_nonneg _) (lineFourier_norm_le ν a t)).trans (hb t)) = 0 := by
  let v := Lp.const 2 ν (1 : ℂ)
  let L : Lp ℂ 2 ν →L[ℝ] ℂ := (innerSL ℂ v).restrictScalars ℝ
  have he (t : F) : L (φ t • lineU ν a t v) = (φ t : ℂ) * lineFourier ν a t := by
    rw [map_smul]
    change φ t • inner ℂ v (lineU ν a t v) = _
    rw [lineFourier_inner]
    rfl
  have hjs : ∀ t : F, (N : ℝ) < |(t : ℝ)| → L (φ t • lineU ν a t v) = 0 := by
    intro t ht
    rw [he, hs t ht, Complex.ofReal_zero, zero_mul]
  have hjb : ∀ t : F, ‖L (φ t • lineU ν a t v)‖ ≤ B := by
    intro t
    rw [he, norm_mul, Complex.norm_real, Real.norm_eq_abs]
    exact (mul_le_of_le_one_right (abs_nonneg _) (lineFourier_norm_le ν a t)).trans (hb t)
  have hm := InvariantMean.weakIntegral_map L
    (fun t : F => φ t • lineU ν a t v)
    (InvariantMean.smoothed_support (lineU ν a) (fun t => φ t) (fun t ht => hs t ht) v)
    (InvariantMean.smoothed_bound (lineU ν a) (fun t => φ t) (fun t => hb t) v)
    hjs hjb
  change InvariantMean.weakIntegral _ _ _ = L (InvariantMean.smoothedVector
    (lineU ν a) (fun t : F => φ t) (fun t ht => hs t ht) (fun t => hb t) v) at hm
  rw [wild_smoothed_zero ν hν ha φ hc hs hb v, map_zero] at hm
  rw [← InvariantMean.weakIntegral_complex]
  exact (InvariantMean.weakIntegral_congr _ _ _ _ hjs hjb (fun t => (he t).symm)).trans hm

end PlaneFiveColor.Spectral
end
end
end
end

end OAI


==> anc/erdos-1070/lean/OAI/Analysis/PlaneSpectrum/NumberFields.lean <==
import Mathlib

namespace OAI

noncomputable section
open Polynomial
namespace EuclideanFiveColor.AlgebraicCayley
variable {L : Type*} [Field L] [Algebra ℚ L]

lemma minpoly_reverse_eval_ne_zero (b : L) (hb : IsAlgebraic ℚ b) (t : ℚ)
    (ht : 1-b*algebraMap ℚ L t ≠ 0) : (minpoly ℚ b).reverse.eval t ≠ 0 := by
  intro hz
  by_cases ht0 : t = 0
  · subst t
    rw [← coeff_zero_eq_eval_zero, coeff_zero_reverse, (minpoly.monic hb.isIntegral).leadingCoeff] at hz
    exact one_ne_zero hz
  let : Invertible (t⁻¹) := invertibleOfNonzero (inv_ne_zero ht0)
  have hp : (minpoly ℚ b).IsRoot t⁻¹ := by
    have he := (eval₂_reverse_eq_zero_iff (RingHom.id ℚ) t⁻¹ (minpoly ℚ b))
    simp only [invOf_eq_inv, inv_inv, eval₂_id] at he
    exact he.mp hz
  have he := minpoly.root hb.isIntegral hp
  apply ht
  rw [← he, ← map_mul, inv_mul_cancel₀ ht0, map_one, sub_self]

/-- A scalar-rational common denominator for an algebraic linear reciprocal. -/
lemma reciprocal_denominator (b : L) (hb : IsAlgebraic ℚ b) :
    ∃ (P : ℚ[X]) (R : L[X]), P.coeff 0 = 1 ∧
      (1-C b*X)*R = P.map (algebraMap ℚ L) ∧
      ∀ t : ℚ, 1-b*algebraMap ℚ L t ≠ 0 → P.eval t ≠ 0 := by
  by_cases hb0 : b = 0
  · subst b
    exact ⟨1,1,by simp,by simp,by simp⟩
  let p := minpoly ℚ b
  have hm : p.Monic := minpoly.monic hb.isIntegral
  let : Invertible b := invertibleOfNonzero hb0
  have hz : (p.reverse.map (algebraMap ℚ L)).IsRoot b⁻¹ := by
    rw [IsRoot, eval_map]
    have h := (eval₂_reverse_eq_zero_iff (algebraMap ℚ L) b p).mpr (minpoly.aeval ℚ b)
    simpa only [invOf_eq_inv] using h
  obtain ⟨R,hR⟩ := (dvd_iff_isRoot.mpr hz)
  refine ⟨p.reverse,C (-b⁻¹)*R,?_,?_,minpoly_reverse_eval_ne_zero b hb⟩
  · rw [coeff_zero_reverse, hm.leadingCoeff]
  · calc
      _ = (X-C b⁻¹)*R := by
        have he : (1-C b*X)*C (-b⁻¹) = X-C b⁻¹ := by
          have hc : C b*C b⁻¹ = (1 : L[X]) := by rw [← map_mul, mul_inv_cancel₀ hb0, map_one]
          rw [map_neg]
          calc
            _ = (C b*C b⁻¹)*X-C b⁻¹ := by ring
            _ = _ := by rw [hc, one_mul]
        rw [← mul_assoc, he]
      _ = _ := hR.symm

/-- Coefficientwise transport by a rational linear functional. -/
def polyLinear (ℓ : L →ₗ[ℚ] ℚ) (p : L[X]) : ℚ[X] :=
  Polynomial.ofFinsupp (AddMonoidAlgebra.ofCoeff (p.toFinsupp.coeff.mapRange ℓ (map_zero ℓ)))
@[simp] lemma coeff_polyLinear (ℓ : L →ₗ[ℚ] ℚ) (p : L[X]) (n : ℕ) :
    (polyLinear ℓ p).coeff n = ℓ (p.coeff n) := rfl
lemma polyLinear_add (ℓ : L →ₗ[ℚ] ℚ) (p q : L[X]) :
    polyLinear ℓ (p+q) = polyLinear ℓ p + polyLinear ℓ q := by
  ext n
  simp only [coeff_polyLinear, coeff_add, map_add]
lemma polyLinear_monomial (ℓ : L →ₗ[ℚ] ℚ) (n : ℕ) (a : L) :
    polyLinear ℓ (monomial n a) = monomial n (ℓ a) := by
  ext k
  simp only [coeff_polyLinear, coeff_monomial]
  split_ifs <;> simp
lemma eval_polyLinear (ℓ : L →ₗ[ℚ] ℚ) (p : L[X]) (t : ℚ) :
    (polyLinear ℓ p).eval t = ℓ (p.eval (algebraMap ℚ L t)) := by
  induction p using Polynomial.induction_on' with
  | add p q hp hq => simp only [polyLinear_add, eval_add, hp, hq, map_add]
  | monomial n a =>
    rw [polyLinear_monomial, eval_monomial, eval_monomial]
    have he : a*(algebraMap ℚ L t)^n = (t^n) • a := by
      rw [Algebra.smul_def, map_pow, mul_comm]
    rw [he, map_smul]
    exact mul_comm _ _

lemma polyLinear_eq_zero_iff (ℓ : L →ₗ[ℚ] ℚ) (p : L[X]) :
    polyLinear ℓ p = 0 ↔ ∀ t : ℚ, ℓ (p.eval (algebraMap ℚ L t)) = 0 := by
  simp_rw [← eval_polyLinear]
  exact ⟨fun he _ => by rw [he, eval_zero], fun h => Polynomial.funext fun t => by simpa using h t⟩

/-- The first three formal coefficients of the Cayley curve force annihilation
of 1, b and b². No analytic continuity is used. -/
lemma cayley_annihilation (b : L) (hb : IsAlgebraic ℚ b) (ℓ : L →ₗ[ℚ] ℚ)
    (hd : ∀ t : ℚ, 1-b*(algebraMap ℚ L t) ≠ 0)
    (h : ∀ t : ℚ, ℓ ((1+b*(algebraMap ℚ L t))/(1-b*(algebraMap ℚ L t))) = 0) :
    ℓ 1 = 0 ∧ ℓ b = 0 ∧ ℓ (b^2) = 0 := by
  obtain ⟨P,R,hP,hR,_hPreg⟩ := reciprocal_denominator b hb
  have hR' : R-(C b*R)*X = P.map (algebraMap ℚ L) := by
    convert hR using 1
    ring
  let T := R+(C b*R)*X
  have hT : polyLinear ℓ T = 0 := by
    apply (polyLinear_eq_zero_iff ℓ T).mpr
    intro t
    have hRt := congrArg (Polynomial.eval (algebraMap ℚ L t)) hR
    simp only [eval_mul, eval_sub, eval_one, eval_C, eval_X, eval_map, eval₂_at_apply] at hRt
    have he : T.eval (algebraMap ℚ L t) =
        (P.eval t) • ((1+b*(algebraMap ℚ L t))/(1-b*(algebraMap ℚ L t))) := by
      dsimp only [T]
      simp only [eval_add, eval_mul, eval_C, eval_X, Algebra.smul_def]
      rw [← hRt]
      rw [← mul_div_assoc, eq_div_iff (hd t)]
      ring
    rw [he, map_smul, h t, smul_zero]
  have h0 : R.coeff 0 = 1 := by
    have he := congrArg (fun p : L[X] => p.coeff 0) hR'
    simpa only [coeff_sub, coeff_mul_X_zero, sub_zero, coeff_map, hP, map_one] using he
  have h1 : R.coeff 1-b = algebraMap ℚ L (P.coeff 1) := by
    have he := congrArg (fun p : L[X] => p.coeff 1) hR'
    simpa only [coeff_sub, coeff_mul_X, coeff_C_mul, h0, mul_one, coeff_map] using he
  have h2 : R.coeff 2-b*R.coeff 1 = algebraMap ℚ L (P.coeff 2) := by
    have he := congrArg (fun p : L[X] => p.coeff 2) hR'
    simpa only [coeff_sub, coeff_mul_X, coeff_C_mul, coeff_map] using he
  have ht0 : ℓ 1 = 0 := by
    have he := congrArg (fun p : ℚ[X] => p.coeff 0) hT
    simpa only [coeff_polyLinear, T, coeff_add, coeff_mul_X_zero, add_zero, h0, coeff_zero] using he
  have ht1 : ℓ (R.coeff 1) + ℓ b = 0 := by
    have he := congrArg (fun p : ℚ[X] => p.coeff 1) hT
    simpa only [coeff_polyLinear, T, coeff_add, coeff_mul_X, coeff_C_mul, h0, mul_one,
      map_add, coeff_zero] using he
  have ht2 : ℓ (R.coeff 2) + ℓ (b*R.coeff 1) = 0 := by
    have he := congrArg (fun p : ℚ[X] => p.coeff 2) hT
    simpa only [coeff_polyLinear, T, coeff_add, coeff_mul_X, coeff_C_mul,
      map_add, coeff_zero] using he
  have hlQ (c : ℚ) : ℓ (algebraMap ℚ L c) = 0 := by
    have he : algebraMap ℚ L c = c • (1:L) := by rw [Algebra.smul_def, mul_one]
    rw [he, map_smul, ht0, smul_zero]
  have hh1 := congrArg ℓ h1
  rw [map_sub, hlQ] at hh1
  have hb0 : ℓ b = 0 := by linarith
  have hh2 := congrArg ℓ h2
  rw [map_sub, hlQ] at hh2
  have hbR : ℓ (b*R.coeff 1) = 0 := by linarith
  have hR1 : R.coeff 1 = algebraMap ℚ L (P.coeff 1)+b := sub_eq_iff_eq_add.mp h1
  rw [hR1, mul_add, map_add] at hbR
  have he : b*algebraMap ℚ L (P.coeff 1) = (P.coeff 1) • b := by
    rw [Algebra.smul_def, mul_comm]
  rw [he, map_smul, hb0, smul_zero, zero_add, ← sq] at hbR
  exact ⟨ht0,hb0,hbR⟩

end EuclideanFiveColor.AlgebraicCayley

end

noncomputable section
open Polynomial
namespace EuclideanFiveColor.AlgebraicCayley
variable {L : Type*} [Field L] [Algebra ℚ L]

lemma linearFraction_polynomials (a b c d : L) (hc : c ≠ 0)
    (hb : IsAlgebraic ℚ (-d/c)) (ℓ : L →ₗ[ℚ] ℚ)
    (hd : ∀ t : ℚ, c+d*algebraMap ℚ L t ≠ 0) :
    ∃ P Q : ℚ[X], ∀ t : ℚ, Q.eval t ≠ 0 ∧
      P.eval t = Q.eval t * ℓ ((a+b*algebraMap ℚ L t)/(c+d*algebraMap ℚ L t)) := by
  obtain ⟨Q,R,hQ,hR,hQreg⟩ := reciprocal_denominator (-d/c) hb
  clear hQ
  have hdn (t : ℚ) : 1-(-d/c)*algebraMap ℚ L t ≠ 0 := by
    intro hh
    apply hd t
    have he : c+d*algebraMap ℚ L t = c*(1-(-d/c)*algebraMap ℚ L t) := by
      field_simp
      ring
    rw [he, hh, mul_zero]
  let U : L[X] := (C (a/c)+C (b/c)*X)*R
  refine ⟨polyLinear ℓ U,Q,fun t => ⟨hQreg t (hdn t),?_⟩⟩
  rw [eval_polyLinear]
  have hRt := congrArg (Polynomial.eval (algebraMap ℚ L t)) hR
  simp only [eval_mul, eval_sub, eval_one, eval_C, eval_X, eval_map, eval₂_at_apply] at hRt
  have he : U.eval (algebraMap ℚ L t) =
      (Q.eval t) • ((a+b*algebraMap ℚ L t)/(c+d*algebraMap ℚ L t)) := by
    dsimp only [U]
    simp only [eval_mul, eval_add, eval_C, eval_X, Algebra.smul_def]
    rw [← hRt, ← mul_div_assoc, eq_div_iff (hd t)]
    field_simp
    ring
  rw [he, map_smul, smul_eq_mul]

/-- Finite simultaneous avoidance for rational functions with no rational poles. -/
lemma rational_functions_avoid {ι : Type*} (s : Finset ι) (f : ι → ℚ → ℚ)
    (hpoly : ∀ i ∈ s, ∃ P Q : ℚ[X], ∀ t, Q.eval t ≠ 0 ∧ P.eval t = Q.eval t*f i t)
    (hn : ∀ i ∈ s, ∃ t, f i t ≠ 0) :
    ∃ t, ∀ i ∈ s, f i t ≠ 0 := by
  classical
  choose P Q hQ using fun i : s => hpoly i i.property
  have hP (i : s) : P i ≠ 0 := by
    obtain ⟨t,ht⟩ := hn i i.property
    intro he
    have hh := (hQ i t).2
    rw [he, eval_zero] at hh
    exact mul_ne_zero (hQ i t).1 ht hh.symm
  have hz : (∏ i : s, P i) ≠ 0 := Finset.prod_ne_zero_iff.mpr (fun _ _ => hP _)
  obtain ⟨t,ht⟩ : ∃ t : ℚ, (∏ i : s, P i).eval t ≠ 0 := by
    by_contra! hn
    exact hz (Polynomial.funext fun t => by simpa using hn t)
  refine ⟨t,fun i hi hh => ?_⟩
  have hpt : (P ⟨i,hi⟩).eval t ≠ 0 := by
    rw [eval_prod] at ht
    exact Finset.prod_ne_zero_iff.mp ht _ (Finset.mem_univ _)
  apply hpt
  rw [(hQ ⟨i,hi⟩ t).2, hh, mul_zero]

/-- An affine-line rational curve escaping each hyperplane also escapes their finite union. -/
lemma finite_hyperplanes_avoid {T : Type*} [Nonempty T]
    (f : T → L) (line : T → T → ℚ → T)
    (hzero : ∀ a b, line a b 0 = a) (hone : ∀ a b, line a b 1 = b)
    (hline : ∀ a b (ℓ : L →ₗ[ℚ] ℚ), ∃ P Q : ℚ[X], ∀ t,
      Q.eval t ≠ 0 ∧ P.eval t = Q.eval t * ℓ (f (line a b t)))
    (s : Finset (L →ₗ[ℚ] ℚ)) (hs : ∀ ℓ ∈ s, ∃ t, ℓ (f t) ≠ 0) :
    ∃ t, ∀ ℓ ∈ s, ℓ (f t) ≠ 0 := by
  classical
  induction s using Finset.induction_on with
  | empty => exact ⟨Classical.arbitrary T, by simp⟩
  | @insert ℓ s hℓ ih =>
    obtain ⟨a,ha⟩ := ih (fun ψ hψ => hs ψ (Finset.mem_insert_of_mem hψ))
    obtain ⟨b,hb⟩ := hs ℓ (Finset.mem_insert_self _ _)
    obtain ⟨t,ht⟩ := rational_functions_avoid (insert ℓ s)
      (fun ψ t => ψ (f (line a b t))) (fun ψ _ => hline a b ψ) (by
        intro ψ hψ
        rcases Finset.mem_insert.mp hψ with rfl | hψ
        · exact ⟨1,by simpa only [hone] using hb⟩
        · exact ⟨0,by simpa only [hzero] using ha ψ hψ⟩)
    exact ⟨line a b t,ht⟩
end EuclideanFiveColor.AlgebraicCayley
end

noncomputable section
open Polynomial
open scoped ComplexConjugate
namespace EuclideanFiveColor.AlgebraicCayley
variable (N : IntermediateField ℚ ℂ)
def realSlice : Subfield ℝ := N.toSubfield.comap Complex.ofRealHom
def asN : realSlice N →+* N where
  toFun a := ⟨(a : ℝ),a.property⟩
  map_zero' := by ext; simp
  map_one' := by ext; simp
  map_add' _ _ := by ext; simp
  map_mul' _ _ := by ext; simp
@[simp] lemma coe_asN (a : realSlice N) : ((asN N a : N) : ℂ) = (a : ℝ) := rfl
variable (hi : Complex.I ∈ N)
def iN : N := ⟨Complex.I, hi⟩
@[simp] lemma coe_iN : ((iN N hi : N) : ℂ) = Complex.I := rfl
lemma iN_sq : iN N hi ^2 = -1 := by ext; exact Complex.I_sq
lemma cayley_den_ne (a : realSlice N) : 1-iN N hi*asN N a ≠ 0 := by
  intro h
  have hh := congrArg (fun z : N => (z : ℂ).re) h
  simp [iN, asN] at hh

def realCayley (a : realSlice N) : N :=
  (1+iN N hi*asN N a)/(1-iN N hi*asN N a)
lemma cayley_real_norm (a : realSlice N) : ‖((realCayley N hi a : N) : ℂ)‖ = 1 := by
  change ‖(1+Complex.I*(a:ℝ))/(1-Complex.I*(a:ℝ))‖ = 1
  have hn : ‖(1+Complex.I*(a:ℝ))‖ = ‖(1-Complex.I*(a:ℝ))‖ := by
    have he : conj (1+Complex.I*(a:ℝ)) = 1-Complex.I*(a:ℝ) := by simp; ring
    rw [← he, Complex.norm_conj]
  rw [norm_div, hn, div_self]
  apply norm_ne_zero_iff.mpr
  intro hz
  have he := congrArg Complex.re hz
  simp at he

variable [FiniteDimensional ℚ N]
lemma cayley_functional_escape
    (hre : ∀ z : N, ((z : ℂ).re : ℂ) ∈ N)
    (him : ∀ z : N, ((z : ℂ).im : ℂ) ∈ N)
    (ℓ : N →ₗ[ℚ] ℚ) (hℓ : ℓ ≠ 0) :
    ∃ a : realSlice N, ℓ (realCayley N hi a) ≠ 0 := by
  by_contra! hh
  have hx (a : realSlice N) : ℓ 1 = 0 ∧ ℓ (iN N hi*asN N a) = 0 ∧
      ℓ ((asN N a)^2) = 0 := by
    have he (t : ℚ) : asN N (a*algebraMap ℚ (realSlice N) t) =
        asN N a*algebraMap ℚ N t := by simp
    have hd (t : ℚ) : 1-(iN N hi*asN N a)*algebraMap ℚ N t ≠ 0 := by
      simpa only [he, mul_assoc] using cayley_den_ne N hi (a*algebraMap ℚ (realSlice N) t)
    have ha (t : ℚ) : ℓ ((1+(iN N hi*asN N a)*algebraMap ℚ N t)/
        (1-(iN N hi*asN N a)*algebraMap ℚ N t)) = 0 := by
      simpa only [realCayley, he, mul_assoc] using hh (a*algebraMap ℚ (realSlice N) t)
    obtain ⟨h1,hia,hsa⟩ := cayley_annihilation (iN N hi*asN N a)
      (Algebra.IsAlgebraic.isAlgebraic _) ℓ hd ha
    rw [mul_pow, iN_sq, neg_one_mul, map_neg, neg_eq_zero] at hsa
    exact ⟨h1,hia,hsa⟩
  have hreal (a : realSlice N) : ℓ (asN N a) = 0 := by
    have h1 := (hx (a+1)).2.2
    have h2 := (hx (a-1)).2.2
    have he : (asN N (a+1))^2-(asN N (a-1))^2 = (4:ℚ) • asN N a := by
      simp only [map_add, map_one, map_sub, Algebra.smul_def, map_ofNat]
      ring
    have hh := congrArg ℓ he
    rw [map_sub, h1,h2,sub_self,map_smul,smul_eq_mul] at hh
    linarith
  apply hℓ
  ext z
  let a : realSlice N := ⟨(z:ℂ).re,hre z⟩
  let b : realSlice N := ⟨(z:ℂ).im,him z⟩
  have he : z = asN N a+iN N hi*asN N b := by
    apply Subtype.ext
    change (z:ℂ) = (z:ℂ).re+Complex.I*(z:ℂ).im
    rw [mul_comm]
    exact (Complex.re_add_im _).symm
  rw [he,map_add,hreal,(hx b).2.1,add_zero]
  rfl

def realLine (a b : realSlice N) (t : ℚ) : realSlice N :=
  a+algebraMap ℚ (realSlice N) t*(b-a)
omit [FiniteDimensional ℚ N] in
@[simp] lemma realLine_zero (a b : realSlice N) : realLine N a b 0 = a := by simp [realLine]
omit [FiniteDimensional ℚ N] in
@[simp] lemma realLine_one (a b : realSlice N) : realLine N a b 1 = b := by simp [realLine]
lemma cayley_line_polynomials (a b : realSlice N) (ℓ : N →ₗ[ℚ] ℚ) :
    ∃ P Q : ℚ[X], ∀ t, Q.eval t ≠ 0 ∧
      P.eval t = Q.eval t*ℓ (realCayley N hi (realLine N a b t)) := by
  let A := 1+iN N hi*asN N a
  let B := iN N hi*(asN N b-asN N a)
  let C := 1-iN N hi*asN N a
  let D := -iN N hi*(asN N b-asN N a)
  have he (t : ℚ) : asN N (realLine N a b t) =
      asN N a+algebraMap ℚ N t*(asN N b-asN N a) := by simp [realLine]
  have hd (t : ℚ) : C+D*algebraMap ℚ N t = 1-iN N hi*asN N (realLine N a b t) := by
    rw [he]; dsimp [C,D]; ring
  have hn (t : ℚ) : A+B*algebraMap ℚ N t = 1+iN N hi*asN N (realLine N a b t) := by
    rw [he]; dsimp [A,B]; ring
  obtain ⟨P,Q,hPQ⟩ := linearFraction_polynomials A B C D (cayley_den_ne N hi a)
    (Algebra.IsAlgebraic.isAlgebraic _) ℓ (fun t => by rw [hd]; exact cayley_den_ne N hi _)
  refine ⟨P,Q,fun t => ?_⟩
  simpa only [hn,hd,realCayley] using hPQ t

lemma cayley_finite_avoid
    (hre : ∀ z : N, ((z : ℂ).re : ℂ) ∈ N)
    (him : ∀ z : N, ((z : ℂ).im : ℂ) ∈ N)
    (s : Finset (N →ₗ[ℚ] ℚ)) (hs : ∀ ℓ ∈ s, ℓ ≠ 0) :
    ∃ a : realSlice N, ∀ ℓ ∈ s, ℓ (realCayley N hi a) ≠ 0 :=
  finite_hyperplanes_avoid (realCayley N hi) (realLine N)
    (realLine_zero N) (realLine_one N) (cayley_line_polynomials N hi) s
    (fun ℓ hℓ => cayley_functional_escape N hi hre him ℓ (hs ℓ hℓ))
end EuclideanFiveColor.AlgebraicCayley
end

noncomputable section
open Module
namespace EuclideanFiveColor.GeneralPosition
variable {V : Type*} [AddCommGroup V] [Module ℚ V] [FiniteDimensional ℚ V]

def General (s : Finset V) : Prop :=
  ∀ t ⊆ s, t.card ≤ finrank ℚ V → LinearIndepOn ℚ id (t : Set V)

omit [FiniteDimensional ℚ V] in
/-- Finite general-position sets from avoidance of finitely many proper subspaces. -/
lemma exists_general (A : Set V) (hd : 2 ≤ finrank ℚ V)
    (ha : ∀ P : Finset (Submodule ℚ V), (∀ p ∈ P, p < ⊤) →
      ∃ x ∈ A, ∀ p ∈ P, x ∉ p) (n : ℕ) :
    ∃ s : Finset V, s.card = n ∧ (s : Set V) ⊆ A ∧ General s := by
  classical
  induction n with
  | zero =>
    refine ⟨∅,rfl,by simp,?_⟩
    intro t ht _
    have : t = ∅ := Finset.subset_empty.mp ht
    simp [this, linearIndepOn_empty]
  | succ n ih =>
    obtain ⟨s,hs,hA,hg⟩ := ih
    let B := s.powerset.filter (fun t => t.card < finrank ℚ V)
    let P := B.image (fun t : Finset V => Submodule.span ℚ (t : Set V))
    have hP : ∀ p ∈ P, p < ⊤ := by
      intro p hp
      obtain ⟨t,ht,rfl⟩ := Finset.mem_image.mp hp
      have hc : t.card < finrank ℚ V := (Finset.mem_filter.mp ht).2
      apply Submodule.lt_top_of_finrank_lt_finrank
      exact (finrank_span_finset_le_card t).trans_lt hc
    obtain ⟨x,hx,havoid⟩ := ha P hP
    have havo (t : Finset V) (ht : t ⊆ s) (hc : t.card < finrank ℚ V) :
        x ∉ Submodule.span ℚ (t : Set V) := by
      apply havoid _
      exact Finset.mem_image.mpr ⟨t,Finset.mem_filter.mpr ⟨Finset.mem_powerset.mpr ht,hc⟩,rfl⟩
    have hxs : x ∉ s := by
      intro hh
      exact havo {x} (Finset.singleton_subset_iff.mpr hh) (by simpa only [Finset.card_singleton] using (show 1 < finrank ℚ V by omega))
        (Submodule.subset_span (by simp))
    refine ⟨insert x s,by simp [hxs,hs],?_,?_⟩
    · intro y hy
      rcases Finset.mem_insert.mp hy with rfl | hy
      · exact hx
      · exact hA hy
    · intro t ht hc
      by_cases hxt : x ∈ t
      · have hts : t.erase x ⊆ s := by
          intro y hy
          obtain ⟨hyx,hyt⟩ := Finset.mem_erase.mp hy
          exact (Finset.mem_insert.mp (ht hyt)).resolve_left hyx
        have hct : (t.erase x).card < finrank ℚ V := by
          rw [Finset.card_erase_of_mem hxt]
          have hp := Finset.card_pos.mpr ⟨x,hxt⟩
          omega
        have hli := hg (t.erase x) hts hct.le
        have hn := havo (t.erase x) hts hct
        have hh := (linearIndepOn_id_insert (K := ℚ) (by simp : x ∉ (t.erase x : Set V))).mpr ⟨hli,hn⟩
        simpa only [← Finset.coe_insert, Finset.insert_erase hxt] using hh
      · exact hg t (by
          intro y hy
          exact (Finset.mem_insert.mp (ht hy)).resolve_left (fun he => hxt (he ▸ hy))) hc

lemma General.spans {s t : Finset V} (hs : General s) (ht : t ⊆ s)
    (hc : t.card = finrank ℚ V) : Submodule.span ℚ (t : Set V) = ⊤ := by
  have hli := hs t ht hc.le
  have hr : finrank ℚ (Submodule.span ℚ (t : Set V)) = finrank ℚ V :=
    (finrank_span_finset_eq_card hli).trans hc
  exact Submodule.eq_top_of_finrank_eq hr

end EuclideanFiveColor.GeneralPosition
end

noncomputable section
open Module
open scoped ComplexConjugate
namespace EuclideanFiveColor.AlgebraicCayley

def generatingSet (s : Finset ℂ) : Finset ℂ :=
  {Complex.I} ∪ s.image (fun z => (z.re : ℂ)) ∪ s.image (fun z => (z.im : ℂ))
def generatedField (s : Finset ℂ) : IntermediateField ℚ ℂ :=
  IntermediateField.adjoin ℚ (generatingSet s : Set ℂ)
lemma generatedField_I (s : Finset ℂ) : Complex.I ∈ generatedField s := by
  apply IntermediateField.subset_adjoin
  simp [generatingSet]
lemma generatedField_real (s : Finset ℂ) (z : ℂ) (hz : z ∈ s) :
    (z.re : ℂ) ∈ generatedField s := by
  apply IntermediateField.subset_adjoin
  simp only [generatingSet, Finset.mem_coe, Finset.mem_union]
  exact Or.inl (Or.inr (Finset.mem_image.mpr ⟨z,hz,rfl⟩))
lemma generatedField_imag (s : Finset ℂ) (z : ℂ) (hz : z ∈ s) :
    (z.im : ℂ) ∈ generatedField s := by
  apply IntermediateField.subset_adjoin
  simp only [generatingSet, Finset.mem_coe, Finset.mem_union]
  exact Or.inr (Finset.mem_image.mpr ⟨z,hz,rfl⟩)
lemma generatedField_contains (s : Finset ℂ) (z : ℂ) (hz : z ∈ s) : z ∈ generatedField s := by
  rw [← Complex.re_add_im z]
  exact (generatedField s).add_mem (generatedField_real s z hz)
    ((generatedField s).mul_mem (generatedField_imag s z hz) (generatedField_I s))
lemma generatedField_conj (s : Finset ℂ) {z : ℂ} (hz : z ∈ generatedField s) :
    conj z ∈ generatedField s := by
  induction hz using IntermediateField.adjoin_induction ℚ with
  | mem z hz =>
    rcases Finset.mem_union.mp hz with hz | hz
    · rcases Finset.mem_union.mp hz with hz | hz
      · have : z = Complex.I := Finset.mem_singleton.mp hz
        rw [this,Complex.conj_I]
        exact (generatedField s).neg_mem (generatedField_I s)
      · obtain ⟨w,hw,rfl⟩ := Finset.mem_image.mp hz
        simpa using generatedField_real s w hw
    · obtain ⟨w,hw,rfl⟩ := Finset.mem_image.mp hz
      simpa using generatedField_imag s w hw
  | algebraMap r => simp
  | add x y hx hy ihx ihy => simpa using (generatedField s).add_mem ihx ihy
  | inv x hx ihx => simpa using (generatedField s).inv_mem ihx
  | mul x y hx hy ihx ihy => simpa using (generatedField s).mul_mem ihx ihy
lemma generatedField_re_closed (s : Finset ℂ) (z : generatedField s) :
    ((z:ℂ).re : ℂ) ∈ generatedField s := by
  rw [Complex.re_eq_add_conj]
  exact (generatedField s).div_mem ((generatedField s).add_mem z.property
    (generatedField_conj s z.property)) (by norm_cast; exact (generatedField s).natCast_mem 2)
lemma generatedField_im_closed (s : Finset ℂ) (z : generatedField s) :
    ((z:ℂ).im : ℂ) ∈ generatedField s := by
  rw [Complex.im_eq_sub_conj]
  exact (generatedField s).div_mem ((generatedField s).sub_mem z.property
    (generatedField_conj s z.property)) ((generatedField s).mul_mem
      (by norm_cast; exact (generatedField s).natCast_mem 2) (generatedField_I s))

lemma generatedField_finite (s : Finset ℂ) (hs : ∀ z ∈ s, IsAlgebraic ℚ z) :
    FiniteDimensional ℚ (generatedField s) := by
  have hiAlg : IsAlgebraic ℚ Complex.I := IsAlgebraic.of_pow (n := 2) (by norm_num) (by
    rw [Complex.I_sq]; exact isAlgebraic_one.neg)
  apply IntermediateField.finiteDimensional_adjoin
  intro z hz
  rcases Finset.mem_union.mp hz with hz | hz
  · rcases Finset.mem_union.mp hz with hz | hz
    · have : z = Complex.I := Finset.mem_singleton.mp hz
      rw [this]
      exact hiAlg.isIntegral
    · obtain ⟨w,hw,rfl⟩ := Finset.mem_image.mp hz
      rw [Complex.re_eq_add_conj, div_eq_mul_inv]
      exact ((hs w hw).add (IsAlgebraic.algHom (Complex.conjAe.restrictScalars ℚ).toAlgHom
        (hs w hw))).mul (isAlgebraic_natCast 2).inv |>.isIntegral
  · obtain ⟨w,hw,rfl⟩ := Finset.mem_image.mp hz
    rw [Complex.im_eq_sub_conj, div_eq_mul_inv]
    exact ((hs w hw).sub (IsAlgebraic.algHom (Complex.conjAe.restrictScalars ℚ).toAlgHom
      (hs w hw))).mul ((isAlgebraic_natCast 2).mul hiAlg).inv |>.isIntegral

lemma finrank_ge_two (N : IntermediateField ℚ ℂ) [FiniteDimensional ℚ N]
    (hi : Complex.I ∈ N) : 2 ≤ finrank ℚ N := by
  have hp : 0 < finrank ℚ N := finrank_pos
  by_contra! hh
  have he : finrank ℚ N = 1 := by omega
  obtain ⟨q,hq⟩ := (finrank_eq_one_iff_of_nonzero' (1:N) one_ne_zero).mp he (iN N hi)
  have hqc := congrArg (fun z : N => (z:ℂ).im) hq
  simp [iN,Algebra.smul_def] at hqc

lemma cayley_subspaces_avoid (N : IntermediateField ℚ ℂ) [FiniteDimensional ℚ N]
    (hi : Complex.I ∈ N) (hre : ∀ z : N, ((z:ℂ).re : ℂ) ∈ N)
    (him : ∀ z : N, ((z:ℂ).im : ℂ) ∈ N)
    (P : Finset (Submodule ℚ N)) (hP : ∀ p ∈ P, p < ⊤) :
    ∃ x : N, ‖(x:ℂ)‖ = 1 ∧ ∀ p ∈ P, x ∉ p := by
  classical
  choose ℓ hn hker using fun p : P => Submodule.exists_le_ker_of_lt_top p.val (hP p p.property)
  let s : Finset (N →ₗ[ℚ] ℚ) := Finset.univ.image ℓ
  have hs : ∀ ψ ∈ s, ψ ≠ 0 := by
    intro ψ hψ
    obtain ⟨p,_,rfl⟩ := Finset.mem_image.mp hψ
    exact hn p
  obtain ⟨a,ha⟩ := cayley_finite_avoid N hi hre him s hs
  refine ⟨realCayley N hi a,cayley_real_norm N hi a,fun p hp hx => ?_⟩
  exact ha (ℓ ⟨p,hp⟩) (Finset.mem_image.mpr ⟨⟨p,hp⟩,Finset.mem_univ _,rfl⟩) (hker ⟨p,hp⟩ hx)

lemma numberField_general_position (N : IntermediateField ℚ ℂ) [FiniteDimensional ℚ N]
    (hi : Complex.I ∈ N) (hre : ∀ z : N, ((z:ℂ).re : ℂ) ∈ N)
    (him : ∀ z : N, ((z:ℂ).im : ℂ) ∈ N) (n : ℕ) :
    ∃ s : Finset N, s.card = n ∧ (∀ z ∈ s, ‖(z:ℂ)‖ = 1) ∧ GeneralPosition.General s := by
  obtain ⟨s,hs,hA,hg⟩ := GeneralPosition.exists_general {z : N | ‖(z:ℂ)‖ = 1}
    (finrank_ge_two N hi) (cayley_subspaces_avoid N hi hre him) n
  exact ⟨s,hs,hA,hg⟩
end EuclideanFiveColor.AlgebraicCayley
end

end OAI


==> anc/erdos-1070/lean/OAI/Analysis/PlaneSpectrum/PhaseCollision.lean <==
import OAI.Analysis.PlaneSpectrum.PhaseEncoding

namespace OAI

noncomputable section

open scoped ComplexConjugate
open scoped BigOperators
open scoped BigOperators BoundedContinuousFunction
open Filter Topology
open MeasureTheory Filter
open scoped ENNReal ComplexConjugate
open MeasureTheory ProbabilityTheory
open scoped ComplexConjugate

open scoped BigOperators
namespace EuclideanFiveColor.PhaseCollision

section

variable {ι κ V : Type*} [Fintype ι] [Fintype κ]
local instance : DecidableEq ι := Classical.decEq ι
local instance : DecidableEq κ := Classical.decEq κ

/-- Ordered distinct pairs in one assigned bin. -/
def repeatedPairs (s : Finset ι) (f : ι → κ) : Finset (ι × ι) := by
  classical
  exact (s ×ˢ s).filter (fun p => p.1 ≠ p.2 ∧ f p.1 = f p.2)

omit [Fintype ι] in
lemma sameBin_card (s : Finset ι) (f : ι → κ) :
    ((s ×ˢ s).filter (fun p => f p.1 = f p.2)).card =
      ∑ b : κ, (s.filter (fun i => f i = b)).card ^ 2 := by
  classical
  rw [Finset.card_eq_sum_card_fiberwise (f := fun p : ι × ι => f p.1)
    (t := Finset.univ) (fun _ _ => Finset.mem_univ _)]
  apply Finset.sum_congr rfl
  intro b _
  have he : (((s ×ˢ s).filter (fun p => f p.1 = f p.2)).filter
      (fun p => f p.1 = b)) =
      (s.filter (fun i => f i = b)) ×ˢ (s.filter (fun i => f i = b)) := by
    ext p
    simp only [Finset.mem_filter, Finset.mem_product]
    aesop
  rw [he, Finset.card_product, pow_two]

omit [Fintype ι] [Fintype κ] in
lemma sameBin_card_eq (s : Finset ι) (f : ι → κ) :
    ((s ×ˢ s).filter (fun p => f p.1 = f p.2)).card =
      (repeatedPairs s f).card + s.card := by
  classical
  let T := (s ×ˢ s).filter (fun p => f p.1 = f p.2)
  have hsplit := Finset.card_filter_add_card_filter_not (s := T)
    (p := fun p => p.1 ≠ p.2)
  have hfirst : T.filter (fun p => p.1 ≠ p.2) = repeatedPairs s f := by
    ext p
    simp only [T, repeatedPairs, Finset.mem_filter, Finset.mem_product]
    tauto
  have hsecond : T.filter (fun p => ¬p.1 ≠ p.2) = s.diag := by
    ext p
    simp only [T, Finset.mem_filter, Finset.mem_product, not_not, Finset.mem_diag]
    aesop
  rw [hfirst, hsecond, Finset.diag_card] at hsplit
  exact hsplit.symm

/- Sum of squares, with diagonal pairs removed. -/
omit [Fintype ι] in
theorem repeated_bin_lower_bound (s : Finset ι) (f : ι → κ) :
    (s.card : ℝ) ^ 2 ≤ (Fintype.card κ : ℝ) *
      ((repeatedPairs s f).card + (s.card : ℝ)) := by
  classical
  have hs : ∑ b : κ, (s.filter (fun i => f i = b)).card = s.card := by
    symm
    exact Finset.card_eq_sum_card_fiberwise (t := Finset.univ) (fun _ _ => Finset.mem_univ _)
  have hs' : ∑ b : κ, ((s.filter (fun i => f i = b)).card : ℝ) = s.card := by
    exact_mod_cast hs
  have hpair : ∑ b : κ, ((s.filter (fun i => f i = b)).card : ℝ) ^ 2 =
      (repeatedPairs s f).card + (s.card : ℝ) := by
    exact_mod_cast (sameBin_card s f).symm.trans (sameBin_card_eq s f)
  simpa only [hs', hpair, Finset.card_univ] using
    (sq_sum_le_card_mul_sum_sq (s := Finset.univ)
      (f := fun b : κ => ((s.filter (fun i => f i = b)).card : ℝ)))

variable [PseudoMetricSpace V]

/-- Ordered distinct phase pairs within a fixed distance. -/
def closePairs (v : ι → V) (r : ℝ) : Finset (ι × ι) := by
  classical
  exact Finset.univ.filter (fun p => p.1 ≠ p.2 ∧ dist (v p.1) (v p.2) ≤ r)

theorem close_pair_lower_bound (s : Finset ι) (f : ι → κ)
    (v : ι → V) (w : κ → V) (r : ℝ)
    (h : ∀ i ∈ s, dist (v i) (w (f i)) ≤ r) :
    (s.card : ℝ) ^ 2 ≤ (Fintype.card κ : ℝ) *
      ((closePairs v (2 * r)).card + (Fintype.card ι : ℝ)) := by
  classical
  have hsub : repeatedPairs s f ⊆ closePairs v (2 * r) := by
    intro p hp
    simp only [repeatedPairs, Finset.mem_filter, Finset.mem_product] at hp
    simp only [closePairs, Finset.mem_filter, Finset.mem_univ, true_and]
    refine ⟨hp.2.1, ?_⟩
    calc
      dist (v p.1) (v p.2) ≤ dist (v p.1) (w (f p.1)) +
          dist (w (f p.1)) (v p.2) := dist_triangle _ _ _
      _ ≤ r + r := by
        apply add_le_add (h p.1 hp.1.1)
        rw [hp.2.2, dist_comm]
        exact h p.2 hp.1.2
      _ = 2 * r := by ring
  calc
    _ ≤ (Fintype.card κ : ℝ) * ((repeatedPairs s f).card + (s.card : ℝ)) :=
      repeated_bin_lower_bound s f
    _ ≤ _ := by
      exact mul_le_mul_of_nonneg_left (add_le_add
        (Nat.cast_le.mpr (Finset.card_le_card hsub))
        (Nat.cast_le.mpr (Finset.card_le_univ s))) (Nat.cast_nonneg _)

/-- The normalized source estimate `q² / #bins - 1/#indices`. -/
theorem normalized_close_pair_lower_bound [Nonempty ι] [Nonempty κ]
    (s : Finset ι) (f : ι → κ) (v : ι → V) (w : κ → V) (r : ℝ)
    (h : ∀ i ∈ s, dist (v i) (w (f i)) ≤ r) :
    ((s.card : ℝ) / Fintype.card ι) ^ 2 / Fintype.card κ - 1 / Fintype.card ι ≤
      (closePairs v (2 * r)).card / (Fintype.card ι : ℝ) ^ 2 := by
  have hn : (0 : ℝ) < Fintype.card ι := Nat.cast_pos.mpr Fintype.card_pos
  have hm : (0 : ℝ) < Fintype.card κ := Nat.cast_pos.mpr Fintype.card_pos
  have hc := close_pair_lower_bound s f v w r h
  apply (le_div_iff₀ (sq_pos_of_pos hn)).mpr
  field_simp
  nlinarith

end

open MeasureTheory
open scoped BigOperators

variable {Ω ι κ V : Type*} [MeasurableSpace Ω]
variable [Fintype ι] [Fintype κ] [Nonempty ι] [Nonempty κ] [PseudoMetricSpace V]

/-- Larger than 95 percent average phase coverage forces a colliding pair.
The bins and assignments may depend on the sampled point; no measurable
choice of assignments is required. -/
theorem average_cover_forces_collision (μ : Measure Ω) [IsProbabilityMeasure μ]
    (s : Ω → Finset ι) (f : Ω → ι → κ) (v : Ω → ι → V) (w : Ω → κ → V)
    (r : ℝ)
    (hcov : ∀ᵐ x ∂μ, ∀ i ∈ s x, dist (v x i) (w x (f x i)) ≤ r)
    (hm : ∀ i j, Measurable (fun x => dist (v x i) (v x j)))
    (hq : Measurable (fun x => ((s x).card : ℝ) / Fintype.card ι))
    (hlarge : 10 * Fintype.card κ < Fintype.card ι)
    (havg : (19/20 : ℝ) < ∫ x, ((s x).card : ℝ) / Fintype.card ι ∂μ) :
    ∃ i j : ι, i ≠ j ∧
      1 / (4 * (Fintype.card κ : ℝ)) ≤ μ.real {x | dist (v x i) (v x j) ≤ 2*r} := by
  classical
  let n : ℝ := Fintype.card ι
  let k : ℝ := Fintype.card κ
  have hn : 0 < n := Nat.cast_pos.mpr Fintype.card_pos
  have hk : 0 < k := Nat.cast_pos.mpr Fintype.card_pos
  have hlarge' : 10*k < n := by dsimp [k, n]; exact_mod_cast hlarge
  let q : Ω → ℝ := fun x => (s x).card / n
  have hq0 (x) : 0 ≤ q x := div_nonneg (Nat.cast_nonneg _) hn.le
  have hq1 (x) : q x ≤ 1 := by
    apply (div_le_one hn).mpr
    dsimp [n]
    exact_mod_cast Finset.card_le_univ (s x)
  have hiq : Integrable q μ := Integrable.of_bound hq.aestronglyMeasurable 1
    (Filter.Eventually.of_forall (fun x => by rw [Real.norm_of_nonneg (hq0 x)]; exact hq1 x))
  have hiq2 : Integrable (fun x => (q x)^2) μ := Integrable.of_bound
    (hq.pow_const 2).aestronglyMeasurable 1 (Filter.Eventually.of_forall (fun x => by
      rw [Real.norm_of_nonneg (sq_nonneg _)]
      exact pow_le_one₀ (hq0 x) (hq1 x)))
  have hsq : (19/20 : ℝ)^2 < ∫ x, (q x)^2 ∂μ := by
    have hv : 0 ≤ ∫ x, (q x-19/20)^2 ∂μ :=
      integral_nonneg (fun x => sq_nonneg (q x - 19/20))
    have he : (fun x => (q x-19/20)^2) =
        (fun x => (q x)^2 - (19/10)*q x + (19/20)^2) := by funext x; ring
    have hsub : Integrable (fun x => (q x)^2 - (19/10)*q x) μ :=
      hiq2.sub (hiq.const_mul (19/10))
    rw [he, integral_add hsub (integrable_const ((19/20 : ℝ)^2)),
      integral_sub hiq2 (hiq.const_mul (19/10)), integral_const_mul] at hv
    simp only [integral_const, Measure.real, measure_univ, ENNReal.toReal_one,
      smul_eq_mul, one_mul] at hv
    change 19/20 < ∫ x, q x ∂μ at havg
    linarith
  let a : (ι × ι) → Ω → ℝ := fun p x =>
    if p.1 ≠ p.2 ∧ dist (v x p.1) (v x p.2) ≤ 2*r then 1 else 0
  have hma (p : ι × ι) : Measurable (a p) := by
    have hset : MeasurableSet {x | p.1 ≠ p.2 ∧ dist (v x p.1) (v x p.2) ≤ 2*r} := by
      by_cases h : p.1 = p.2
      · simp [h]
      · simpa [h] using
          (measurableSet_le (hm p.1 p.2) (measurable_const (a := 2*r)))
    exact measurable_const.ite hset measurable_const
  have hia (p : ι × ι) : Integrable (a p) μ := Integrable.of_bound
    (hma p).aestronglyMeasurable 1 (Filter.Eventually.of_forall (fun x => by
      dsimp [a]; split_ifs <;> norm_num))
  have hcnt (x : Ω) : ((closePairs (v x) (2*r)).card : ℝ) = ∑ p, a p x := by
    simp only [closePairs, a, Finset.cast_card, Finset.sum_filter]
  have hic : Integrable (fun x => ((closePairs (v x) (2*r)).card : ℝ)/n^2) μ := by
    simp_rw [hcnt]
    exact (integrable_finsetSum _ (fun p _ => hia p)).div_const _
  have hlow := integral_mono_ae (μ := μ) ((hiq2.div_const k).sub (integrable_const (1/n))) hic
    (hcov.mono (fun x hx =>
      normalized_close_pair_lower_bound (s x) (f x) (v x) (w x) r hx))
  simp only [Pi.sub_apply] at hlow
  rw [integral_sub (hiq2.div_const k) (integrable_const (1/n)), integral_div,
    integral_const, Measure.real, measure_univ, ENNReal.toReal_one, one_smul] at hlow
  have hstrict : 1/(4*k) < (∫ x, (q x)^2 ∂μ)/k - 1/n := by
    have hi : 1/n < 1/(10*k) := one_div_lt_one_div_of_lt (by positivity) hlarge'
    have hsq' := (div_lt_div_iff_of_pos_right hk).mpr hsq
    apply lt_of_lt_of_le _ (le_of_lt (sub_lt_sub hsq' hi))
    field_simp
    norm_num
  by_contra hh
  push Not at hh
  have hailt (p : ι × ι) : ∫ x, a p x ∂μ < 1/(4*k) := by
    by_cases hp : p.1 = p.2
    · simp only [a, hp, ne_eq, not_true_eq_false, false_and, ↓reduceIte, integral_zero]
      positivity
    · have he : a p = Set.indicator {x | dist (v x p.1) (v x p.2) ≤ 2*r}
          (fun _ => (1 : ℝ)) := by
        funext x
        simp [a, hp, Set.indicator_apply]
      rw [he, integral_indicator (measurableSet_le (hm p.1 p.2) measurable_const)]
      simpa only [setIntegral_const, Measure.real, smul_eq_mul, mul_one] using hh p.1 p.2 hp
  have hiupper : (∫ x, ((closePairs (v x) (2*r)).card : ℝ)/n^2 ∂μ) < 1/(4*k) := by
    simp_rw [hcnt]
    rw [integral_div, integral_finsetSum _ (fun p _ => hia p)]
    have hsum := Finset.sum_lt_sum_of_nonempty (s := (Finset.univ : Finset (ι × ι)))
      Finset.univ_nonempty (fun p _ => hailt p)
    have hnum : (∑ _p : ι × ι, 1/(4*k)) = n^2/(4*k) := by
      simp only [Finset.sum_const, Finset.card_univ, Fintype.card_prod, nsmul_eq_mul,
        Nat.cast_mul, n, pow_two, mul_div_assoc]
      ring
    rw [hnum] at hsum
    apply (div_lt_iff₀ (sq_pos_of_pos hn)).mpr
    convert hsum using 1
    ring
  exact (not_lt_of_ge (hstrict.le.trans hlow)) hiupper

end EuclideanFiveColor.PhaseCollision

open scoped ComplexConjugate
open scoped BigOperators
open scoped BigOperators BoundedContinuousFunction
open Filter Topology
open MeasureTheory Filter
open scoped ENNReal ComplexConjugate
open MeasureTheory ProbabilityTheory
open scoped ComplexConjugate
open scoped BigOperators
open scoped BigOperators
open Polynomial

open MeasureTheory
open scoped BigOperators
namespace EuclideanFiveColor.AverageErrors
variable {Ω ι : Type*} [MeasurableSpace Ω] [Fintype ι] [Nonempty ι]

/-- The fraction of indices whose nonnegative error is below a threshold. -/
def goodFraction (e : ι → Ω → ℝ) (t : ℝ) (x : Ω) : ℝ := by
  classical
  exact ((Finset.univ.filter (fun i => e i x < t)).card : ℝ) / Fintype.card ι

omit [MeasurableSpace Ω] [Nonempty ι] in
lemma goodFraction_eq_sum (e : ι → Ω → ℝ) (t : ℝ) (x : Ω) :
    goodFraction e t x = (∑ i, if e i x < t then (1 : ℝ) else 0) / Fintype.card ι := by
  classical
  simp only [goodFraction, Finset.cast_card, Finset.sum_filter]

omit [Nonempty ι] in
lemma measurable_goodFraction (e : ι → Ω → ℝ) (t : ℝ)
    (he : ∀ i, Measurable (e i)) : Measurable (goodFraction e t) := by
  classical
  change Measurable (fun x => goodFraction e t x)
  simp_rw [goodFraction_eq_sum]
  exact (Finset.measurable_sum _ (fun i _ => measurable_const.ite
    (measurableSet_lt (he i) measurable_const) measurable_const)).div_const _

omit [MeasurableSpace Ω] [Nonempty ι] in
lemma goodFraction_nonneg (e : ι → Ω → ℝ) (t : ℝ) (x : Ω) :
    0 ≤ goodFraction e t x := by unfold goodFraction; positivity

omit [MeasurableSpace Ω] in
lemma goodFraction_le_one (e : ι → Ω → ℝ) (t : ℝ) (x : Ω) :
    goodFraction e t x ≤ 1 := by
  classical
  apply (div_le_one (Nat.cast_pos.mpr Fintype.card_pos)).mpr
  exact_mod_cast Finset.card_le_univ (Finset.univ.filter (fun i => e i x < t))

lemma integrable_goodFraction (μ : Measure Ω) [IsFiniteMeasure μ]
    (e : ι → Ω → ℝ) (t : ℝ) (he : ∀ i, Measurable (e i)) :
    Integrable (goodFraction e t) μ :=
  Integrable.of_bound (measurable_goodFraction e t he).aestronglyMeasurable 1
    (Filter.Eventually.of_forall fun x => by
      rw [Real.norm_of_nonneg (goodFraction_nonneg e t x)]
      exact goodFraction_le_one e t x)

/-- Less than 5% average error gives more than 95% good indices on average. -/
theorem average_goodFraction (μ : Measure Ω) [IsProbabilityMeasure μ]
    (e : ι → Ω → ℝ) (t : ℝ) (ht : 0 < t)
    (he : ∀ i, Measurable (e i)) (hi : ∀ i, Integrable (e i) μ)
    (hn : ∀ᵐ x ∂μ, ∀ i, 0 ≤ e i x)
    (havg : ∀ i, ∫ x, e i x ∂μ < t/20) :
    (19/20 : ℝ) < ∫ x, goodFraction e t x ∂μ := by
  classical
  let n : ℝ := Fintype.card ι
  have hnpos : 0 < n := Nat.cast_pos.mpr Fintype.card_pos
  have hpoint : ∀ᵐ x ∂μ,
      1 - (∑ i, e i x) / (n*t) ≤ goodFraction e t x := by
    filter_upwards [hn] with x hx
    have hi' (i) : 1 - e i x / t ≤ if e i x < t then (1 : ℝ) else 0 := by
      split_ifs with h
      · have : 0 ≤ e i x / t := div_nonneg (hx i) ht.le
        linarith
      · have : 1 ≤ e i x / t := (le_div_iff₀ ht).mpr (by simpa using le_of_not_gt h)
        linarith
    have hs := Finset.sum_le_sum (fun i (_ : i ∈ Finset.univ) => hi' i)
    simp only [Finset.sum_sub_distrib, Finset.sum_const, Finset.card_univ,
      nsmul_eq_mul, mul_one, ← Finset.sum_div] at hs
    rw [goodFraction_eq_sum]
    apply (le_div_iff₀ hnpos).mpr
    have heq : (1 - (∑ i, e i x)/(n*t))*n = n - (∑ i, e i x)/t := by
      field_simp
    rw [heq]
    exact hs
  have hil : Integrable (fun x => 1 - (∑ i, e i x)/(n*t)) μ :=
    (integrable_const 1).sub ((integrable_finsetSum _ (fun i _ => hi i)).div_const _)
  have hlow := integral_mono_ae hil (integrable_goodFraction μ e t he) hpoint
  rw [integral_sub (integrable_const 1) ((integrable_finsetSum _ (fun i _ => hi i)).div_const _),
    integral_div, integral_finsetSum _ (fun i _ => hi i)] at hlow
  simp only [integral_const, probReal_univ, smul_eq_mul, one_mul] at hlow
  have hu := Finset.sum_lt_sum_of_nonempty (s := (Finset.univ : Finset ι))
    Finset.univ_nonempty (fun i _ => havg i)
  simp only [Finset.sum_const, Finset.card_univ, nsmul_eq_mul] at hu
  have hr : (∑ i, ∫ x, e i x ∂μ) / (n*t) < 1/20 := by
    apply (div_lt_iff₀ (mul_pos hnpos ht)).mpr
    convert hu using 1
    dsimp [n]
    ring
  linarith

end EuclideanFiveColor.AverageErrors

namespace EuclideanFiveColor.PhaseCollision
open MeasureTheory
open scoped BigOperators

variable {Ω ι κ V : Type*} [MeasurableSpace Ω]
variable [Fintype ι] [Fintype κ] [Nonempty ι] [Nonempty κ] [PseudoMetricSpace V]

/-- The assignment itself need not be measurable and may be chosen separately
at every sample. Only the phase distances and fraction are measured. -/
theorem average_exists_cover_forces_collision (μ : Measure Ω) [IsProbabilityMeasure μ]
    (s : Ω → Finset ι) (v : Ω → ι → V) (w : Ω → κ → V) (r : ℝ)
    (hcov : ∀ᵐ x ∂μ, ∀ i ∈ s x, ∃ j, dist (v x i) (w x j) ≤ r)
    (hm : ∀ i j, Measurable (fun x => dist (v x i) (v x j)))
    (hq : Measurable (fun x => ((s x).card : ℝ) / Fintype.card ι))
    (hlarge : 10 * Fintype.card κ < Fintype.card ι)
    (havg : (19/20 : ℝ) < ∫ x, ((s x).card : ℝ) / Fintype.card ι ∂μ) :
    ∃ i j : ι, i ≠ j ∧
      1 / (4 * (Fintype.card κ : ℝ)) ≤ μ.real {x | dist (v x i) (v x j) ≤ 2*r} := by
  classical
  let f : Ω → ι → κ := fun x i =>
    if h : ∃ j, dist (v x i) (w x j) ≤ r then h.choose else Classical.choice inferInstance
  apply average_cover_forces_collision μ s f v w r _ hm hq hlarge havg
  filter_upwards [hcov] with x hx
  intro i hi
  dsimp [f]
  rw [dite_eq_left (hx i hi)]
  exact (hx i hi).choose_spec

omit [MeasurableSpace Ω] [Fintype ι] [Fintype κ] [Nonempty ι] [Nonempty κ]
  [PseudoMetricSpace V] in
lemma circle_product_dist (a b c d : Circle) :
    dist ((a : ℂ)*(b : ℂ)) ((c : ℂ)*(d : ℂ)) ≤
      dist (a : ℂ) (c : ℂ) + dist (b : ℂ) (d : ℂ) := by
  simp only [dist_eq_norm]
  have he : (a : ℂ)*(b : ℂ)-(c : ℂ)*(d : ℂ) =
      ((a : ℂ)-(c : ℂ))*(b : ℂ) + (c : ℂ)*((b : ℂ)-(d : ℂ)) := by ring
  rw [he]
  simpa only [norm_mul, Circle.norm_coe, mul_one, one_mul] using
    norm_add_le (((a : ℂ)-(c : ℂ))*(b : ℂ)) ((c : ℂ)*((b : ℂ)-(d : ℂ)))

end EuclideanFiveColor.PhaseCollision

namespace EuclideanFiveColor.EncodedCollision
local instance : MeasurableSpace Circle := borel Circle
local instance : BorelSpace Circle := ⟨rfl⟩
open MeasureTheory
open scoped BigOperators
open PhaseEncoding AverageErrors PhaseCollision
variable {Ω ι : Type*} [MeasurableSpace Ω] [Fintype ι] [Nonempty ι]

/-- This is the source's collision contradiction on one selected predecessor
fiber. The lists need not be measurably enumerated. Measurability is required
only of their symmetric encodings and the actual sampled phases. -/
theorem collision_from_close_encodings (μ : Measure Ω) [IsProbabilityMeasure μ]
    (m : ℕ) (hm : 0 < m) (ρ : ℝ) (hρ : 0 < ρ)
    (zp zm : Ω → ι → Fin m → Circle) (ap am : ι → Ω → Circle) (j₀ : ι)
    (hap : ∀ j, Measurable (ap j)) (ham : ∀ j, Measurable (am j))
    (hDp : ∀ j, Measurable (fun x => dist (encoding (zp x j)) (encoding (zp x j₀))))
    (hDm : ∀ j, Measurable (fun x => dist (encoding (zm x j)) (encoding (zm x j₀))))
    (hmem : ∀ᵐ x ∂μ, ∀ j, (∃ r, ap j x = zp x j r) ∧ (∃ r, am j x = zm x j r))
    (hi : ∀ j, Integrable (fun x =>
       dist (encoding (zp x j)) (encoding (zp x j₀))^2 +
       dist (encoding (zm x j)) (encoding (zm x j₀))^2) μ)
    (he : ∀ j, (∫ x,
       dist (encoding (zp x j)) (encoding (zp x j₀))^2 +
       dist (encoding (zm x j)) (encoding (zm x j₀))^2 ∂μ) <
       (ρ^m / m)^2 / 20)
    (hlarge : 10 * m^2 < Fintype.card ι) :
    ∃ i j : ι, i ≠ j ∧ 1/(4*(m : ℝ)^2) ≤ μ.real {x |
      dist ((ap i x : ℂ)*(am i x : ℂ)) ((ap j x : ℂ)*(am j x : ℂ)) ≤ 4*ρ} := by
  classical
  let δ : ℝ := ρ^m / m
  have hδ : 0 < δ := div_pos (pow_pos hρ _) (Nat.cast_pos.mpr hm)
  let e : ι → Ω → ℝ := fun j x =>
    dist (encoding (zp x j)) (encoding (zp x j₀))^2 +
    dist (encoding (zm x j)) (encoding (zm x j₀))^2
  have hem (i) : Measurable (e i) :=
    (hDp i |>.pow_const 2).add (hDm i |>.pow_const 2)
  have hen (x) (i) : 0 ≤ e i x := add_nonneg (sq_nonneg _) (sq_nonneg _)
  have havg := average_goodFraction μ e (δ^2) (sq_pos_of_pos hδ) hem hi
    (Filter.Eventually.of_forall hen) he
  let s : Ω → Finset ι := fun x => Finset.univ.filter (fun i => e i x < δ^2)
  let v : Ω → ι → ℂ := fun x i => (ap i x : ℂ)*(am i x : ℂ)
  let w : Ω → (Fin m × Fin m) → ℂ := fun x p =>
    (zp x j₀ p.1 : ℂ)*(zm x j₀ p.2 : ℂ)
  have hcover : ∀ᵐ x ∂μ, ∀ i ∈ s x, ∃ p, dist (v x i) (w x p) ≤ 2*ρ := by
    filter_upwards [hmem] with x hx
    intro i hi'
    have hie : e i x < δ^2 := (Finset.mem_filter.mp hi').2
    have hp : dist (encoding (zp x i)) (encoding (zp x j₀)) < δ := by
      dsimp [e] at hie
      nlinarith [sq_nonneg (dist (encoding (zm x i)) (encoding (zm x j₀))), dist_nonneg
        (x := encoding (zp x i)) (y := encoding (zp x j₀))]
    have hm' : dist (encoding (zm x i)) (encoding (zm x j₀)) < δ := by
      dsimp [e] at hie
      nlinarith [sq_nonneg (dist (encoding (zp x i)) (encoding (zp x j₀))), dist_nonneg
        (x := encoding (zm x i)) (y := encoding (zm x j₀))]
    obtain ⟨⟨rp, hrp⟩, ⟨rm, hrm⟩⟩ := hx i
    obtain ⟨cp, hcp⟩ := close_encoding_each_phase hm (zp x i) (zp x j₀) hρ hp rp
    obtain ⟨cm, hcm⟩ := close_encoding_each_phase hm (zm x i) (zm x j₀) hρ hm' rm
    refine ⟨(cp, cm), ?_⟩
    dsimp [v, w]
    rw [hrp, hrm]
    exact (circle_product_dist _ _ _ _).trans (by linarith)
  let : Nonempty (Fin m) := ⟨⟨0, hm⟩⟩
  have hv' (i j) : Measurable (fun x => dist (v x i) (v x j)) := by
    have hco : Continuous (fun z : Circle => (z : ℂ)) := continuous_subtype_val
    have hvm (i) : Measurable (fun x => v x i) :=
      (hco.measurable.comp (hap i)).mul (hco.measurable.comp (ham i))
    exact (hvm i).dist (hvm j)
  obtain ⟨i, j, hij, hc⟩ := average_exists_cover_forces_collision μ s v w (2*ρ)
    hcover hv' (measurable_goodFraction e (δ^2) hem)
    (by simpa only [Fintype.card_prod, Fintype.card_fin, pow_two] using hlarge) havg
  refine ⟨i, j, hij, ?_⟩
  simpa only [Fintype.card_prod, Fintype.card_fin, Nat.cast_mul, pow_two,
    v, show 2*(2*ρ)=4*ρ by ring] using hc

/-- This is the source's collision contradiction on one selected predecessor
fiber. The lists need not be measurably enumerated. Measurability is required
only of their symmetric encodings and the actual sampled phases. -/
theorem collision_from_measurable_encodings (μ : Measure Ω) [IsProbabilityMeasure μ]
    (m : ℕ) (hm : 0 < m) (ρ : ℝ) (hρ : 0 < ρ)
    (zp zm : Ω → ι → Fin m → Circle) (ap am : ι → Ω → Circle) (j₀ : ι)
    (Hp Hm : ι → Ω → Fin m → ℂ)
    (henc : ∀ᵐ x ∂μ, ∀ j, encoding (zp x j) = Hp j x ∧ encoding (zm x j) = Hm j x)
    (hap : ∀ j, Measurable (ap j)) (ham : ∀ j, Measurable (am j))
    (hDp : ∀ j, Measurable (fun x => dist (Hp j x) (Hp j₀ x)))
    (hDm : ∀ j, Measurable (fun x => dist (Hm j x) (Hm j₀ x)))
    (hmem : ∀ᵐ x ∂μ, ∀ j, (∃ r, ap j x = zp x j r) ∧ (∃ r, am j x = zm x j r))
    (hi : ∀ j, Integrable (fun x =>
       dist (Hp j x) (Hp j₀ x)^2 +
       dist (Hm j x) (Hm j₀ x)^2) μ)
    (he : ∀ j, (∫ x,
       dist (Hp j x) (Hp j₀ x)^2 +
       dist (Hm j x) (Hm j₀ x)^2 ∂μ) <
       (ρ^m / m)^2 / 20)
    (hlarge : 10 * m^2 < Fintype.card ι) :
    ∃ i j : ι, i ≠ j ∧ 1/(4*(m : ℝ)^2) ≤ μ.real {x |
      dist ((ap i x : ℂ)*(am i x : ℂ)) ((ap j x : ℂ)*(am j x : ℂ)) ≤ 4*ρ} := by
  classical
  let δ : ℝ := ρ^m / m
  have hδ : 0 < δ := div_pos (pow_pos hρ _) (Nat.cast_pos.mpr hm)
  let e : ι → Ω → ℝ := fun j x =>
    dist (Hp j x) (Hp j₀ x)^2 +
    dist (Hm j x) (Hm j₀ x)^2
  have hem (i) : Measurable (e i) :=
    (hDp i |>.pow_const 2).add (hDm i |>.pow_const 2)
  have hen (x) (i) : 0 ≤ e i x := add_nonneg (sq_nonneg _) (sq_nonneg _)
  have havg := average_goodFraction μ e (δ^2) (sq_pos_of_pos hδ) hem hi
    (Filter.Eventually.of_forall hen) he
  let s : Ω → Finset ι := fun x => Finset.univ.filter (fun i => e i x < δ^2)
  let v : Ω → ι → ℂ := fun x i => (ap i x : ℂ)*(am i x : ℂ)
  let w : Ω → (Fin m × Fin m) → ℂ := fun x p =>
    (zp x j₀ p.1 : ℂ)*(zm x j₀ p.2 : ℂ)
  have hcover : ∀ᵐ x ∂μ, ∀ i ∈ s x, ∃ p, dist (v x i) (w x p) ≤ 2*ρ := by
    filter_upwards [hmem, henc] with x hx hxe
    intro i hi'
    have hie : e i x < δ^2 := (Finset.mem_filter.mp hi').2
    have hp : dist (Hp i x) (Hp j₀ x) < δ := by
      dsimp [e] at hie
      nlinarith [sq_nonneg (dist (Hm i x) (Hm j₀ x)), dist_nonneg
        (x := Hp i x) (y := Hp j₀ x)]
    have hm' : dist (Hm i x) (Hm j₀ x) < δ := by
      dsimp [e] at hie
      nlinarith [sq_nonneg (dist (Hp i x) (Hp j₀ x)), dist_nonneg
        (x := Hm i x) (y := Hm j₀ x)]
    have hp' : dist (encoding (zp x i)) (encoding (zp x j₀)) < δ := by
      rw [(hxe i).1, (hxe j₀).1]; exact hp
    have hm'' : dist (encoding (zm x i)) (encoding (zm x j₀)) < δ := by
      rw [(hxe i).2, (hxe j₀).2]; exact hm'
    obtain ⟨⟨rp, hrp⟩, ⟨rm, hrm⟩⟩ := hx i
    obtain ⟨cp, hcp⟩ := close_encoding_each_phase hm (zp x i) (zp x j₀) hρ hp' rp
    obtain ⟨cm, hcm⟩ := close_encoding_each_phase hm (zm x i) (zm x j₀) hρ hm'' rm
    refine ⟨(cp, cm), ?_⟩
    dsimp [v, w]
    rw [hrp, hrm]
    exact (circle_product_dist _ _ _ _).trans (by linarith)
  let : Nonempty (Fin m) := ⟨⟨0, hm⟩⟩
  have hv' (i j) : Measurable (fun x => dist (v x i) (v x j)) := by
    have hco : Continuous (fun z : Circle => (z : ℂ)) := continuous_subtype_val
    have hvm (i) : Measurable (fun x => v x i) :=
      (hco.measurable.comp (hap i)).mul (hco.measurable.comp (ham i))
    exact (hvm i).dist (hvm j)
  obtain ⟨i, j, hij, hc⟩ := average_exists_cover_forces_collision μ s v w (2*ρ)
    hcover hv' (measurable_goodFraction e (δ^2) hem)
    (by simpa only [Fintype.card_prod, Fintype.card_fin, pow_two] using hlarge) havg
  refine ⟨i, j, hij, ?_⟩
  simpa only [Fintype.card_prod, Fintype.card_fin, Nat.cast_mul, pow_two,
    v, show 2*(2*ρ)=4*ρ by ring] using hc

end EuclideanFiveColor.EncodedCollision

end

end OAI


==> anc/erdos-1070/lean/OAI/Analysis/PlaneSpectrum/PhaseEncoding.lean <==
import Mathlib

namespace OAI

noncomputable section

open scoped ComplexConjugate
open scoped BigOperators
open scoped BigOperators BoundedContinuousFunction
open Filter Topology
open MeasureTheory Filter
open scoped ENNReal ComplexConjugate
open MeasureTheory ProbabilityTheory
open scoped ComplexConjugate
open scoped BigOperators

open scoped BigOperators
open Polynomial
namespace EuclideanFiveColor.PhaseEncoding

section

def phases {m : ℕ} (z : Fin m → Circle) : Multiset ℂ :=
  Finset.univ.val.map (fun i => (z i : ℂ))

def elem {m : ℕ} (z : Fin m → Circle) (n : ℕ) : ℂ := (phases z).esymm n

/-- Exactly the elementary symmetric functions of degrees 1,…,m. -/
def encoding {m : ℕ} (z : Fin m → Circle) : Fin m → ℂ :=
  fun i => elem z (i.val + 1)

def phasePolynomial {m : ℕ} (z : Fin m → Circle) : ℂ[X] :=
  ∏ i : Fin m, (X - C (z i : ℂ))

@[simp] theorem card_phases {m : ℕ} (z : Fin m → Circle) : (phases z).card = m := by
  simp [phases]

@[simp] theorem elem_zero {m : ℕ} (z : Fin m → Circle) : elem z 0 = 1 := by
  simp [elem, Multiset.esymm]

theorem elem_eq_sum {m : ℕ} (z : Fin m → Circle) (n : ℕ) :
    elem z n = ∑ t ∈ (Finset.univ : Finset (Fin m)).powersetCard n,
      ∏ i ∈ t, (z i : ℂ) :=
  Finset.esymm_map_val _ _ n

theorem continuous_encoding {m : ℕ} : Continuous (encoding (m := m)) := by
  apply continuous_pi
  intro i
  simp only [encoding, elem_eq_sum]
  fun_prop

theorem polynomial_expansion {m : ℕ} (z : Fin m → Circle) :
    phasePolynomial z = ∑ n ∈ Finset.range (m + 1),
      (-1) ^ n * (C (elem z n) * X ^ (m - n)) := by
  have he : phasePolynomial z = ((phases z).map (fun t => X - C t)).prod := by
    rw [phasePolynomial, Finset.prod_eq_multiset_prod]
    simp only [phases, Multiset.map_map, Function.comp_def]
  rw [he, Multiset.prod_X_sub_X_eq_sum_esymm, card_phases]
  rfl

@[simp] theorem eval_at_phase {m : ℕ} (z : Fin m → Circle) (i : Fin m) :
    (phasePolynomial z).eval (z i : ℂ) = 0 := by
  rw [phasePolynomial, Polynomial.eval_prod]
  apply Finset.prod_eq_zero (Finset.mem_univ i)
  simp

theorem eval_expansion {m : ℕ} (z : Fin m → Circle) (a : ℂ) :
    (phasePolynomial z).eval a = ∑ n ∈ Finset.range (m + 1),
      (-1 : ℂ) ^ n * (elem z n * a ^ (m - n)) := by
  rw [polynomial_expansion, Polynomial.eval_finsetSum]
  apply Finset.sum_congr rfl
  intro n _
  simp

theorem eval_difference {m : ℕ} (z w : Fin m → Circle) (a : ℂ) :
    (phasePolynomial w).eval a - (phasePolynomial z).eval a =
      ∑ n ∈ Finset.range m,
        (-1 : ℂ) ^ (n+1) * ((elem w (n+1) - elem z (n+1)) * a ^ (m-(n+1))) := by
  rw [eval_expansion, eval_expansion, ← Finset.sum_sub_distrib,
    Finset.sum_range_succ']
  simp only [pow_zero, elem_zero, one_mul, sub_self, add_zero]
  apply Finset.sum_congr rfl
  intro n _
  ring

/-- A coefficient bound on the unit circle, with the common leading term removed. -/
theorem eval_difference_bound {m : ℕ} (z w : Fin m → Circle) (a : Circle) :
    ‖(phasePolynomial w).eval (a : ℂ) - (phasePolynomial z).eval (a : ℂ)‖ ≤
      m * dist (encoding z) (encoding w) := by
  rw [eval_difference]
  calc
    _ ≤ ∑ n ∈ Finset.range m,
      ‖(-1 : ℂ) ^ (n+1) * ((elem w (n+1) - elem z (n+1)) * (a : ℂ) ^ (m-(n+1)))‖ :=
      norm_sum_le _ _
    _ ≤ ∑ _n ∈ Finset.range m, dist (encoding z) (encoding w) := by
      apply Finset.sum_le_sum
      intro n hn
      simp only [norm_mul, norm_pow, norm_neg, norm_one, one_pow, Circle.norm_coe,
        one_mul, mul_one]
      have h := dist_le_pi_dist (encoding z) (encoding w) ⟨n, Finset.mem_range.mp hn⟩
      simpa only [dist_eq_norm, encoding, norm_sub_rev] using h
    _ = _ := by simp

/-- An explicit uniform inverse estimate sufficient for the phase collision step. -/
theorem close_encoding_each_phase {m : ℕ} (hm : 0 < m)
    (z w : Fin m → Circle) {ρ : ℝ} (hρ : 0 < ρ)
    (hzw : dist (encoding z) (encoding w) < ρ ^ m / m) :
    ∀ i, ∃ j, dist (z i : ℂ) (w j : ℂ) < ρ := by
  intro i
  by_contra h
  push Not at h
  have hl : ρ ^ m ≤ ‖(phasePolynomial w).eval (z i : ℂ)‖ := by
    rw [phasePolynomial, Polynomial.eval_prod]
    simp only [Polynomial.eval_sub, Polynomial.eval_X, Polynomial.eval_C]
    rw [norm_prod]
    calc
      ρ ^ m = ∏ _j : Fin m, ρ := by simp
      _ ≤ _ := Finset.prod_le_prod₀ (fun _ _ => hρ.le) (fun j _ => by
        simpa only [dist_eq_norm] using h j)
  have hu := eval_difference_bound z w (z i)
  rw [eval_at_phase, sub_zero] at hu
  have hm' : (0 : ℝ) < m := Nat.cast_pos.mpr hm
  have hb : (m : ℝ) * dist (encoding z) (encoding w) < ρ ^ m := by
    simpa only [mul_comm] using (lt_div_iff₀ hm').mp hzw
  exact (not_lt_of_ge (hl.trans hu)) hb

open scoped BigOperators

/-- Newton reconstruction from the entire sequence of power sums. -/
def fromPowers (p : ℕ → ℂ) (n : ℕ) : ℂ :=
  match n with
  | 0 => 1
  | k + 1 => (k + 1 : ℂ)⁻¹ * (-1) ^ (k + 2) *
      ∑ i : Fin (k + 1), (-1) ^ (i : ℕ) * fromPowers p i * p (k + 1 - i)
termination_by n
decreasing_by
  exact i.isLt

lemma measurable_fromPowers {Y : Type*} [MeasurableSpace Y] (p : Y → ℕ → ℂ)
    (hp : ∀ n, Measurable (fun y => p y n)) (n : ℕ) :
    Measurable (fun y => fromPowers (p y) n) := by
  induction n using Nat.strong_induction_on with
  | h n ih =>
    cases n with
    | zero => simp only [fromPowers]; exact measurable_const
    | succ k =>
      simp only [fromPowers]
      apply Measurable.const_mul
      apply Finset.measurable_sum
      intro i _
      exact (Measurable.const_mul (ih i i.isLt) _).mul (hp _)

lemma newton_elem {m : ℕ} (z : Fin m → Circle) (k : ℕ) :
    (k : ℂ) * elem z k = (-1) ^ (k + 1) *
      ∑ a ∈ (Finset.HasAntidiagonal.antidiagonal k).filter (fun a => a.1 < k),
        (-1) ^ a.1 * elem z a.1 * (∑ i, (z i : ℂ) ^ a.2) := by
  have h := congrArg (MvPolynomial.aeval (fun i => (z i : ℂ)))
    (MvPolynomial.mul_esymm_eq_sum (Fin m) ℂ k)
  simpa only [map_mul, map_natCast, map_pow, map_neg, map_one, map_sum,
    MvPolynomial.aeval_esymm_eq_multiset_esymm, MvPolynomial.psum, MvPolynomial.aeval_X,
    elem, phases] using h

lemma filtered_antidiagonal_sum (f : ℕ → ℕ → ℂ) (k : ℕ) :
    (∑ a ∈ (Finset.HasAntidiagonal.antidiagonal (k+1)).filter (fun a => a.1 < k+1), f a.1 a.2) =
      ∑ i : Fin (k+1), f i (k+1-i) := by
  rw [Fin.sum_univ_eq_sum_range (fun i => f i (k+1-i)) (k+1), Finset.sum_filter, Finset.Nat.sum_antidiagonal_eq_sum_range_succ_mk,
    Finset.sum_range_succ]
  simp only [lt_self_iff_false, ↓reduceIte, add_zero]
  apply Finset.sum_congr rfl
  intro i hi
  simp [Finset.mem_range.mp hi]

theorem fromPowers_eq_elem {m : ℕ} (z : Fin m → Circle) (n : ℕ) :
    fromPowers (fun k => ∑ i, (z i : ℂ) ^ k) n = elem z n := by
  induction n using Nat.strong_induction_on with
  | h n ih =>
    cases n with
    | zero => simp [fromPowers]
    | succ k =>
      rw [fromPowers]
      have hs : (∑ i : Fin (k+1), (-1 : ℂ)^(i : ℕ) *
          fromPowers (fun n => ∑ j, (z j : ℂ)^n) i * (∑ j, (z j : ℂ)^(k+1-i))) =
          ∑ i : Fin (k+1), (-1 : ℂ)^(i : ℕ) * elem z i *
            (∑ j, (z j : ℂ)^(k+1-i)) := by
        apply Finset.sum_congr rfl
        intro i _
        rw [ih i i.isLt]
      rw [hs, mul_assoc, ← filtered_antidiagonal_sum
        (fun i j => (-1 : ℂ)^i * elem z i * (∑ l, (z l : ℂ)^j)) k]
      have hn := newton_elem z (k+1)
      rw [Nat.cast_add, Nat.cast_one] at hn
      rw [← hn, inv_mul_cancel_left₀]
      exact_mod_cast (Nat.succ_ne_zero k)

end

section
open MeasureTheory ProbabilityTheory
open scoped BigOperators ENNReal

variable {Y G : Type*} [MeasurableSpace Y] [MeasurableSpace G]

/-- The measurable phase encoding, defined without a measurable enumeration. -/
def kernelEncoding (β : Kernel Y G) (χ : G → ℂ) (m : ℕ) (y : Y) : Fin m → ℂ :=
  fun i => fromPowers (fun n => (m : ℂ) * ∫ d, χ d ^ n ∂β y) (i.val + 1)

theorem measurable_kernelEncoding (β : Kernel Y G) [IsMarkovKernel β]
    (χ : G → ℂ) (hχ : Measurable χ) (m : ℕ) :
    Measurable (kernelEncoding β χ m) := by
  apply Measurable.of_eval
  intro i
  apply measurable_fromPowers
  intro n
  exact (((hχ.pow_const n).stronglyMeasurable.integral_kernel).measurable).const_mul _

theorem moments_uniform_list [MeasurableSingletonClass G] (χ : G → ℂ) (m : ℕ) (hm : 0 < m) (g : Fin m → G)
    (μ : Measure G) (hμ : μ = (m : ℝ≥0∞)⁻¹ • ∑ i, Measure.dirac (g i))
    (n : ℕ) :
    (m : ℂ) * (∫ d, χ d ^ n ∂μ) = ∑ i, χ (g i) ^ n := by
  classical
  rw [hμ, integral_smul_measure, integral_finsetSum_measure]
  · simp only [integral_dirac, ENNReal.toReal_inv, ENNReal.toReal_natCast,
      Complex.real_smul, Complex.ofReal_inv, Complex.ofReal_natCast]
    rw [← mul_assoc, mul_inv_cancel₀, one_mul]
    exact_mod_cast hm.ne'
  · intro i _
    exact integrable_dirac (by simp)

/-- On every uniform finite fiber, the formula is exactly the source's
 elementary-symmetric vector, including repetitions of equal phases. -/
theorem kernelEncoding_eq_encoding [MeasurableSingletonClass G] (β : Kernel Y G) (χ : G → Circle)
    (m : ℕ) (hm : 0 < m) (y : Y) (g : Fin m → G)
    (hβ : β y = (m : ℝ≥0∞)⁻¹ • ∑ i, Measure.dirac (g i)) :
    kernelEncoding β (fun d => (χ d : ℂ)) m y = encoding (fun i => χ (g i)) := by
  have hp : (fun n => (m : ℂ) * ∫ d, (χ d : ℂ)^n ∂β y) =
      fun n => ∑ i, (χ (g i) : ℂ)^n := by
    funext n
    exact moments_uniform_list (fun d => (χ d : ℂ)) m hm g (β y) hβ n
  funext i
  change fromPowers _ (i.val+1) = elem _ (i.val+1)
  rw [hp]
  exact fromPowers_eq_elem (fun i => χ (g i)) (i.val+1)

end

/-- Boundedness of the exact phase encoding, from compactness of the phase torus. -/
theorem exists_encoding_bound (m : ℕ) :
    ∃ B : ℝ, ∀ z : Fin m → Circle, ‖encoding z‖ ≤ B := by
  obtain ⟨B, hB⟩ := (isCompact_range (continuous_encoding (m := m))).isBounded.exists_norm_le
  exact ⟨B, fun z => hB _ ⟨z, rfl⟩⟩
end EuclideanFiveColor.PhaseEncoding

end

end OAI


==> anc/erdos-1070/lean/OAI/Analysis/PlaneSpectrum/RadialEnergy.lean <==
import OAI.Analysis.PlaneSpectrum.Energy
import OAI.Analysis.PlaneSpectrum.Selections

namespace OAI

noncomputable section
open scoped ComplexConjugate
namespace PlaneFiveColor.Spectral
lemma equal_moduli_quadratic (A B L : ℝ) (hL : L^2 = A*B) (u : Circle) :
    ‖(A : ℂ) - B*(u : ℂ)^2‖ =
      ‖-(L : ℂ) + (A-B : ℝ)*(u : ℂ) + L*(u : ℂ)^2‖ := by
  have hu : (u : ℂ) * conj (u : ℂ) = 1 := by
    rw [Complex.mul_conj, Circle.normSq_coe, Complex.ofReal_one]
  have hreal : (u : ℂ).re^2 + (u : ℂ).im^2 = 1 := by
    simpa only [Complex.normSq_apply, sq] using Circle.normSq_coe u
  have hleft : (A : ℂ) - B*(u : ℂ)^2 =
      (u : ℂ) * ((A : ℂ)*conj (u : ℂ) - B*(u : ℂ)) := by
    calc
      _ = A*((u : ℂ)*conj (u : ℂ)) - B*(u : ℂ)^2 := by rw [hu, mul_one]
      _ = _ := by ring
  have hright : -(L : ℂ) + (A-B : ℝ)*(u : ℂ) + L*(u : ℂ)^2 =
      (u : ℂ) * (((A-B : ℝ) : ℂ) + L*((u : ℂ)-conj (u : ℂ))) := by
    calc
      _ = -L*((u : ℂ)*conj (u : ℂ)) + (A-B : ℝ)*(u : ℂ) + L*(u : ℂ)^2 := by rw [hu, mul_one]
      _ = _ := by ring
  rw [hleft, hright, norm_mul, norm_mul, Circle.norm_coe, one_mul, one_mul]
  apply (sq_eq_sq₀ (norm_nonneg _) (norm_nonneg _)).mp
  rw [← Complex.normSq_eq_norm_sq, ← Complex.normSq_eq_norm_sq]
  simp only [Complex.normSq_apply, Complex.sub_re, Complex.mul_re, Complex.ofReal_re,
    Complex.ofReal_im, Complex.conj_re, Complex.conj_im, Complex.sub_im, Complex.mul_im,
    Complex.add_re, Complex.add_im, zero_mul, sub_zero, zero_add, add_zero]
  nlinarith [mul_self_nonneg (A-B), mul_self_nonneg (A+B),
    congrArg (fun x : ℝ => (A-B)^2*x) hreal,
    congrArg (fun x : ℝ => 4*x*(u : ℂ).im^2) hL]
end PlaneFiveColor.Spectral
end

noncomputable section
open MeasureTheory ProbabilityTheory Filter EuclideanFiveColor
open scoped ENNReal NNReal ComplexConjugate BoundedContinuousFunction
namespace PlaneFiveColor.Spectral
open EuclideanFiveColor.BoundedMeasurable
variable {Y : Type*} [MeasurableSpace Y] [StandardBorelSpace Y] [Nonempty Y]
variable (μ : Measure D) [IsProbabilityMeasure μ] [ErgodicSMul K D μ]
  (q : D → Y) (hq : Measurable q)
  [MulAction K Y] [MeasurableConstSMul K Y]
  (hqcov : ∀ k : K, ∀ᵐ d ∂μ, q (k • d) = k • q d)
  [ErgodicVAdd Rot (D×D) (RelativeProduct.law μ q hq)]

include hq hqcov in
lemma projectedMass_pair_mean [IsProbabilityMeasure (μ.map q)] (M : Amenable.Mean Rot) (a b : E) :
    M.map (Family.energy (μ.map q) (Family.conditional μ q
      (Family.const (G := Rot) (char a) * Family.orbit (scaleHom (G := Rot) 2) (char b)))) =
      projectedMass μ q a * projectedMass μ q b := by
  exact conditional_pair_energy μ q hq (fun g : Rot => hqcov (rotMul g)) M
    (scaleHom (G := Rot) 2) (rot_zsmul_surjective 2 (by decide)) (char a) (char b)

lemma kCoeff_scale_two (g : Rot) : kCoeff (rotMul ((scaleHom (G := Rot) 2) g)) = kCoeff (rotMul g)^2 := by
  change kCoeff ((rotMul g)^2) = _
  simp only [pow_two, kCoeff_mul]
lemma kCoeff_scale_one (g : Rot) : kCoeff (rotMul ((scaleHom (G := Rot) 1) g)) = kCoeff (rotMul g) := by
  change kCoeff (rotMul ((1:ℤ) • g)) = _
  rw [one_zsmul]
lemma char_two_term (a b : E) (g : Rot) :
    (Family.const (G := Rot) (char a) * Family.orbit (scaleHom (G := Rot) 2) (char b)) g =
      char (a + kCoeff (rotMul g)^2*b) := by
  simp only [Family.mul_apply, Family.const_apply, Family.orbit_apply, char_act,
    kCoeff_scale_two, char_add]
lemma char_three_term (a b c : E) (g : Rot) :
    (Family.orbit (scaleHom (G := Rot) 0) (char a) * Family.orbit (scaleHom (G := Rot) 1) (char b) *
      Family.orbit (scaleHom (G := Rot) 2) (char c)) g =
      char (a+kCoeff (rotMul g)*b+kCoeff (rotMul g)^2*c) := by
  simp only [Family.mul_apply, Family.orbit_apply, char_act, kCoeff_scale_one, kCoeff_scale_two,
    char_add]
  congr 2
  change char (kCoeff (rotMul ((0:ℤ) • g))*a) = char a
  simp only [zero_zsmul]
  change char (1*a) = char a
  rw [one_mul]

include hq hqcov in
lemma quadratic_mass_inequality (a b l h k : E)
    (hn : ∀ u : K, ‖((a + kCoeff u^2*b : E) : ℂ)‖ =
      ‖((l+kCoeff u*h+kCoeff u^2*k : E) : ℂ)‖) :
    projectedMass μ q a * projectedMass μ q b ≤ projectedMass μ q h := by
  let : ErgodicVAdd Rot Y (μ.map q) := factor_ergodic μ q hq (fun g : Rot => hqcov (rotMul g))
  let M : Amenable.Mean Rot := MovingMean.toMean (fun _ => 0)
  have he : Family.energy (μ.map q) (Family.conditional μ q
      (Family.const (G := Rot) (char a) * Family.orbit (scaleHom (G := Rot) 2) (char b))) =
      Family.energy (μ.map q) (Family.conditional μ q
        (Family.orbit (scaleHom (G := Rot) 0) (char l) * Family.orbit (scaleHom (G := Rot) 1) (char h) *
          Family.orbit (scaleHom (G := Rot) 2) (char k))) := by
    ext g
    simp only [Family.energy_apply, Family.conditional_apply, char_two_term, char_three_term]
    exact projectedMass_radial μ q hq hqcov (hn (rotMul g))
  rw [← projectedMass_pair_mean μ q hq hqcov M a b, he,
    conditional_integer_triple_energy μ q hq (fun g : Rot => hqcov (rotMul g)) rot_zsmul_surjective]
  calc
    _ ≤ M.map (BoundedContinuousFunction.const Rot (projectedMass μ q h)) := by
      apply M.mono
      intro g
      simp only [Family.energy_apply, Family.mul_apply, Family.orbit_apply,
        BoundedContinuousFunction.const_apply]
      have h1 := l2_mul_norm_le (μ.map q)
        (act (scaleHom (G := Rot) 0 g) (conditional μ q (char l)) * act (scaleHom (G := Rot) 1 g) (conditional μ q (char h)))
        (act (scaleHom (G := Rot) 2 g) (conditional μ q (char k)))
        (fun y => projected_char_bound μ q k ((scaleHom (G := Rot) 2 g) +ᵥ y))
      have h2 := l2_norm_mul_le (μ.map q)
        (act (scaleHom (G := Rot) 0 g) (conditional μ q (char l))) (act (scaleHom (G := Rot) 1 g) (conditional μ q (char h)))
        (fun y => projected_char_bound μ q l ((scaleHom (G := Rot) 0 g) +ᵥ y))
      simp only [one_mul, l2_act, LinearIsometryEquiv.norm_map] at h1 h2
      exact pow_le_pow_left₀ (norm_nonneg _) (h1.trans h2) 2
    _ = _ := M.map_const _
end PlaneFiveColor.Spectral
end

noncomputable section
open MeasureTheory ProbabilityTheory Filter EuclideanFiveColor
open scoped ENNReal NNReal ComplexConjugate BoundedContinuousFunction
namespace PlaneFiveColor.Spectral
open EuclideanFiveColor.BoundedMeasurable

def sqrtF (a : F) : F := ⟨Real.sqrt a, mem_algebraicClosure_iff.mpr (by
  by_cases ha : 0 ≤ (a : ℝ)
  · apply IsAlgebraic.of_pow (n := 2) (by decide)
    rw [Real.sq_sqrt ha]
    exact mem_algebraicClosure_iff.mp a.property
  · rw [Real.sqrt_eq_zero_of_nonpos (le_of_not_ge ha)]
    exact isAlgebraic_zero)⟩
lemma sqrtF_sq (a : F) (ha : 0 ≤ a) : sqrtF a ^ 2 = a := by
  apply Subtype.ext
  exact Real.sq_sqrt ha
lemma norm_ofF (a : F) : ‖((ofF a : E) : ℂ)‖ = |(a : ℝ)| := by
  change ‖((a : ℝ) : ℂ)‖ = _
  rw [Complex.norm_real, Real.norm_eq_abs]

variable {Y : Type*} [MeasurableSpace Y] [StandardBorelSpace Y] [Nonempty Y]
variable (μ : Measure D) [IsProbabilityMeasure μ] [ErgodicSMul K D μ]
  (q : D → Y) (hq : Measurable q)
  [MulAction K Y] [MeasurableConstSMul K Y]
  (hqcov : ∀ k : K, ∀ᵐ d ∂μ, q (k • d) = k • q d)
  [ErgodicVAdd Rot (D×D) (RelativeProduct.law μ q hq)]
def massReal (a : F) : ℝ := projectedMass μ q (ofF a)
include hq hqcov in
omit [StandardBorelSpace Y] [Nonempty Y] [ErgodicVAdd Rot (D×D) (RelativeProduct.law μ q hq)] in
lemma projectedMass_neg (a : E) : projectedMass μ q (-a) = projectedMass μ q a := by
  apply projectedMass_radial μ q hq hqcov
  exact norm_neg (a : ℂ)
include hq hqcov in
omit [StandardBorelSpace Y] [Nonempty Y] [ErgodicVAdd Rot (D×D) (RelativeProduct.law μ q hq)] in
lemma massReal_abs (a : F) : massReal μ q |a| = massReal μ q a := by
  apply projectedMass_radial μ q hq hqcov
  rw [norm_ofF, norm_ofF]
  change abs (abs (a : ℝ)) = abs (a : ℝ)
  exact abs_abs _
include hq hqcov in
lemma massReal_difference (A B : F) (hA : 0 ≤ A) (hB : 0 ≤ B) :
    massReal μ q A * massReal μ q B ≤ massReal μ q |A-B| := by
  let l := sqrtF (A*B)
  have hl : (l : ℝ)^2 = (A : ℝ)*(B : ℝ) := by
    exact congrArg (fun x : F => (x : ℝ)) (sqrtF_sq (A*B) (mul_nonneg hA hB))
  have he := quadratic_mass_inequality μ q hq hqcov (ofF A) (-ofF B) (-ofF l) (ofF (A-B)) (ofF l) (fun u => by
    have hh := equal_moduli_quadratic (A : ℝ) (B : ℝ) (l : ℝ) hl u.val
    convert hh using 1 <;> congr 1 <;> simp only [map_sub, ofF, RingHom.coe_mk, MonoidHom.coe_mk,
      OneHom.coe_mk, kCoeff] <;> push_cast <;> ring)
  rw [projectedMass_neg μ q hq hqcov] at he
  rw [massReal_abs μ q hq hqcov]
  exact he
end PlaneFiveColor.Spectral
end

noncomputable section
open scoped ComplexConjugate
namespace PlaneFiveColor.Spectral
open EuclideanFiveColor EuclideanFiveColor.Arithmetic

lemma reF_sum {ι : Type*} (s : Finset ι) (z : ι → E) : reF (∑ i ∈ s,z i) = ∑ i ∈ s,reF (z i) := by
  apply Subtype.ext
  simp [reF]
lemma reF_zsmul (a : ℤ) (z : E) : reF (a • z) = a • reF z := by
  apply Subtype.ext
  simp only [reF, zsmul_eq_mul]
  push_cast
  simp
lemma reF_nsmul (a : ℕ) (z : E) : reF (a • z) = a • reF z := by
  apply Subtype.ext
  simp only [reF,nsmul_eq_mul]
  push_cast
  simp

/-- The signed capped-residue conclusion for any integral transverse selection. -/
lemma selected_mass_bound (m : F → ℝ) (hm0 : m 0 = 1)
    (hd : ∀ a b : F, 0 ≤ a → 0 ≤ b → m a*m b ≤ m |a-b|)
    (c : ℝ) (hc0 : 0 ≤ c) (hc1 : c ≤ 1)
    (r : F) (hr : 0 < r) {n : ℕ} (k : Fin n → E) (a b : Fin n → ℤ)
    (D M : ℕ) (hD : 0 < D) (hM : 0 < M)
    (ha : (∑ j, a j • k j) = D • (1:E))
    (hb : (∑ j, b j • k j) = D • imagUnit)
    (hab : (∑ j, ((a j).natAbs+(b j).natAbs)) ≤ M)
    (v : E) (hv : ‖(v:ℂ)‖ = 1) (hsmall : |reF v| < (M:F)⁻¹)
    (hgood : ∀ j, c ≤ m |2*r*reF (k j*v)|) :
    c^(4*M) ≤ m |2*r*D*reF v| := by
  classical
  have hac : (∑ j, a j • (k j:ℂ)) = D • (1:ℂ) := by
    have he := congrArg (fun z : E => (z:ℂ)) ha
    simpa using he
  have hbc : (∑ j, b j • (k j:ℂ)) = D • Complex.I := by
    have he := congrArg (fun z : E => (z:ℂ)) hb
    simpa [imagUnit] using he
  obtain ⟨i,hi⟩ := selection_transverse (fun j => (k j:ℂ)) a b D M hD hac hbc hab (v:ℂ) hv
  have hmax (j : Fin n) : |reF (k j*v)| ≤ |reF (k i*v)| := by
    exact_mod_cast (hi j).1
  have htrans : (D:F) ≤ (M:F)*|reF (k i*v)| := by exact_mod_cast (hi i).2
  have hDp : (0:F) < D := Nat.cast_pos.mpr hD
  have hMp : (0:F) < M := Nat.cast_pos.mpr hM
  have hip : 0 < |reF (k i*v)| := by nlinarith
  let x := fun j => 2*r*reF (k j*v)
  let p := |x i|
  have hx (j : Fin n) : |x j| = 2*r*|reF (k j*v)| := by
    dsimp [x]
    rw [abs_mul, abs_of_pos (by positivity : 0 < 2*r)]
  have hp : 0 < p := by dsimp [p]; rw [hx]; positivity
  have hsum : (∑ j, a j • x j) = 2*r*D*reF v := by
    have he := congrArg reF (congrArg (fun z : E => z*v) ha)
    simp only [Finset.sum_mul,reF_sum,smul_mul_assoc,reF_zsmul,one_mul,reF_nsmul] at he
    calc
      (∑ j, a j • x j) = 2*r * ∑ j, a j • reF (k j*v) := by
        simp only [x,Finset.mul_sum,zsmul_eq_mul]; congr 1; ext j; ring_nf
      _ = 2*r*D*reF v := by rw [he,nsmul_eq_mul]; ring
  have hz : |∑ j, a j • x j| < p := by
    rw [hsum,abs_mul,abs_of_pos (by positivity : (0:F) < 2*r*D)]
    dsimp only [p]
    rw [hx]
    have hvM : (M:F)*|reF v| < 1 := by
      have hh := mul_lt_mul_of_pos_left hsmall hMp
      rwa [mul_inv_cancel₀ hMp.ne'] at hh
    have ht : (D:F)*|reF v| < |reF (k i*v)| := by
      have hh := mul_le_mul_of_nonneg_right htrans (abs_nonneg (reF v))
      nlinarith
    nlinarith [mul_lt_mul_of_pos_left ht (by positivity : (0:F) < 2*r)]
  have hcap := CappedResidues.integer_abs_cap m hm0 hd c hc0 hc1 hp
    (by simpa only [CappedResidues.Good,p,pow_one] using hgood i)
    Finset.univ a x (fun j _ => ⟨by dsimp only [p]; rw [hx,hx]; exact mul_le_mul_of_nonneg_left (hmax j) (by positivity),
      by simpa only [CappedResidues.Good,pow_one] using hgood j⟩) hz
  have hlen : ∑ j, (a j).natAbs ≤ M := by
    calc
      _ ≤ ∑ j, ((a j).natAbs+(b j).natAbs) := Finset.sum_le_sum (fun j _ => Nat.le_add_right _ _)
      _ ≤ M := hab
  have hpow : c^(4*M) ≤ c^(4*∑ j,(a j).natAbs) :=
    pow_le_pow_of_le_one hc0 hc1 (Nat.mul_le_mul_left 4 hlen)
  exact hpow.trans (by simpa only [CappedResidues.Good,hsum] using hcap)
end PlaneFiveColor.Spectral
end

noncomputable section
namespace PlaneFiveColor.Spectral
open EuclideanFiveColor EuclideanFiveColor.Arithmetic

lemma circle_realPart (t : F) (ht : |t| ≤ 1) :
    ∃ v : E, ‖(v:ℂ)‖ = 1 ∧ reF v = t := by
  let y := sqrtF (1-t^2)
  have hy : y^2 = 1-t^2 := sqrtF_sq _ (by have hh := sq_le_sq₀ (abs_nonneg t) zero_le_one |>.mpr ht; nlinarith [sq_abs t])
  let v := ofF t + imagUnit * ofF y
  have hv : (v:ℂ) = (t:ℝ) + Complex.I*(y:ℝ) := rfl
  refine ⟨v,?_,?_⟩
  · have hh : ‖(v:ℂ)‖^2 = 1 := by
      rw [← Complex.normSq_eq_norm_sq,hv]
      simp only [Complex.normSq_apply, Complex.add_re,Complex.add_im,Complex.mul_re,
        Complex.mul_im,Complex.ofReal_re,Complex.ofReal_im,Complex.I_re,Complex.I_im,
        zero_mul,one_mul,mul_zero,sub_zero,add_zero,zero_add]
      have hyc : (y:ℝ)^2 = 1-(t:ℝ)^2 := by exact_mod_cast hy
      nlinarith
    nlinarith [norm_nonneg (v:ℂ)]
  · apply Subtype.ext
    change (v:ℂ).re = (t:ℝ)
    simp [hv]

/-- Arithmetic propagation: one syndetic positive mass level forces uniformly
positive mass at every sufficiently small positive algebraic radius. -/
lemma cover_mass_positive (m : F → ℝ) (hm0 : m 0 = 1)
    (hd : ∀ a b : F, 0 ≤ a → 0 ≤ b → m a*m b ≤ m |a-b|)
    (c : ℝ) (hc0 : 0 < c) (hc1 : c ≤ 1)
    (r : F) (hr : 0 < r) (Q : Finset E) (hQ : ∀ q ∈ Q, ‖(q:ℂ)‖ = 1)
    (hcover : ∀ v : E, ‖(v:ℂ)‖ = 1 → ∃ q ∈ Q, c ≤ m |2*r*reF (q*v)|) :
    ∃ δ : F, 0 < δ ∧ ∃ ε : ℝ, 0 < ε ∧ ε ≤ 1 ∧
      ∀ s : F, 0 < s → s < δ → ε ≤ m s := by
  classical
  let A : ℂ → Prop := fun w => ∃ z : E, (z:ℂ) = w ∧ c ≤ m |2*r*reF z|
  have hQN : ∀ q ∈ Q.image (fun z : E => (z:ℂ)), ‖q‖ = 1 := by
    intro q hq
    obtain ⟨z,hz,rfl⟩ := Finset.mem_image.mp hq
    exact hQ z hz
  have hQA : ∀ q ∈ Q.image (fun z : E => (z:ℂ)), IsAlgebraic ℚ q := by
    intro q hq
    obtain ⟨z,hz,rfl⟩ := Finset.mem_image.mp hq
    exact mem_algebraicClosure_iff.mp z.property
  have hA : ∀ v : ℂ, ‖v‖ = 1 → IsAlgebraic ℚ v → ∃ q ∈ Q.image (fun z : E => (z:ℂ)), A (q*v) := by
    intro v hv hva
    let v' : E := ⟨v,mem_algebraicClosure_iff.mpr hva⟩
    obtain ⟨q,hq,hgood⟩ := hcover v' hv
    exact ⟨q,Finset.mem_image.mpr ⟨q,hq,rfl⟩,q*v',rfl,hgood⟩
  obtain ⟨D,M,hD,hM,hsel⟩ := uniform_selection _ hQN hQA A hA
  have hDp : (0:F) < D := Nat.cast_pos.mpr hD
  have hMp : (0:F) < M := Nat.cast_pos.mpr hM
  let δ : F := 2*r*D/(M+1)
  refine ⟨δ,by dsimp [δ]; positivity,c^(4*M),pow_pos hc0 _,pow_le_one₀ hc0.le hc1,?_⟩
  intro s hs hsδ
  let t := s/(2*r*D)
  have ht : 0 < t := div_pos hs (by positivity)
  have htM : t < ((M:F)+1)⁻¹ := by
    dsimp [t,δ] at *
    apply (div_lt_iff₀ (by positivity : (0:F) < 2*r*D)).mpr
    simpa only [div_eq_mul_inv,mul_comm] using hsδ
  have ht1 : |t| ≤ 1 := by
    rw [abs_of_pos ht]
    have hh : ((M:F)+1)⁻¹ ≤ 1 := (inv_le_one₀ (by positivity)).mpr (by linarith)
    exact htM.le.trans hh
  obtain ⟨v,hv,hvt⟩ := circle_realPart t ht1
  obtain ⟨n,k,a,b,hkg,ha,hb,hab⟩ := hsel (v:ℂ) hv (mem_algebraicClosure_iff.mp v.property)
  let k' : Fin n → E := fun j => ⟨k j,mem_algebraicClosure_iff.mpr (hkg j).2.1⟩
  have ha' : (∑ j, a j • k' j) = D • (1:E) := by
    apply Subtype.ext
    simpa [k'] using ha
  have hb' : (∑ j, b j • k' j) = D • imagUnit := by
    apply Subtype.ext
    simpa [k',imagUnit] using hb
  have hgood (j : Fin n) : c ≤ m |2*r*reF (k' j*v)| := by
    obtain ⟨z,hz,hg⟩ := (hkg j).2.2
    have he : z = k' j*v := Subtype.ext hz
    rwa [he] at hg
  have hsmall : |reF v| < (M:F)⁻¹ := by
    rw [hvt,abs_of_pos ht]
    exact htM.trans (inv_lt_inv₀ (by positivity : (0:F) < M+1) hMp |>.mpr (by linarith))
  have hh := selected_mass_bound m hm0 hd c hc0.le hc1 r hr k' a b D M hD hM ha' hb' hab v hv hsmall hgood
  convert hh using 1
  have he : 2*r*(D:F)*reF v = s := by rw [hvt]; dsimp [t]; field_simp
  rw [he,abs_of_pos hs]
end PlaneFiveColor.Spectral
end

noncomputable section
open MeasureTheory ProbabilityTheory Filter EuclideanFiveColor
open scoped ENNReal NNReal ComplexConjugate BoundedContinuousFunction
namespace PlaneFiveColor.Spectral
open EuclideanFiveColor.BoundedMeasurable
lemma kCoeff_scale_neg_one (g : Rot) :
    ((kCoeff (rotMul (scaleHom (G := Rot) (-1) g)) : E) : ℂ) = conj ((kCoeff (rotMul g) : E) : ℂ) := by
  change ((rotMul ((-1:ℤ) • g)).val : ℂ) = _
  rw [neg_one_zsmul]
  exact Circle.coe_inv_eq_conj _
lemma char_symmetric (r : F) (g : Rot) :
    (Family.orbit (scaleHom (G := Rot) 1) (char (ofF r)) *
      Family.orbit (scaleHom (G := Rot) (-1)) (char (ofF r))) g =
      char (ofF (2*r*reF (kCoeff (rotMul g)))) := by
  simp only [Family.mul_apply, Family.orbit_apply, char_act, kCoeff_scale_one, ← char_add]
  congr 1
  apply Subtype.ext
  change ((kCoeff (rotMul g) : E) : ℂ)*(r : ℝ) +
    ((kCoeff (rotMul (scaleHom (G := Rot) (-1) g)) : E) : ℂ)*(r : ℝ) =
    ((2*r*reF (kCoeff (rotMul g)) : F) : ℝ)
  rw [kCoeff_scale_neg_one]
  push_cast
  change _ = 2*(r : ℝ)*(((kCoeff (rotMul g) : E) : ℂ).re : ℂ)
  apply Complex.ext <;> simp
  ring

variable {Y : Type*} [MeasurableSpace Y] [StandardBorelSpace Y] [Nonempty Y]
variable (μ : Measure D) [IsProbabilityMeasure μ] [ErgodicSMul K D μ]
  (q : D → Y) (hq : Measurable q)
  [MulAction K Y] [MeasurableConstSMul K Y]
  (hqcov : ∀ k : K, ∀ᵐ d ∂μ, q (k • d) = k • q d)
  [ErgodicVAdd Rot (D×D) (RelativeProduct.law μ q hq)]
def radiusFamily (r : F) : Rot →ᵇ ℝ :=
  BoundedContinuousFunction.ofNormedAddCommGroup
    (fun g => massReal μ q (2*r*reF (kCoeff (rotMul g)))) continuous_of_discreteTopology 1
    (fun g => by
      rw [Real.norm_eq_abs]
      change |projectedMass μ q (ofF _)| ≤ 1
      rw [abs_of_nonneg (projectedMass_nonneg _ _ _)]
      exact projectedMass_le_one μ q hq _)
omit [StandardBorelSpace Y] [Nonempty Y] [ErgodicSMul K D μ]
  [MulAction K Y] [MeasurableConstSMul K Y]
  [ErgodicVAdd Rot (D×D) (RelativeProduct.law μ q hq)] in
@[simp] lemma radiusFamily_apply (r : F) (g : Rot) :
    radiusFamily μ q hq r g = massReal μ q (2*r*reF (kCoeff (rotMul g))) := rfl
include hq hqcov in
lemma radiusFamily_mean (r : F) (M : Amenable.Mean Rot) :
    M.map (radiusFamily μ q hq r) = massReal μ q r ^2 := by
  have he : radiusFamily μ q hq r = Family.energy (μ.map q) (Family.conditional μ q
      (Family.orbit (scaleHom (G := Rot) 1) (char (ofF r)) *
        Family.orbit (scaleHom (G := Rot) (-1)) (char (ofF r)))) := by
    ext g
    simp only [radiusFamily_apply, Family.energy_apply, Family.conditional_apply, char_symmetric]
    rfl
  rw [he, conditional_integer_pair_energy μ q hq (fun g : Rot => hqcov (rotMul g))
    rot_zsmul_surjective M (by decide : (1:ℤ) ≠ -1)]
  exact (pow_two _).symm
include hq hqcov in
lemma radius_syndetic (r : F) (c : ℝ) (hc : c < massReal μ q r ^2) :
    ∃ S : Finset Rot, ∀ v : Rot, ∃ s ∈ S,
      c < massReal μ q (2*r*reF (kCoeff (rotMul (v+s)))) := by
  apply MovingMean.syndetic_of_all_means (radiusFamily μ q hq r) c
  intro M
  rwa [radiusFamily_mean μ q hq hqcov r M]
end PlaneFiveColor.Spectral
end

noncomputable section
open MeasureTheory ProbabilityTheory Filter EuclideanFiveColor
open scoped ENNReal NNReal ComplexConjugate BoundedContinuousFunction
namespace PlaneFiveColor.Spectral
open EuclideanFiveColor.BoundedMeasurable
variable {Y : Type*} [MeasurableSpace Y] [StandardBorelSpace Y] [Nonempty Y]
variable (μ : Measure D) [IsProbabilityMeasure μ] [ErgodicSMul K D μ]
  (q : D → Y) (hq : Measurable q)
  [MulAction K Y] [MeasurableConstSMul K Y]
  (hqcov : ∀ k : K, ∀ᵐ d ∂μ, q (k • d) = k • q d)
  [ErgodicVAdd Rot (D×D) (RelativeProduct.law μ q hq)]

include hq hqcov in
lemma radial_positive_near_zero (r : F) (hr : 0 < r) (hm : massReal μ q r ≠ 0) :
    ∃ δ : F, 0 < δ ∧ ∃ ε : ℝ, 0 < ε ∧ ε ≤ 1 ∧
      ∀ s : F, 0 < s → s < δ → ε ≤ massReal μ q s := by
  classical
  let c := massReal μ q r ^2/2
  have hp : 0 < massReal μ q r := lt_of_le_of_ne (projectedMass_nonneg μ q _) (Ne.symm hm)
  have hc : 0 < c := div_pos (sq_pos_of_pos hp) (by norm_num)
  have hc1 : c ≤ 1 := by
    have h := projectedMass_le_one μ q hq (ofF r)
    change massReal μ q r ≤ 1 at h
    dsimp [c]; nlinarith
  obtain ⟨S,hS⟩ := radius_syndetic μ q hq hqcov r c (by dsimp [c]; nlinarith)
  let Q := S.image (fun s => kCoeff (rotMul s))
  apply cover_mass_positive (massReal μ q) (projectedMass_zero μ q hq)
    (massReal_difference μ q hq hqcov) c hc hc1 r hr Q
  · intro z hz
    obtain ⟨s,hs,rfl⟩ := Finset.mem_image.mp hz
    exact Circle.norm_coe _
  · intro v hv
    let u : K := ⟨⟨(v:ℂ),mem_sphere_zero_iff_norm.mpr hv⟩,mem_algebraicClosure_iff.mp v.property⟩
    obtain ⟨s,hs,hsg⟩ := hS (mulRot u)
    refine ⟨kCoeff (rotMul s),Finset.mem_image.mpr ⟨s,hs,rfl⟩,?_⟩
    rw [massReal_abs μ q hq hqcov]
    have he : kCoeff (rotMul (mulRot u+s)) = kCoeff (rotMul s)*v := by
      change kCoeff (u*rotMul s) = _
      rw [kCoeff_mul,mul_comm]
      rfl
    rw [he] at hsg
    exact hsg.le

include hq hqcov in
lemma massReal_vanish (hw : IsWild (DifferenceFourier.differenceLaw (μ.map q) (condDistrib id q μ)))
    (r : F) (hr : 0 < r) : massReal μ q r = 0 := by
  by_contra hn
  obtain ⟨δ,hδ,ε,hε,hε1,hpos⟩ := radial_positive_near_zero μ q hq hqcov r hr hn
  let ν := DifferenceFourier.differenceLaw (μ.map q) (condDistrib id q μ)
  have he (t : F) : lineFourier ν 1 t = (massReal μ q t : ℂ) := by
    simpa only [ν,massReal,lineFourier_eq,one_mul] using differenceFourier_projectedMass μ q hq (ofF t)
  obtain ⟨t,ht,htδ,htε⟩ := exists_small_wild_parameter ({()} : Finset Unit) (by simp)
    ν hw (fun _ => (1:E)) (fun _ => one_ne_zero)
    (fun i t => by rw [he,Complex.ofReal_re]; exact projectedMass_nonneg μ q _)
    (show 0 < (δ:ℝ) from hδ) hε hε1
  have htest : massReal μ q t < ε := by
    have hh := htε () (by simp)
    rwa [he,Complex.ofReal_re] at hh
  have hgood := hpos |t| (abs_pos.mpr ht) (by exact_mod_cast htδ)
  rw [massReal_abs μ q hq hqcov] at hgood
  exact (not_lt_of_ge hgood) htest
end PlaneFiveColor.Spectral
end

end OAI


==> anc/erdos-1070/lean/OAI/Analysis/PlaneSpectrum/Representations.lean <==
import OAI.MeasureTheory.CompactFactors.AlgebraModels
import OAI.MeasureTheory.CompactFactors.Stationary

namespace OAI

noncomputable section
open MeasureTheory ProbabilityTheory Filter
open scoped ENNReal NNReal BoundedContinuousFunction
namespace PlaneFiveColor.Spectral
/-- Discrete additive notation for the actual multiplicative algebraic rotation group. -/
def Rot := Additive K deriving AddCommGroup
instance : TopologicalSpace Rot := ⊥
instance : DiscreteTopology Rot := ⟨rfl⟩
def rotMul (g : Rot) : K := Additive.toMul g
def mulRot (k : K) : Rot := Additive.ofMul k
@[simp] lemma rotMul_mulRot (k : K) : rotMul (mulRot k) = k := rfl
@[simp] lemma mulRot_rotMul (g : Rot) : mulRot (rotMul g) = g := rfl
instance rotAction (X : Type*) [MulAction K X] : AddAction Rot X where
  vadd g x := rotMul g • x
  zero_vadd x := one_smul K x
  add_vadd g h x := mul_smul (rotMul g) (rotMul h) x
@[simp] lemma rot_vadd {X : Type*} [MulAction K X] (g : Rot) (x : X) :
    g +ᵥ x = rotMul g • x := rfl
instance rotMeasurable {X : Type*} [MeasurableSpace X] [MulAction K X]
    [MeasurableConstSMul K X] : MeasurableConstVAdd Rot X where
  measurable_const_vadd g := measurable_const_smul (rotMul g)
instance rotInvariant {X : Type*} [MeasurableSpace X] [MulAction K X]
    (μ : Measure X) [SMulInvariantMeasure K X μ] : VAddInvariantMeasure Rot X μ where
  measure_preimage_vadd g s _hs := measure_preimage_smul μ (rotMul g) s
instance rotErgodic {X : Type*} [MeasurableSpace X] [MulAction K X]
    (μ : Measure X) [ErgodicSMul K X μ] : ErgodicVAdd Rot X μ where
  aeconst_of_forall_preimage_vadd_ae_eq hm he :=
    ErgodicSMul.aeconst_of_forall_preimage_smul_ae_eq hm (fun k => he (mulRot k))
lemma rot_zsmul_surjective (n : ℤ) (hn : n ≠ 0) :
    Function.Surjective (EuclideanFiveColor.BoundedMeasurable.scaleHom (G := Rot) n) := by
  intro g
  obtain ⟨k,hk⟩ := K_pow_surjective n.natAbs (Int.natAbs_ne_zero.mpr hn) (rotMul g)
  rcases n with n | n
  · refine ⟨mulRot k, ?_⟩
    change Additive.ofMul (k^n) = g
    exact congrArg mulRot hk
  · refine ⟨mulRot k⁻¹, ?_⟩
    change Additive.ofMul (k⁻¹ ^ (Int.negSucc n)) = g
    have he : k⁻¹ ^ (Int.negSucc n) = k^(n+1) := by simp
    rw [he]
    exact congrArg mulRot hk
end PlaneFiveColor.Spectral
end

noncomputable section
open MeasureTheory
namespace PlaneFiveColor.LabelModel
open Spectral
variable (k : ℕ)
def Proper (ω : E → Fin k) : Prop := ∀ x y : E, ‖(x:ℂ)-(y:ℂ)‖ = 1 → ω x ≠ ω y
abbrev Space := {ω : E → Fin k // Proper k ω}
lemma closed_proper : IsClosed {ω : E → Fin k | Proper k ω} := by
  unfold Proper
  simp only [Set.ofPred_forall]
  refine isClosed_iInter fun (x:E) => isClosed_iInter fun (y:E) => isClosed_iInter fun _ => ?_
  have hc : Continuous (fun ω : E → Fin k => (ω x,ω y)) := (continuous_apply x).prodMk (continuous_apply y)
  exact (isClosed_discrete {p : Fin k × Fin k | p.1 ≠ p.2}).preimage hc
instance : CompactSpace (Space k) := isCompact_iff_compactSpace.mp (closed_proper k).isCompact
def trans (a : E) (ω : Space k) : Space k := ⟨fun x => ω.val (x+a),by
  intro x y h
  apply ω.property (x+a) (y+a)
  change ‖(x:ℂ)+(a:ℂ)-((y:ℂ)+(a:ℂ))‖ = 1
  simpa only [add_sub_add_right_eq_sub] using h⟩
def rotate (b : K) (ω : Space k) : Space k := ⟨fun x => ω.val (kCoeff b * x),by
  intro x y h
  apply ω.property (kCoeff b*x) (kCoeff b*y)
  change ‖(b.val:ℂ)*(x:ℂ)-(b.val:ℂ)*(y:ℂ)‖ = 1
  rw [← mul_sub,norm_mul,Circle.norm_coe,one_mul,h]⟩
@[simp] lemma trans_apply (a : E) (ω : Space k) (x : E) : (trans k a ω).val x = ω.val (x+a) := rfl
@[simp] lemma rotate_apply (b : K) (ω : Space k) (x : E) : (rotate k b ω).val x = ω.val (kCoeff b*x) := rfl
lemma trans_continuous (a : E) : Continuous (trans k a) := by
  apply Continuous.subtype_mk
  exact continuous_pi fun x => (continuous_apply (x+a)).comp continuous_subtype_val
lemma rotate_continuous (b : K) : Continuous (rotate k b) := by
  apply Continuous.subtype_mk
  exact continuous_pi fun x => (continuous_apply (kCoeff b*x)).comp continuous_subtype_val
@[simp] lemma trans_zero (ω : Space k) : trans k 0 ω = ω := by apply Subtype.ext; funext x; simp
lemma trans_add (a b : E) (ω : Space k) : trans k a (trans k b ω) = trans k (a+b) ω := by apply Subtype.ext; funext x; simp [add_assoc]
@[simp] lemma rotate_one (ω : Space k) : rotate k 1 ω = ω := by
  apply Subtype.ext
  funext x
  have h1 : kCoeff 1 = 1 := rfl
  simp [h1]
lemma rotate_mul (a b : K) (ω : Space k) : rotate k a (rotate k b ω) = rotate k (a*b) ω := by
  apply Subtype.ext
  funext x
  change ω.val (kCoeff b * (kCoeff a * x)) = ω.val (kCoeff (a*b)*x)
  have he : kCoeff (a*b) = kCoeff a * kCoeff b := by rfl
  rw [he]; ring_nf
lemma covariance (a : E) (b : K) (ω : Space k) : trans k a (rotate k b ω) = rotate k b (trans k (kCoeff b*a) ω) := by
  apply Subtype.ext
  funext x
  simp only [trans_apply,rotate_apply,mul_add]
def transHomeo (a : E) : Space k ≃ₜ Space k where
  toFun := trans k a
  invFun := trans k (-a)
  left_inv ω := by rw [trans_add,neg_add_cancel,trans_zero]
  right_inv ω := by rw [trans_add,add_neg_cancel,trans_zero]
  continuous_toFun := trans_continuous k a
  continuous_invFun := trans_continuous k (-a)
def rotateHomeo (b : K) : Space k ≃ₜ Space k where
  toFun := rotate k b
  invFun := rotate k b⁻¹
  left_inv ω := by rw [rotate_mul,inv_mul_cancel,rotate_one]
  right_inv ω := by rw [rotate_mul,mul_inv_cancel,rotate_one]
  continuous_toFun := rotate_continuous k b
  continuous_invFun := rotate_continuous k b⁻¹
abbrev Trans := Additive DiscreteE
def tr (a : Trans) : Space k → Space k := trans k (Multiplicative.toAdd (Additive.toMul a))
def ro (b : Rot) : Space k → Space k := rotate k (rotMul b)
def measure (ω : Space k) : Measure (Space k) := EuclideanFiveColor.StationaryMean.measure (tr k) (ro k) ω
instance (ω : Space k) : IsProbabilityMeasure (measure k ω) := inferInstanceAs (IsProbabilityMeasure (EuclideanFiveColor.StationaryMean.measure (tr k) (ro k) ω))
lemma trans_preserving (ω : Space k) (a : E) : MeasurePreserving (trans k a) (measure k ω) (measure k ω) := by
  apply EuclideanFiveColor.StationaryMean.preserving_of_average (tr k) (ro k) ω (transHomeo k a)
  intro f
  apply EuclideanFiveColor.StationaryMean.average_translation (tr k) (ro k) ω
    (fun a b x => trans_add k _ _ x) (fun b a => Additive.ofMul (Multiplicative.ofAdd (kCoeff (rotMul b)*Multiplicative.toAdd (Additive.toMul a))))
    (fun a b x => covariance k _ _ x) (Additive.ofMul (Multiplicative.ofAdd a)) f (trans_continuous k a)
lemma rotate_preserving (ω : Space k) (b : K) : MeasurePreserving (rotate k b) (measure k ω) (measure k ω) := by
  apply EuclideanFiveColor.StationaryMean.preserving_of_average (tr k) (ro k) ω (rotateHomeo k b)
  intro f
  exact EuclideanFiveColor.StationaryMean.average_rotation (tr k) (ro k) ω
    (fun a b x => rotate_mul k _ _ x) (mulRot b) f (rotate_continuous k b)
end PlaneFiveColor.LabelModel
end

noncomputable section
open MeasureTheory
open scoped ENNReal NNReal
namespace EuclideanFiveColor.Koopman
variable {X : Type*} [MeasurableSpace X] (μ : Measure X)
def isometry (s : X ≃ᵐ X) (hs : MeasurePreserving s μ μ) : Lp ℂ 2 μ ≃ₗᵢ[ℂ] Lp ℂ 2 μ where
  __ := Lp.compMeasurePreservingₗᵢ ℂ s hs
  invFun := Lp.compMeasurePreserving s.symm (hs.symm s)
  left_inv v := by
    change Lp.compMeasurePreserving s.symm (hs.symm s) (Lp.compMeasurePreserving s hs v) = v
    rw [← Lp.compMeasurePreserving_comp_apply]
    have he : (s : X → X) ∘ s.symm = id := funext s.apply_symm_apply
    simp only [he,Lp.compMeasurePreserving_id_apply]
  right_inv v := by
    change Lp.compMeasurePreserving s hs (Lp.compMeasurePreserving s.symm (hs.symm s) v) = v
    rw [← Lp.compMeasurePreserving_comp_apply]
    have he : (s.symm : X → X) ∘ s = id := funext s.symm_apply_apply
    simp only [he,Lp.compMeasurePreserving_id_apply]
def unitary (s : X ≃ᵐ X) (hs : MeasurePreserving s μ μ) : unitary (Lp ℂ 2 μ →L[ℂ] Lp ℂ 2 μ) :=
  Unitary.linearIsometryEquiv.symm (isometry μ s hs)
lemma unitary_apply (s : X ≃ᵐ X) (hs : MeasurePreserving s μ μ) (v : Lp ℂ 2 μ) :
    (unitary μ s hs : Lp ℂ 2 μ →L[ℂ] Lp ℂ 2 μ) v = Lp.compMeasurePreserving s hs v := rfl
lemma nonlinear_commute (s : X → X) (hs : MeasurePreserving s μ μ)
    {F : ℂ → ℂ} {c : ℝ≥0} (hF : LipschitzWith c F) (h0 : F 0 = 0) (v : Lp ℂ 2 μ) :
    Lp.compMeasurePreserving s hs (hF.compLp h0 v) = hF.compLp h0 (Lp.compMeasurePreserving s hs v) := by
  apply Lp.ext
  filter_upwards [Lp.coeFn_compMeasurePreserving (hF.compLp h0 v) hs,
    hs.quasiMeasurePreserving.ae (hF.coeFn_compLp h0 v),
    hF.coeFn_compLp h0 (Lp.compMeasurePreserving s hs v),Lp.coeFn_compMeasurePreserving v hs] with x h1 h2 h3 h4
  simp only [Function.comp_apply,h1,h2,h3,h4]
end EuclideanFiveColor.Koopman
end

noncomputable section
open Filter Topology
namespace EuclideanFiveColor.ContinuousVectors
variable {A H : Type*} [AddCommGroup A]
  [NormedAddCommGroup H] [InnerProductSpace ℂ H] [CompleteSpace H]
  (U : Multiplicative A →* unitary (H →L[ℂ] H))
def op (a : A) : H →L[ℂ] H := U (Multiplicative.ofAdd a)
@[simp] lemma op_zero (v : H) : op U 0 v = v := by simp [op]
lemma op_add (a b : A) (v : H) : op U (a+b) v = op U a (op U b v) := by
  change ((U (Multiplicative.ofAdd a * Multiplicative.ofAdd b) : unitary _) : H →L[ℂ] H) v = _
  rw [map_mul]; rfl
lemma op_comm (a b : A) (v : H) : op U a (op U b v) = op U b (op U a v) := by
  rw [← op_add,← op_add,add_comm]
lemma norm_op (a : A) (v : H) : ‖op U a v‖ = ‖v‖ := Unitary.norm_map _ _
lemma dist_op (a : A) (v w : H) : dist (op U a v) (op U a w) = dist v w := by
  simp only [dist_eq_norm,← map_sub,norm_op]
variable [TopologicalSpace A]
def space : Submodule ℂ H where
  carrier := {v | Tendsto (fun a => op U a v) (𝓝 0) (𝓝 v)}
  zero_mem' := by simp
  add_mem' := by
    intro v w hv hw
    change Tendsto (fun a => op U a (v+w)) (𝓝 0) (𝓝 (v+w))
    simpa only [map_add] using hv.add hw
  smul_mem' := by
    intro c v hv
    change Tendsto (fun a => op U a (c • v)) (𝓝 0) (𝓝 (c • v))
    simpa only [map_smul] using hv.const_smul c
lemma mem_space (v : H) : v ∈ space U ↔ Tendsto (fun a => op U a v) (𝓝 0) (𝓝 v) := Iff.rfl
lemma isClosed_space : IsClosed (space U : Set H) := by
  apply isClosed_of_closure_subset
  intro v hv
  apply Metric.tendsto_nhds.mpr
  intro ε hε
  obtain ⟨w,hw,hd⟩ := Metric.mem_closure_iff.mp hv (ε/4) (by positivity)
  have ht := Metric.tendsto_nhds.mp hw (ε/2) (by positivity)
  filter_upwards [ht] with a ha
  have he : dist (op U a v) v ≤ 2 * dist v w + dist (op U a w) w := by
    calc
      _ ≤ dist (op U a v) (op U a w) + dist (op U a w) v := dist_triangle _ _ _
      _ ≤ dist (op U a v) (op U a w) + (dist (op U a w) w + dist w v) :=
        by linarith [dist_triangle (op U a w) w v]
      _ = _ := by rw [dist_op,dist_comm w v]; ring
  linarith
instance : CompleteSpace (space U) := (isClosed_space U).completeSpace_coe
lemma op_mem (a : A) {v : H} (hv : v ∈ space U) : op U a v ∈ space U := by
  have ht := ((op U a).continuous.tendsto v).comp hv
  change Tendsto (fun z => op U z (op U a v)) (𝓝 0) (𝓝 (op U a v))
  simpa only [Function.comp_def,op_comm U a] using ht
variable [IsTopologicalAddGroup A]
lemma orbit_continuous {v : H} (hv : v ∈ space U) : Continuous (fun a => op U a v) := by
  rw [continuous_iff_continuousAt]
  intro a
  have ht0 : Tendsto (fun b : A => b-a) (𝓝 a) (𝓝 0) := by
    have hh := ((tendsto_id : Tendsto (fun b : A => b) (𝓝 a) (𝓝 a)).sub_const a)
    rw [sub_self] at hh
    exact hh
  have ht := (((op U a).continuous.tendsto v).comp hv).comp ht0
  change Tendsto (fun b => op U b v) (𝓝 a) (𝓝 (op U a v))
  convert ht using 1
  ext b
  change op U b v = op U a (op U (b-a) v)
  rw [← op_add]
  congr 1
  abel_nf
end EuclideanFiveColor.ContinuousVectors
end

noncomputable section
open MeasureTheory
namespace PlaneFiveColor.LabelModel
open Spectral EuclideanFiveColor EuclideanFiveColor.ContinuousVectors
variable (k : ℕ) (ω : Space k)
abbrev Hilbert := Lp ℂ 2 (measure k ω)
def translation (a : E) : unitary (Hilbert k ω →L[ℂ] Hilbert k ω) :=
  Koopman.unitary (measure k ω) (transHomeo k a).toMeasurableEquiv (trans_preserving k ω a)
def rotation (b : K) : unitary (Hilbert k ω →L[ℂ] Hilbert k ω) :=
  Koopman.unitary (measure k ω) (rotateHomeo k b).toMeasurableEquiv (rotate_preserving k ω b)
lemma translation_apply (a : E) (v : Hilbert k ω) :
    (translation k ω a : Hilbert k ω →L[ℂ] Hilbert k ω) v =
      Lp.compMeasurePreserving (trans k a) (trans_preserving k ω a) v := rfl
lemma rotation_apply (b : K) (v : Hilbert k ω) :
    (rotation k ω b : Hilbert k ω →L[ℂ] Hilbert k ω) v =
      Lp.compMeasurePreserving (rotate k b) (rotate_preserving k ω b) v := rfl
def representation : DiscreteE →* unitary (Hilbert k ω →L[ℂ] Hilbert k ω) where
  toFun a := translation k ω (Multiplicative.toAdd a)
  map_one' := by
    apply Subtype.ext
    apply ContinuousLinearMap.ext
    intro v
    change Lp.compMeasurePreserving (trans k 0) (trans_preserving k ω 0) v = v
    have he : trans k 0 = id := funext (trans_zero k)
    simp only [he,Lp.compMeasurePreserving_id_apply]
  map_mul' a b := by
    apply Subtype.ext
    apply ContinuousLinearMap.ext
    intro v
    change Lp.compMeasurePreserving (trans k (Multiplicative.toAdd a+Multiplicative.toAdd b)) _ v =
      Lp.compMeasurePreserving (trans k (Multiplicative.toAdd a)) _ (Lp.compMeasurePreserving (trans k (Multiplicative.toAdd b)) _ v)
    rw [← Lp.compMeasurePreserving_comp_apply]
    congr 2
    funext x
    exact (congrArg (fun c => trans k c x) (add_comm _ _)).trans (trans_add k _ _ x).symm
lemma op_apply (a : E) (v : Hilbert k ω) : op (representation k ω) a v =
    Lp.compMeasurePreserving (trans k a) (trans_preserving k ω a) v := rfl
lemma rotation_covariance (b : K) (a : E) (v : Hilbert k ω) :
    (rotation k ω b : Hilbert k ω →L[ℂ] Hilbert k ω) (op (representation k ω) a v) =
      op (representation k ω) (kCoeff b*a) ((rotation k ω b : Hilbert k ω →L[ℂ] Hilbert k ω) v) := by
  simp only [rotation_apply,op_apply,← Lp.compMeasurePreserving_comp_apply]
  congr 2
  funext x
  exact covariance k a b x
end PlaneFiveColor.LabelModel
end

noncomputable section
open scoped InnerProductSpace
namespace EuclideanFiveColor
variable {H : Type*} [NormedAddCommGroup H] [InnerProductSpace ℂ H]
lemma projection_fixed_of_contraction (S : Submodule ℂ H) [S.HasOrthogonalProjection]
    (F : H → H) (hF : LipschitzWith 1 F) (hS : ∀ v ∈ S, F v ∈ S)
    (v : H) (hv : F v = v) : F (S.starProjection v) = S.starProjection v := by
  let p := S.starProjection v
  have hp : p ∈ S := S.starProjection_apply_mem v
  have hh : ‖v-F p‖ ≤ ‖v-p‖ := by
    simpa only [hv,NNReal.coe_one,one_mul,dist_eq_norm] using hF.dist_le_mul v p
  have ho : ⟪v-p,p-F p⟫_ℂ = 0 := S.starProjection_inner_eq_zero v _ (S.sub_mem hp (hS p hp))
  have he := norm_add_sq_eq_norm_sq_add_norm_sq_of_inner_eq_zero (v-p) (p-F p) ho
  rw [sub_add_sub_cancel] at he
  have hz : ‖p-F p‖ = 0 := by nlinarith [norm_nonneg (v-p),norm_nonneg (p-F p),norm_nonneg (v-F p)]
  exact (sub_eq_zero.mp (norm_eq_zero.mp hz)).symm
end EuclideanFiveColor
end

noncomputable section
open MeasureTheory Filter Topology
open scoped ENNReal NNReal
namespace EuclideanFiveColor.ContinuousVectors
variable {A X : Type*} [AddCommGroup A] [TopologicalSpace A] [MeasurableSpace X]
  (μ : Measure X) (U : Multiplicative A →* unitary (Lp ℂ 2 μ →L[ℂ] Lp ℂ 2 μ))
  (s : A → X → X) (hs : ∀ a, MeasurePreserving (s a) μ μ)
  (hU : ∀ a v, op U a v = Lp.compMeasurePreserving (s a) (hs a) v)
include hU
lemma nonlinear_mem {F : ℂ → ℂ} {c : ℝ≥0} (hF : LipschitzWith c F) (h0 : F 0 = 0)
    {v : Lp ℂ 2 μ} (hv : v ∈ space U) : hF.compLp h0 v ∈ space U := by
  have ht := (hF.continuous_compLp h0).continuousAt.tendsto.comp hv
  change Tendsto (fun a => op U a (hF.compLp h0 v)) (𝓝 0) (𝓝 (hF.compLp h0 v))
  convert ht using 1
  funext a
  simp only [Function.comp_apply,hU,Koopman.nonlinear_commute]
omit hU
def clamp (z : ℂ) : ℂ := (max 0 (min 1 z.re) : ℝ)
lemma clamp_lipschitz : LipschitzWith 1 clamp := by
  have hr : LipschitzWith 1 (fun z : ℂ => z.re) := by
    apply LipschitzWith.of_dist_le_mul
    intro a b
    simpa only [NNReal.coe_one,one_mul,Real.dist_eq,dist_eq_norm,Real.norm_eq_abs,← Complex.sub_re] using Complex.abs_re_le_norm (a-b)
  change LipschitzWith 1 (fun z : ℂ => ((max 0 (min 1 z.re) : ℝ) : ℂ))
  simpa only [one_mul,Function.comp_def] using Complex.isometry_ofReal.lipschitzWith.comp ((hr.const_min 1).const_max 0)
@[simp] lemma clamp_zero : clamp 0 = 0 := by simp [clamp]
lemma clamp_range (z : ℂ) : (clamp z).im = 0 ∧ 0 ≤ (clamp z).re ∧ (clamp z).re ≤ 1 := by
  change (0 : ℝ) = 0 ∧ 0 ≤ max 0 (min 1 z.re) ∧ max 0 (min 1 z.re) ≤ 1
  exact ⟨rfl,le_max_left _ _,max_le zero_le_one (min_le_left _ _)⟩
lemma clamp_eq {z : ℂ} (hz : z.im = 0 ∧ 0 ≤ z.re ∧ z.re ≤ 1) : clamp z = z := by
  rw [clamp,min_eq_right hz.2.2,max_eq_right hz.2.1]
  exact Complex.ext (by simp) (by simpa using hz.1.symm)
include hU
lemma projection_range (v : Lp ℂ 2 μ)
    (hv : ∀ᵐ x ∂μ, (v x).im = 0 ∧ 0 ≤ (v x).re ∧ (v x).re ≤ 1) :
    ∀ᵐ x ∂μ, ((space U).starProjection v x).im = 0 ∧
      0 ≤ ((space U).starProjection v x).re ∧ ((space U).starProjection v x).re ≤ 1 := by
  have he : clamp_lipschitz.compLp clamp_zero v = v := by
    apply Lp.ext
    filter_upwards [clamp_lipschitz.coeFn_compLp clamp_zero v,hv] with x hx hvx
    exact hx.trans (clamp_eq hvx)
  have hp := projection_fixed_of_contraction (space U) (clamp_lipschitz.compLp clamp_zero)
    (clamp_lipschitz.lipschitzWith_compLp clamp_zero)
    (fun v hv => nonlinear_mem μ U s hs hU clamp_lipschitz clamp_zero hv) v he
  have hae := clamp_lipschitz.coeFn_compLp clamp_zero ((space U).starProjection v)
  rw [hp] at hae
  filter_upwards [hae] with x hx
  exact hx.symm ▸ clamp_range _
end EuclideanFiveColor.ContinuousVectors
end

noncomputable section
open Filter Topology
open scoped InnerProductSpace
namespace EuclideanFiveColor.ContinuousVectors
variable {A H : Type*} [AddCommGroup A] [TopologicalSpace A]
  [NormedAddCommGroup H] [InnerProductSpace ℂ H] [CompleteSpace H]
  (U : Multiplicative A →* unitary (H →L[ℂ] H))
lemma covariance_mem (W : unitary (H →L[ℂ] H)) (φ : A ≃ₜ A) (hφ : φ 0 = 0)
    (hc : ∀ a v, (W : H →L[ℂ] H) (op U a v) = op U (φ a) ((W : H →L[ℂ] H) v))
    {v : H} (hv : v ∈ space U) : (W : H →L[ℂ] H) v ∈ space U := by
  have h0 : φ.symm 0 = 0 := by simpa only [hφ] using φ.symm_apply_apply 0
  have ht0 := φ.symm.continuous.tendsto 0
  rw [h0] at ht0
  have ht := ((W.val.continuous.tendsto v).comp hv).comp ht0
  change Tendsto (fun a => op U a ((W : H →L[ℂ] H) v)) (𝓝 0) (𝓝 ((W : H →L[ℂ] H) v))
  simpa only [Function.comp_def,hc,φ.apply_symm_apply] using ht
lemma projection_covariance_fixed (W : unitary (H →L[ℂ] H)) (φ : A ≃ₜ A) (hφ : φ 0 = 0)
    (hc : ∀ a v, (W : H →L[ℂ] H) (op U a v) = op U (φ a) ((W : H →L[ℂ] H) v))
    (v : H) (hv : (W : H →L[ℂ] H) v = v) :
    (W : H →L[ℂ] H) ((space U).starProjection v) = (space U).starProjection v := by
  exact projection_fixed_of_contraction (space U) (W : H →L[ℂ] H)
    (Unitary.linearIsometryEquiv W).lipschitz (fun w hw => covariance_mem U W φ hφ hc hw) v hv
lemma op_orthogonal (a : A) {v : H} (hv : v ∈ (space U)ᗮ) : op U a v ∈ (space U)ᗮ := by
  rw [Submodule.mem_orthogonal'] at hv ⊢
  intro w hw
  have hh := hv (op U (-a) w) (op_mem U (-a) hw)
  have he := Unitary.inner_map_map (U (Multiplicative.ofAdd a)) v (op U (-a) w)
  change ⟪op U a v,op U a (op U (-a) w)⟫_ℂ = _ at he
  rw [← op_add,add_neg_cancel,op_zero] at he
  exact he.trans hh
lemma projection_coefficient (v : H) (a : A)
    (hb : ⟪v-(space U).starProjection v, op U a (v-(space U).starProjection v)⟫_ℂ = 0) :
    ⟪(space U).starProjection v,op U a ((space U).starProjection v)⟫_ℂ = ⟪v,op U a v⟫_ℂ := by
  let p := (space U).starProjection v
  let b := v-p
  have hp : p ∈ space U := (space U).starProjection_apply_mem v
  have hbmem : b ∈ (space U)ᗮ := (space U).sub_starProjection_mem_orthogonal v
  have h1 : ⟪b,op U a p⟫_ℂ = 0 := (Submodule.mem_orthogonal' _ _).mp hbmem _ (op_mem U a hp)
  have h2 : ⟪p,op U a b⟫_ℂ = 0 := (Submodule.mem_orthogonal _ _).mp (op_orthogonal U a hbmem) _ hp
  have he : v = p+b := by dsimp [b]; abel
  change ⟪p,op U a p⟫_ℂ = ⟪v,op U a v⟫_ℂ
  rw [he,map_add,inner_add_left,inner_add_right,inner_add_right,h1,h2]
  change _ = _ + 0 + (0 + ⟪b,op U a b⟫_ℂ)
  rw [hb]; simp
end EuclideanFiveColor.ContinuousVectors
end

noncomputable section
open MeasureTheory
open scoped ComplexConjugate InnerProductSpace
namespace EuclideanFiveColor.VectorMeasure
variable {X H : Type*} [TopologicalSpace X]
  [NormedAddCommGroup H] [InnerProductSpace ℂ H] [CompleteSpace H]
  (Φ : C(X,ℂ) →⋆ₐ[ℂ] (H →L[ℂ] H)) (v : H)
def realCM (f : C(X,ℝ)) : C(X,ℂ) := ⟨fun x => (f x : ℂ),by fun_prop⟩
@[simp] lemma realCM_apply (f : C(X,ℝ)) (x : X) : realCM f x = (f x : ℂ) := rfl
@[simp] lemma realCM_add (f g : C(X,ℝ)) : realCM (f+g) = realCM f+realCM g := by ext; simp
@[simp] lemma realCM_sub (f g : C(X,ℝ)) : realCM (f-g) = realCM f-realCM g := by ext; simp
@[simp] lemma realCM_smul (c : ℝ) (f : C(X,ℝ)) : realCM (c • f) = (c:ℂ) • realCM f := by ext; simp
@[simp] lemma realCM_one : realCM (1:C(X,ℝ)) = 1 := by ext; simp
variable [CompactSpace X] [T2Space X] [MeasurableSpace X] [BorelSpace X]
omit [CompactSpace X] [T2Space X] [MeasurableSpace X] [BorelSpace X] in
lemma real_nonneg (f : C(X,ℝ)) (hf : 0 ≤ f) : 0 ≤ (⟪v, Φ (realCM f) v⟫_ℂ).re := by
  let g : C(X,ℂ) := realCM ⟨fun x => Real.sqrt (f x),by fun_prop⟩
  have he : star g * g = realCM f := by
    ext x
    simp only [ContinuousMap.mul_apply,ContinuousMap.star_apply,realCM_apply,g,ContinuousMap.coe_mk,Complex.star_def,Complex.conj_ofReal]
    rw [← Complex.ofReal_mul]
    exact congrArg Complex.ofReal (Real.mul_self_sqrt (show 0 ≤ f x from hf x))
  rw [← he,map_mul,map_star]
  change 0 ≤ (⟪v, (star (Φ g)) ((Φ g) v)⟫_ℂ).re
  rw [ContinuousLinearMap.star_eq_adjoint,ContinuousLinearMap.adjoint_inner_right]
  exact inner_self_nonneg (𝕜 := ℂ) (x := (Φ g) v)

def functional : CompactlySupportedContinuousMap X ℝ →ₚ[ℝ] ℝ where
  toFun f := (⟪v,Φ (realCM f.toContinuousMap) v⟫_ℂ).re
  map_add' f g := by
    change (⟪v,Φ (realCM (f.toContinuousMap+g.toContinuousMap)) v⟫_ℂ).re = _
    simp
  map_smul' c f := by
    change (⟪v,Φ (realCM (c • f.toContinuousMap)) v⟫_ℂ).re = c * _
    rw [realCM_smul,map_smul]
    simp only [FunLike.coe_smul,Pi.smul_apply,inner_smul_right,Complex.mul_re,Complex.ofReal_re,Complex.ofReal_im,zero_mul,sub_zero]
  monotone' f g hfg := by
    have he := real_nonneg Φ v (g.toContinuousMap-f.toContinuousMap) (sub_nonneg.mpr hfg)
    simpa [inner_sub_right] using he

def measure : Measure X := RealRMK.rieszMeasure (functional Φ v)
instance : IsFiniteMeasure (measure Φ v) := by dsimp [measure]; infer_instance
instance : (measure Φ v).Regular := by dsimp [measure]; infer_instance
lemma integral_real (f : C(X,ℝ)) : ∫ x, f x ∂measure Φ v = (⟪v,Φ (realCM f) v⟫_ℂ).re := by
  exact RealRMK.integral_rieszMeasure (functional Φ v) (CompactlySupportedContinuousMap.continuousMapEquiv f)
lemma integral_complex (f : C(X,ℂ)) : ∫ x, f x ∂measure Φ v = ⟪v,Φ f v⟫_ℂ := by
  let fr : C(X,ℝ) := ⟨fun x => (f x).re,by fun_prop⟩
  let fi : C(X,ℝ) := ⟨fun x => (f x).im,by fun_prop⟩
  have he : f = realCM fr + Complex.I • realCM fi := by
    ext x
    simpa [fr,fi,smul_eq_mul,mul_comm] using (Complex.re_add_im (f x)).symm
  have hi_real (g : C(X,ℝ)) : (⟪v,Φ (realCM g) v⟫_ℂ).im = 0 := by
    have hs : star (Φ (realCM g)) = Φ (realCM g) := by
      rw [← map_star]; congr 1; ext x; simp
    have ht := inner_conj_symm (𝕜 := ℂ) v (Φ (realCM g) v)
    rw [← ContinuousLinearMap.adjoint_inner_right,← ContinuousLinearMap.star_eq_adjoint,hs] at ht
    have hh := congrArg Complex.im ht
    simp only [Complex.conj_im] at hh
    linarith
  have hb (g : C(X,ℝ)) : ∫ x, (g x : ℂ) ∂measure Φ v = ⟪v,Φ (realCM g) v⟫_ℂ := by
    rw [integral_complex_ofReal,integral_real]
    exact Complex.ext (by simp) (by simp [hi_real])
  rw [he,map_add,map_smul]
  simp only [ContinuousMap.add_apply,ContinuousMap.smul_apply,realCM_apply,add_apply,
    smul_apply,inner_add_right,inner_smul_right]
  have hir : Integrable (fun x => (fr x : ℂ)) (measure Φ v) :=
    (Complex.continuous_ofReal.comp fr.continuous).integrable_of_hasCompactSupport (HasCompactSupport.of_compactSpace _)
  have hii : Integrable (fun x => (fi x : ℂ)) (measure Φ v) :=
    (Complex.continuous_ofReal.comp fi.continuous).integrable_of_hasCompactSupport (HasCompactSupport.of_compactSpace _)
  calc
    _ = (∫ x, (fr x : ℂ) ∂measure Φ v) +
        (∫ x, Complex.I • (fi x : ℂ) ∂measure Φ v) := integral_add hir (hii.smul Complex.I)
    _ = _ := by rw [integral_smul,hb,hb]; rfl
lemma measure_univ : (measure Φ v).real Set.univ = ‖v‖^2 := by
  have he := integral_real Φ v (1:C(X,ℝ))
  simp only [ContinuousMap.one_apply,integral_const,smul_eq_mul,mul_one,realCM_one,map_one,one_apply_eq_self] at he
  exact he.trans (inner_self_eq_norm_sq (𝕜 := ℂ) v)
end EuclideanFiveColor.VectorMeasure
end

end OAI


==> anc/erdos-1070/lean/OAI/Analysis/PlaneSpectrum/Selections.lean <==
import OAI.Analysis.PlaneSpectrum.NumberFields

namespace OAI

noncomputable section
open Module
namespace EuclideanFiveColor.GeneralPosition
variable {V : Type*} [AddCommGroup V] [Module ℚ V] [FiniteDimensional ℚ V]

/-- A cover evaluated at a large general-position set contains a spanning monochromatic subset. -/
lemma spanning_selection {ι : Type*} (Q : Finset ι) (S : Finset V) (hS : General S)
    (hcard : Q.card*(finrank ℚ V-1) < S.card)
    (A : ι → V → Prop) (hA : ∀ x ∈ S, ∃ i ∈ Q, A i x) :
    ∃ i ∈ Q, ∃ T ⊆ S, T.card = finrank ℚ V ∧
      Submodule.span ℚ (T : Set V) = ⊤ ∧ ∀ x ∈ T, A i x := by
  classical
  choose f hfQ hfA using fun x : S => hA x x.property
  have hs : Fintype.card Q * (finrank ℚ V-1) < Fintype.card S := by simpa using hcard
  let g : S → Q := fun x => ⟨f x,hfQ x⟩
  obtain ⟨i,hi⟩ := Fintype.exists_lt_card_fiber_of_mul_lt_card g hs
  have hi' : finrank ℚ V ≤ (S.filter (fun x => A i x)).card := by
    have hx : (Finset.univ.filter (fun x : S => g x = i)).card ≤
        (S.filter (fun x => A i x)).card := by
      apply Finset.card_le_card_of_injOn (fun x : S => x.val)
      · intro x hx
        have hg : g x = i := (Finset.mem_filter.mp hx).2
        exact Finset.mem_filter.mpr ⟨x.property,by
          have hh := hfA x
          change A (g x).val x.val at hh
          rwa [hg] at hh⟩
      · intro x hx y hy hxy
        exact Subtype.ext hxy
    omega
  obtain ⟨T,hT,hTc⟩ := Finset.exists_subset_card_eq hi'
  have hTS : T ⊆ S := fun x hx => (Finset.mem_filter.mp (hT hx)).1
  exact ⟨i,i.property,T,hTS,hTc,hS.spans hTS hTc, fun x hx => (Finset.mem_filter.mp (hT hx)).2⟩
end EuclideanFiveColor.GeneralPosition
end

noncomputable section
namespace EuclideanFiveColor.Arithmetic

lemma common_denominator {ι : Type*} [Fintype ι] (c : ι → ℚ) :
    ∃ D : ℕ, 0 < D ∧ ∃ a : ι → ℤ, ∀ i, (D:ℚ)*c i = a i := by
  classical
  let D := ∏ i, (c i).den
  let a := fun i => ((∏ j ∈ Finset.univ.erase i, (c j).den : ℕ) : ℤ)*(c i).num
  refine ⟨D,Finset.prod_pos (fun _ _ => Rat.den_pos _),a,fun i => ?_⟩
  have hD : D = (∏ j ∈ Finset.univ.erase i, (c j).den)*(c i).den :=
    (Finset.prod_erase_mul _ _ (Finset.mem_univ i)).symm
  rw [hD, Nat.cast_mul, mul_assoc, Rat.den_mul_eq_num]
  simp only [a, Int.cast_mul, Int.cast_natCast]

lemma uniform_integral_representations {ι : Type*} [Fintype ι]
    {κ : ι → Type*} [∀ i, Fintype (κ i)]
    {V : Type*} [AddCommGroup V] [Module ℚ V]
    (v : ∀ i, κ i → V) (x y : V)
    (hx : ∀ i, ∃ c : κ i → ℚ, ∑ j, c j • v i j = x)
    (hy : ∀ i, ∃ c : κ i → ℚ, ∑ j, c j • v i j = y) :
    ∃ D M : ℕ, 0 < D ∧ 0 < M ∧ ∃ a b : ∀ i, κ i → ℤ, ∀ i : ι,
      (∑ j, a i j • v i j) = D • x ∧
      (∑ j, b i j • v i j) = D • y ∧
      (∑ j : κ i, ((a i j).natAbs+(b i j).natAbs)) ≤ M := by
  classical
  choose c hc using hx
  choose d hd using hy
  let f : (Σ i, κ i) × Bool → ℚ := fun p => if p.2 then c p.1.1 p.1.2 else d p.1.1 p.1.2
  obtain ⟨D,hD,A,hA⟩ := common_denominator f
  let a := fun (i : ι) (j : κ i) => A (⟨i,j⟩,true)
  let b := fun (i : ι) (j : κ i) => A (⟨i,j⟩,false)
  let m := fun i => ∑ j : κ i, ((a i j).natAbs+(b i j).natAbs)
  let M := (∑ i, m i)+1
  refine ⟨D,M,hD,Nat.zero_lt_succ _,a,b,fun i => ⟨?_,?_,?_⟩⟩
  · calc
      (∑ j, a i j • v i j) = ∑ j, ((D:ℚ)*c i j) • v i j := by
        apply Finset.sum_congr rfl
        intro j _
        have hh := hA (⟨i,j⟩,true)
        simp only [f,ite_true] at hh
        rw [hh,Int.cast_smul_eq_zsmul]
      _ = (D:ℚ) • ∑ j, c i j • v i j := by simp only [Finset.smul_sum,smul_smul]
      _ = D • x := by rw [hc,Nat.cast_smul_eq_nsmul]
  · calc
      (∑ j, b i j • v i j) = ∑ j, ((D:ℚ)*d i j) • v i j := by
        apply Finset.sum_congr rfl
        intro j _
        have hh := hA (⟨i,j⟩,false)
        simp only [f,Bool.false_eq_true,ite_false] at hh
        rw [hh,Int.cast_smul_eq_zsmul]
      _ = (D:ℚ) • ∑ j, d i j • v i j := by simp only [Finset.smul_sum,smul_smul]
      _ = D • y := by rw [hd,Nat.cast_smul_eq_nsmul]
  · exact (Finset.single_le_sum (fun j _ => Nat.zero_le (m j)) (Finset.mem_univ i)).trans (Nat.le_succ _)
end EuclideanFiveColor.Arithmetic
end

noncomputable section
open Module
namespace EuclideanFiveColor.Arithmetic
open AlgebraicCayley GeneralPosition

lemma span_mult_rep (N : IntermediateField ℚ ℂ) (T : Finset N)
    (hT : Submodule.span ℚ (T : Set N) = ⊤) (q : N) (hq : q ≠ 0) (x : N) :
    ∃ c : T → ℚ, ∑ j, c j • (q*j.val) = x := by
  have hs : Set.range (fun j : T => j.val) = (T : Set N) := Subtype.range_coe
  have hx : q⁻¹*x ∈ Submodule.span ℚ (Set.range (fun j : T => j.val)) := by rw [hs,hT]; trivial
  obtain ⟨c,hc⟩ := (Submodule.mem_span_range_iff_exists_fun ℚ).mp hx
  refine ⟨c,?_⟩
  calc
    (∑ j, c j • (q*j.val)) = q * ∑ j, c j • j.val := by
      simp only [Finset.mul_sum, mul_smul_comm]
    _ = x := by rw [hc,← mul_assoc,mul_inv_cancel₀ hq,one_mul]

/-- Uniform integral spanning selections extracted from the source's syndetic cover. -/
lemma uniform_selection (Q : Finset ℂ)
    (hQn : ∀ q ∈ Q, ‖q‖ = 1) (hQa : ∀ q ∈ Q, IsAlgebraic ℚ q)
    (A : ℂ → Prop)
    (hA : ∀ v : ℂ, ‖v‖ = 1 → IsAlgebraic ℚ v → ∃ q ∈ Q, A (q*v)) :
    ∃ D M : ℕ, 0 < D ∧ 0 < M ∧ ∀ v : ℂ, ‖v‖ = 1 → IsAlgebraic ℚ v →
      ∃ n : ℕ, ∃ k : Fin n → ℂ, ∃ a b : Fin n → ℤ,
        (∀ j, ‖k j‖ = 1 ∧ IsAlgebraic ℚ (k j) ∧ A (k j*v)) ∧
        (∑ j, a j • k j) = D • (1:ℂ) ∧
        (∑ j, b j • k j) = D • Complex.I ∧
        (∑ j, ((a j).natAbs+(b j).natAbs)) ≤ M := by
  classical
  let N := generatedField Q
  have : FiniteDimensional ℚ N := generatedField_finite Q hQa
  obtain ⟨S,hSc,hSn,hSg⟩ := numberField_general_position N (generatedField_I Q)
    (generatedField_re_closed Q) (generatedField_im_closed Q)
    (Q.card*(finrank ℚ N-1)+1)
  let TS : Finset (Finset N) := S.powerset.filter (fun T => Submodule.span ℚ (T:Set N) = ⊤)
  let I := Q × TS
  let κ : I → Type := fun i => i.2.val
  let qs : Q → N := fun q => ⟨q.val,generatedField_contains Q q.val q.property⟩
  have hqs (q : Q) : qs q ≠ 0 := by
    intro he
    have hec := congrArg (fun z : N => (z:ℂ)) he
    have hn := hQn q q.property
    change q.val = 0 at hec
    simp [hec] at hn
  let k : ∀ i : I, κ i → N := fun i j => qs i.1*j.val
  have hs (i : I) : Submodule.span ℚ (i.2.val:Set N) = ⊤ := (Finset.mem_filter.mp i.2.property).2
  obtain ⟨D,M,hD,hM,a,b,hab⟩ := uniform_integral_representations k (1:N) (iN N (generatedField_I Q))
    (fun i => span_mult_rep N i.2.val (hs i) _ (hqs _) _)
    (fun i => span_mult_rep N i.2.val (hs i) _ (hqs _) _)
  refine ⟨D,M,hD,hM,fun v hv hva => ?_⟩
  have hAlg (z : N) : IsAlgebraic ℚ (z:ℂ) :=
    IsAlgebraic.algHom N.val (IsAlgebraic.of_finite ℚ z)
  obtain ⟨q,hq,T,hTS,hTc,hTspan,hTA⟩ := spanning_selection Q S hSg (by omega)
    (fun q s => A (q*(s:ℂ)*v)) (by
      intro s hs
      have hn : ‖(s:ℂ)*v‖ = 1 := by rw [norm_mul,hSn s hs,hv,one_mul]
      obtain ⟨q,hq,hqA⟩ := hA ((s:ℂ)*v) hn ((hAlg s).mul hva)
      exact ⟨q,hq,by simpa only [mul_assoc] using hqA⟩)
  have hTmem : T ∈ TS := Finset.mem_filter.mpr ⟨Finset.mem_powerset.mpr hTS,hTspan⟩
  let i : I := (⟨q,hq⟩,⟨T,hTmem⟩)
  let e := (Fintype.equivFin (κ i)).symm
  refine ⟨Fintype.card (κ i),fun j => (k i (e j):ℂ),fun j => a i (e j),fun j => b i (e j),?_,?_,?_,?_⟩
  · intro j
    have hj : (e j).val ∈ T := (e j).property
    refine ⟨?_,hAlg (k i (e j)),?_⟩
    · change ‖q*((e j).val:ℂ)‖ = 1
      rw [norm_mul,hQn q hq,hSn _ (hTS hj),one_mul]
    · exact hTA _ hj
  · have he := congrArg (fun z : N => (z:ℂ)) (hab i).1
    push_cast at he
    rw [← he]
    exact Fintype.sum_equiv e _ _ (fun _ => by simp)
  · have he := congrArg (fun z : N => (z:ℂ)) (hab i).2.1
    push_cast at he
    change (∑ j, b i j • (k i j:ℂ)) = D • Complex.I at he
    rw [← he]
    exact Fintype.sum_equiv e _ _ (fun _ => by simp)
  · rw [Fintype.sum_equiv e _ (fun j => (a i j).natAbs+(b i j).natAbs) (fun _ => rfl)]
    exact (hab i).2.2
end EuclideanFiveColor.Arithmetic
end

noncomputable section
namespace EuclideanFiveColor.Arithmetic

lemma real_sum_bound {ι : Type*} [Fintype ι] (a : ι → ℤ) (x : ι → ℝ) (B : ℝ)
    (hx : ∀ i, |x i| ≤ B) :
    |∑ i, (a i : ℝ)*x i| ≤ (∑ i, ((a i).natAbs : ℝ))*B := by
  calc
    _ ≤ ∑ i, |(a i:ℝ)*x i| := Finset.abs_sum_le_sum_abs _ _
    _ ≤ ∑ i, ((a i).natAbs : ℝ)*B := by
      apply Finset.sum_le_sum
      intro i _
      rw [abs_mul]
      have he : |(a i:ℝ)| = ((a i).natAbs : ℝ) := by simp
      rw [he]
      exact mul_le_mul_of_nonneg_left (hx i) (Nat.cast_nonneg _)
    _ = _ := (Finset.sum_mul _ _ _).symm

lemma selection_transverse {ι : Type*} [Fintype ι] (k : ι → ℂ) (a b : ι → ℤ)
    (D M : ℕ) (hD : 0 < D)
    (ha : (∑ i, a i • k i) = D • (1:ℂ))
    (hb : (∑ i, b i • k i) = D • Complex.I)
    (hM : (∑ i, ((a i).natAbs+(b i).natAbs)) ≤ M)
    (v : ℂ) (hv : ‖v‖ = 1) :
    ∃ i, ∀ j, |(k j*v).re| ≤ |(k i*v).re| ∧
      (D:ℝ) ≤ (M:ℝ)*|(k i*v).re| := by
  classical
  have hn : Nonempty ι := by
    by_contra hh
    have : IsEmpty ι := not_nonempty_iff.mp hh
    have he : (D:ℂ) = 0 := by simpa using ha.symm
    have : D = 0 := by exact_mod_cast he
    omega
  have := hn
  obtain ⟨i,_,him⟩ := Finset.exists_max_image Finset.univ (fun j => |(k j*v).re|) Finset.univ_nonempty
  have hm (j : ι) : |(k j*v).re| ≤ |(k i*v).re| := him j (Finset.mem_univ j)
  have h1 : (∑ j, (a j:ℝ)*(k j*v).re) = (D:ℝ)*v.re := by
    have he := congrArg (fun z : ℂ => (z*v).re) ha
    simpa only [Finset.sum_mul, Complex.re_sum, zsmul_eq_mul, nsmul_eq_mul,
      mul_assoc, Complex.mul_re, Complex.intCast_re, Complex.intCast_im, zero_mul,
      sub_zero, Complex.natCast_re, Complex.natCast_im, Complex.one_re, Complex.one_im,
      mul_one] using he
  have h2 : (∑ j, (b j:ℝ)*(k j*v).re) = -(D:ℝ)*v.im := by
    have he := congrArg (fun z : ℂ => (z*v).re) hb
    simpa only [Finset.sum_mul, Complex.re_sum, zsmul_eq_mul, nsmul_eq_mul,
      mul_assoc, Complex.mul_re, Complex.intCast_re, Complex.intCast_im, zero_mul,
      sub_zero, Complex.natCast_re, Complex.natCast_im, Complex.I_re, Complex.I_im,
      one_mul, zero_sub, mul_neg, neg_mul] using he
  have h1b := real_sum_bound a (fun j => (k j*v).re) _ hm
  have h2b := real_sum_bound b (fun j => (k j*v).re) _ hm
  rw [h1,abs_mul,abs_of_nonneg (Nat.cast_nonneg D)] at h1b
  rw [h2,abs_mul,abs_neg,abs_of_nonneg (Nat.cast_nonneg D)] at h2b
  have hcomp : 1 ≤ |v.re|+|v.im| := hv ▸ Complex.norm_le_abs_re_add_abs_im v
  have hMc : (∑ j, ((a j).natAbs:ℝ))+(∑ j, ((b j).natAbs:ℝ)) ≤ (M:ℝ) := by
    have he : ((∑ j, ((a j).natAbs+(b j).natAbs) : ℕ):ℝ) =
        (∑ j, ((a j).natAbs:ℝ))+(∑ j, ((b j).natAbs:ℝ)) := by
      simp [Finset.sum_add_distrib]
    rw [← he]
    exact_mod_cast hM
  have hexp := mul_le_mul_of_nonneg_right hMc (abs_nonneg (k i*v).re)
  have hfinal : (D:ℝ) ≤ (M:ℝ)*|(k i*v).re| := by
    nlinarith [mul_le_mul_of_nonneg_left hcomp (Nat.cast_nonneg D)]
  exact ⟨i,fun j => ⟨hm j,hfinal⟩⟩
end EuclideanFiveColor.Arithmetic
end

noncomputable section
namespace EuclideanFiveColor.CappedResidues
variable {α : Type*} [Field α] [LinearOrder α] [IsStrictOrderedRing α]
variable (m : α → ℝ) (hm0 : m 0 = 1)
  (hd : ∀ a b : α, 0 ≤ a → 0 ≤ b → m a * m b ≤ m |a-b|)
  (c : ℝ) (hc0 : 0 ≤ c) (hc1 : c ≤ 1)

def Good (n : ℕ) (x : α) : Prop := c^n ≤ m x
include hc0 hc1 in
omit [Field α] [LinearOrder α] [IsStrictOrderedRing α] in
lemma good_mono {n k : ℕ} {x : α} (h : Good m c n x) (hnk : n ≤ k) : Good m c k x :=
  (pow_le_pow_of_le_one hc0 hc1 hnk).trans h
include hm0 hc0 hc1 in
omit [LinearOrder α] [IsStrictOrderedRing α] in
lemma good_zero (n : ℕ) : Good m c n 0 := by
  unfold Good
  rw [hm0]
  exact pow_le_one₀ hc0 hc1
include hd hc0 in
omit [IsStrictOrderedRing α] in
lemma good_diff {n k : ℕ} {a b : α} (ha : 0 ≤ a) (hb : 0 ≤ b)
    (hA : Good m c n a) (hB : Good m c k b) : Good m c (n+k) |a-b| := by
  unfold Good at *
  rw [pow_add]
  exact (mul_le_mul hA hB (pow_nonneg hc0 k) ((pow_nonneg hc0 n).trans hA)).trans (hd a b ha hb)

variable {p : α} (hp : 0 < p) (hpG : Good m c 1 p)
include hd hc0 hc1 hp hpG in
lemma add_residues {a b : α} {n k : ℕ} (ha : a ∈ Set.Ico 0 p) (hb : b ∈ Set.Ico 0 p)
    (hA : Good m c n a) (hB : Good m c k b) :
    ∃ r : α, r ∈ Set.Ico 0 p ∧ Good m c (n+k+2) r ∧ ∃ j : ℤ, a+b = r+j•p := by
  obtain ⟨ha0, hap⟩ := ha
  obtain ⟨hb0, hbp⟩ := hb
  have ha : a ∈ Set.Ico 0 p := ⟨ha0,hap⟩
  have hb : b ∈ Set.Ico 0 p := ⟨hb0,hbp⟩
  by_cases hs : a+b < p
  · refine ⟨a+b, ⟨add_nonneg ha.1 hb.1, hs⟩, ?_, 0, by simp⟩
    have hpa : Good m c (1+n) (p-a) := by
      simpa only [abs_of_nonneg (sub_nonneg.mpr ha.2.le)] using
        good_diff m hd c hc0 hp.le ha.1 hpG hA
    have hsub : Good m c (1+n+k) ((p-a)-b) := by
      simpa only [abs_of_nonneg (show 0 ≤ (p-a)-b by linarith)] using
        good_diff m hd c hc0 (sub_nonneg.mpr ha.2.le) hb.1 hpa hB
    have hfinal := good_diff m hd c hc0 hp.le (show 0 ≤ (p-a)-b by linarith) hpG hsub
    have he : |p-((p-a)-b)| = a+b := by rw [abs_of_nonneg (by linarith)]; abel
    simpa only [he, show 1+(1+n+k) = n+k+2 by omega] using hfinal
  · refine ⟨a+b-p, ⟨by linarith, by linarith⟩, ?_, 1, by simp⟩
    have hpb : Good m c (1+k) (p-b) := by
      simpa only [abs_of_nonneg (sub_nonneg.mpr hb.2.le)] using
        good_diff m hd c hc0 hp.le hb.1 hpG hB
    have hfinal := good_diff m hd c hc0 ha.1 (sub_nonneg.mpr hb.2.le) hA hpb
    have he : |a-(p-b)| = a+b-p := by rw [abs_of_nonneg (by linarith)]; abel
    apply good_mono m c hc0 hc1 (n := n+(1+k)) (hnk := by omega)
    simpa only [he] using hfinal

include hm0 hd hc0 hc1 hp hpG in
lemma input_residue {x : α} (hx : |x| ≤ p) (hG : Good m c 1 |x|) :
    ∃ r : α, r ∈ Set.Ico 0 p ∧ Good m c 2 r ∧ ∃ j : ℤ, x = r+j•p := by
  by_cases hx0 : 0 ≤ x
  · have hxp : x ≤ p := by simpa [abs_of_nonneg hx0] using hx
    rcases lt_or_eq_of_le hxp with hlt | rfl
    · exact ⟨x, ⟨hx0,hlt⟩, good_mono m c hc0 hc1 (by simpa [abs_of_nonneg hx0] using hG) (by omega), 0, by simp⟩
    · exact ⟨0, ⟨le_rfl,hp⟩, good_zero m hm0 c hc0 hc1 2, 1, by simp⟩
  · have hn : 0 < -x := neg_pos.mpr (lt_of_not_ge hx0)
    have hnx : -x ≤ p := by simpa [abs_of_neg (lt_of_not_ge hx0)] using hx
    rcases lt_or_eq_of_le hnx with hlt | heq
    · refine ⟨p+x, ⟨by linarith, by linarith⟩, ?_, -1, by simp⟩
      have hneg : Good m c 1 (-x) := by simpa [abs_of_neg (lt_of_not_ge hx0)] using hG
      have hfinal := good_diff m hd c hc0 hp.le hn.le hpG hneg
      simpa only [show |p- -x| = p+x by rw [sub_neg_eq_add, abs_of_nonneg (by linarith)]] using hfinal
    · refine ⟨0, ⟨le_rfl,hp⟩, good_zero m hm0 c hc0 hc1 2, -1, ?_⟩
      simp only [neg_smul, one_smul, zero_add]
      linarith

include hm0 hd hc0 hc1 hp hpG in
lemma list_residue (l : List α) (hl : ∀ x∈l, |x| ≤ p ∧ Good m c 1 |x|) :
    ∃ r : α, r ∈ Set.Ico 0 p ∧ Good m c (4*l.length) r ∧ ∃ j : ℤ, l.sum = r+j•p := by
  induction l with
  | nil => exact ⟨0, ⟨le_rfl,hp⟩, good_zero m hm0 c hc0 hc1 _, 0, by simp⟩
  | cons x l ih =>
    obtain ⟨a,ha,hA,i,hi⟩ := input_residue m hm0 hd c hc0 hc1 hp hpG (hl x (List.mem_cons_self)).1 (hl x (List.mem_cons_self)).2
    obtain ⟨b,hb,hB,j,hj⟩ := ih (fun y hy => hl y (List.mem_cons_of_mem x hy))
    obtain ⟨r,hr,hR,k,hk⟩ := add_residues m hd c hc0 hc1 hp hpG ha hb hA hB
    refine ⟨r,hr,?_,i+j+k,?_⟩
    · simpa only [List.length_cons, show 2+4*l.length+2 = 4*(l.length+1) by omega] using hR
    · simp only [List.sum_cons, hi, hj, add_zsmul]
      calc
        _ = (a+b)+(i•p+j•p) := by abel
        _ = _ := by rw [hk]; abel

include hm0 hd hc0 hc1 hp hpG in
lemma list_cap (l : List α) (hl : ∀ x∈l, |x| ≤ p ∧ Good m c 1 |x|)
    (hz : l.sum ∈ Set.Ico 0 p) : Good m c (4*l.length) l.sum := by
  obtain ⟨r,hr,hR,j,hj⟩ := list_residue m hm0 hd c hc0 hc1 hp hpG l hl
  have hzero : j = 0 := by
    by_contra hn
    rcases lt_or_gt_of_ne hn with hn | hn
    · have hle : j ≤ -1 := by omega
      have hh : j•p ≤ (-1:ℤ)•p := by
        simp only [zsmul_eq_mul]
        exact mul_le_mul_of_nonneg_right (by exact_mod_cast hle) hp.le
      simp only [neg_smul, one_smul] at hh
      linarith [hz.1, hr.2]
    · have hge : 1 ≤ j := by omega
      have hh : (1:ℤ)•p ≤ j•p := by
        simp only [zsmul_eq_mul]
        exact mul_le_mul_of_nonneg_right (by exact_mod_cast hge) hp.le
      simp only [one_smul] at hh
      linarith [hz.2, hr.1]
  have he : l.sum = r := by simpa only [hzero, zero_smul, add_zero] using hj
  rw [he]
  exact hR
end EuclideanFiveColor.CappedResidues
end

noncomputable section
namespace EuclideanFiveColor.CappedResidues
variable {α : Type*} [Field α] [LinearOrder α] [IsStrictOrderedRing α]

def signedList (a : ℤ) (x : α) : List α :=
  match a with
  | .ofNat n => List.replicate n x
  | .negSucc n => List.replicate (n+1) (-x)
omit [LinearOrder α] [IsStrictOrderedRing α] in
@[simp] lemma signedList_length (a : ℤ) (x : α) : (signedList a x).length = a.natAbs := by
  cases a <;> simp [signedList]
omit [LinearOrder α] [IsStrictOrderedRing α] in
@[simp] lemma signedList_sum (a : ℤ) (x : α) : (signedList a x).sum = a • x := by
  cases a <;> simp [signedList]
  ring
omit [IsStrictOrderedRing α] in
lemma signedList_mem (a : ℤ) (x v : α) (hv : v ∈ signedList a x) : |v| = |x| := by
  cases a <;> simp only [signedList,List.mem_replicate] at hv
  · rw [hv.2]
  · rw [hv.2,abs_neg]

omit [IsStrictOrderedRing α] in
lemma integer_list {ι : Type*} (s : Finset ι) (a : ι → ℤ) (x : ι → α) :
    ∃ l : List α, l.length = ∑ i ∈ s, (a i).natAbs ∧ l.sum = ∑ i ∈ s, a i • x i ∧
      ∀ v ∈ l, ∃ i ∈ s, |v| = |x i| := by
  classical
  induction s using Finset.induction_on with
  | empty => exact ⟨[],by simp,by simp,by simp⟩
  | @insert i s hi ih =>
    obtain ⟨l,hl,hs,hv⟩ := ih
    refine ⟨signedList (a i) (x i) ++ l,?_,?_,?_⟩
    · simp [hl,hi]
    · simp [hs,hi]
    · intro v hv'
      rcases List.mem_append.mp hv' with hv' | hv'
      · exact ⟨i,Finset.mem_insert_self _ _,signedList_mem _ _ _ hv'⟩
      · obtain ⟨j,hj,he⟩ := hv v hv'
        exact ⟨j,Finset.mem_insert_of_mem hj,he⟩

variable (m : α → ℝ) (hm0 : m 0 = 1)
  (hd : ∀ a b : α, 0 ≤ a → 0 ≤ b → m a*m b ≤ m |a-b|)
  (c : ℝ) (hc0 : 0 ≤ c) (hc1 : c ≤ 1)
  {p : α} (hp : 0 < p) (hpG : Good m c 1 p)
include hm0 hd hc0 hc1 hp hpG in
lemma integer_cap {ι : Type*} (s : Finset ι) (a : ι → ℤ) (x : ι → α)
    (hx : ∀ i ∈ s, |x i| ≤ p ∧ Good m c 1 |x i|)
    (hz : (∑ i ∈ s, a i • x i) ∈ Set.Ico 0 p) :
    Good m c (4*∑ i ∈ s, (a i).natAbs) (∑ i ∈ s, a i • x i) := by
  obtain ⟨l,hl,hs,hv⟩ := integer_list s a x
  have he := list_cap m hm0 hd c hc0 hc1 hp hpG l (by
    intro v hvl
    obtain ⟨i,hi,he⟩ := hv v hvl
    rw [he]
    exact hx i hi) (hs.symm ▸ hz)
  rwa [hl,hs] at he
include hm0 hd hc0 hc1 hp hpG in
lemma integer_abs_cap {ι : Type*} (s : Finset ι) (a : ι → ℤ) (x : ι → α)
    (hx : ∀ i ∈ s, |x i| ≤ p ∧ Good m c 1 |x i|)
    (hz : |∑ i ∈ s, a i • x i| < p) :
    Good m c (4*∑ i ∈ s, (a i).natAbs) |∑ i ∈ s, a i • x i| := by
  by_cases hn : 0 ≤ ∑ i ∈ s, a i • x i
  · rw [abs_of_nonneg hn] at hz ⊢
    exact integer_cap m hm0 hd c hc0 hc1 hp hpG s a x hx ⟨hn,hz⟩
  · have hs : (∑ i ∈ s, a i • (-x i)) = -∑ i ∈ s, a i • x i := by simp
    have hz' : (∑ i ∈ s, a i • (-x i)) ∈ Set.Ico 0 p := by
      rw [hs]
      have he : |∑ i ∈ s, a i • x i| = -∑ i ∈ s, a i • x i := abs_of_neg (lt_of_not_ge hn)
      exact ⟨by linarith,he ▸ hz⟩
    have he := integer_cap m hm0 hd c hc0 hc1 hp hpG s a (fun i => -x i)
      (fun i hi => by simpa only [abs_neg] using hx i hi) hz'
    simpa only [hs,abs_of_neg (lt_of_not_ge hn)] using he
end EuclideanFiveColor.CappedResidues
end

end OAI


==> anc/erdos-1070/lean/OAI/Analysis/PlaneSpectrum/SmallArcs.lean <==
import Mathlib

namespace OAI

noncomputable section
open scoped ComplexConjugate
noncomputable section
open scoped BigOperators
noncomputable section
open scoped BigOperators BoundedContinuousFunction
open Filter Topology
noncomputable section
open MeasureTheory Filter
open scoped ENNReal ComplexConjugate
open MeasureTheory ProbabilityTheory
open scoped ComplexConjugate
open scoped BigOperators
open scoped BigOperators
open Polynomial
open MeasureTheory
open scoped BigOperators
open MeasureTheory
open scoped BigOperators
open MeasureTheory
open MeasureTheory ProbabilityTheory
open scoped BigOperators

open MeasureTheory
open scoped BigOperators ComplexConjugate
namespace EuclideanFiveColor.SmallArc
noncomputable section

def phaseSum (z : ℂ) (N : ℕ) : ℂ := ∑ n ∈ Finset.range N, z ^ n

lemma pow_sub_one_bound (z : ℂ) (hz : ‖z‖ = 1) (n : ℕ) :
    ‖z ^ n - 1‖ ≤ n * ‖z - 1‖ := by
  induction n with
  | zero => simp
  | succ n ih =>
    have he : z ^ (n+1) - 1 = z ^ n * (z - 1) + (z ^ n - 1) := by ring
    rw [he]
    calc
      _ ≤ ‖z ^ n * (z - 1)‖ + ‖z ^ n - 1‖ := norm_add_le _ _
      _ ≤ ‖z - 1‖ + n * ‖z - 1‖ := by
        simpa only [norm_mul, norm_pow, hz, one_pow, one_mul] using
          add_le_add_right ih ‖z - 1‖
      _ = _ := by push_cast; ring

lemma phaseSum_sub_bound (z : ℂ) (hz : ‖z‖ = 1) (N : ℕ) :
    ‖phaseSum z N - (N : ℂ)‖ ≤ (N : ℝ)^2 * ‖z-1‖ := by
  have he : phaseSum z N - (N : ℂ) = ∑ n ∈ Finset.range N, (z^n-1) := by
    simp [phaseSum, Finset.sum_sub_distrib]
  rw [he]
  calc
    _ ≤ ∑ n ∈ Finset.range N, ‖z^n-1‖ := norm_sum_le _ _
    _ ≤ ∑ _n ∈ Finset.range N, (N : ℝ) * ‖z-1‖ := by
      apply Finset.sum_le_sum
      intro n hn
      exact (pow_sub_one_bound z hz n).trans
        (mul_le_mul_of_nonneg_right (by exact_mod_cast (Finset.mem_range.mp hn).le)
          (norm_nonneg _))
    _ = _ := by simp; ring

lemma phaseSum_lower (z : ℂ) (hz : ‖z‖ = 1) {N : ℕ} (hN : 0 < N)
    (hd : ‖z-1‖ ≤ 1 / (2 * (N : ℝ))) : (N : ℝ) / 2 ≤ ‖phaseSum z N‖ := by
  have hNr : (0 : ℝ) < N := Nat.cast_pos.mpr hN
  have hb := phaseSum_sub_bound z hz N
  have he : (N : ℝ)^2 * ‖z-1‖ ≤ (N : ℝ)/2 := by
    have := mul_le_mul_of_nonneg_left hd (sq_nonneg (N : ℝ))
    calc
      _ ≤ (N : ℝ)^2 * (1 / (2 * (N : ℝ))) := this
      _ = _ := by field_simp
  have ht := norm_sub_norm_le (N : ℂ) (phaseSum z N)
  rw [norm_sub_rev] at ht
  have hn : ‖(N : ℂ)‖ = (N : ℝ) := by simp
  rw [hn] at ht
  linarith

lemma phase_energy (z : ℂ) (N : ℕ) :
    ‖phaseSum z N‖ ^ 2 = ∑ i ∈ Finset.range N, ∑ j ∈ Finset.range N,
      (z^i * conj (z^j)).re := by
  calc
    _ = (phaseSum z N * conj (phaseSum z N)).re := by
      rw [Complex.mul_conj, Complex.ofReal_re, Complex.normSq_eq_norm_sq]
    _ = _ := by
      simp only [phaseSum, map_sum, Finset.mul_sum, Finset.sum_mul]
      rw [Finset.sum_comm]
      change Complex.reCLM (∑ i ∈ Finset.range N, ∑ j ∈ Finset.range N, _) = _
      simp only [map_sum]
      rfl

lemma pow_mul_conj_pow (z : ℂ) (hz : ‖z‖ = 1) {i j : ℕ} (hji : j ≤ i) :
    z^i * conj (z^j) = z^(i-j) := by
  nth_rw 1 [← Nat.sub_add_cancel hji]
  rw [pow_add, mul_assoc, Complex.mul_conj, Complex.normSq_eq_norm_sq, norm_pow,
    hz, one_pow, one_pow, Complex.ofReal_one, mul_one]

variable {X : Type*} [MeasurableSpace X] (μ : Measure X) [IsProbabilityMeasure μ]
  (z : X → ℂ) (hz : Measurable z) (hu : ∀ x, ‖z x‖ = 1)

include hz hu
lemma integrable_pair (i j : ℕ) : Integrable (fun x => z x ^ i * conj (z x ^ j)) μ := by
  apply Integrable.of_bound (by fun_prop) 1
  exact Filter.Eventually.of_forall (fun x => by simp [hu])

omit hz in
lemma pair_moment_bound {N : ℕ} {c : ℝ} (hc : 0 ≤ c)
    (hm : ∀ n, 0 < n → n < N → ‖∫ x, z x ^ n ∂μ‖ ≤ c)
    {i j : ℕ} (hi : i < N) (hj : j < N) :
    (∫ x, z x^i * conj (z x^j) ∂μ).re ≤ (if i=j then 1 else 0) + c := by
  by_cases he : i = j
  · subst j
    have he : (fun x => z x^i * conj (z x^i)) = fun _ => (1 : ℂ) := by
      funext x
      simpa using pow_mul_conj_pow (z x) (hu x) (le_refl i)
    rw [he, integral_const]
    simp [hc]
  · simp only [he, ↓reduceIte, zero_add]
    by_cases hji : j ≤ i
    · have he : (fun x => z x^i * conj (z x^j)) = fun x => z x^(i-j) := by
        funext x
        exact pow_mul_conj_pow (z x) (hu x) hji
      rw [he]
      exact (Complex.re_le_norm _).trans (hm (i-j) (by omega) (by omega))
    · have he : (fun x => z x^i * conj (z x^j)) =
          fun x => conj (z x^(j-i)) := by
        funext x
        rw [← pow_mul_conj_pow (z x) (hu x) (by omega : i ≤ j)]
        simp only [map_mul, starRingEnd_self_apply]
        exact mul_comm _ _
      rw [he, integral_conj]
      exact (Complex.re_le_norm _).trans (by simpa using hm (j-i) (by omega) (by omega))

lemma phase_energy_integral_bound {N : ℕ} {c : ℝ} (hc : 0 ≤ c)
    (hm : ∀ n, 0 < n → n < N → ‖∫ x, z x ^ n ∂μ‖ ≤ c) :
    (∫ x, ‖phaseSum (z x) N‖ ^ 2 ∂μ) ≤ N + (N : ℝ)^2 * c := by
  simp_rw [phase_energy]
  rw [integral_finsetSum]
  · calc
      _ = ∑ i ∈ Finset.range N, ∑ j ∈ Finset.range N,
          (∫ x, z x^i * conj (z x^j) ∂μ).re := by
        apply Finset.sum_congr rfl
        intro i _
        rw [integral_finsetSum]
        · apply Finset.sum_congr rfl
          intro j _
          exact (integral_re (integrable_pair μ z hz hu i j))
        · intro j _
          exact (integrable_pair μ z hz hu i j).re
      _ ≤ ∑ i ∈ Finset.range N, ∑ j ∈ Finset.range N,
          ((if i=j then (1 : ℝ) else 0) + c) := by
        apply Finset.sum_le_sum
        intro i hi
        apply Finset.sum_le_sum
        intro j hj
        exact pair_moment_bound μ z hu hc hm (Finset.mem_range.mp hi)
          (Finset.mem_range.mp hj)
      _ = _ := by
        rw [Finset.sum_congr rfl (fun i hi => by
          rw [Finset.sum_add_distrib, Finset.sum_ite_eq, ite_eq_left hi])]
        simp only [Finset.sum_const, Finset.card_range, nsmul_eq_mul]
        ring
  · intro i _
    exact integrable_finsetSum _ (fun j _ => (integrable_pair μ z hz hu i j).re)

lemma integrable_energy (N : ℕ) : Integrable (fun x => ‖phaseSum (z x) N‖^2) μ := by
  have h : ∀ x, ‖phaseSum (z x) N‖ ≤ N := by
    intro x
    calc
      _ ≤ ∑ n ∈ Finset.range N, ‖z x ^ n‖ := norm_sum_le _ _
      _ = N := by simp [hu]
  apply Integrable.of_bound (by unfold phaseSum; fun_prop) ((N : ℝ)^2)
  exact Filter.Eventually.of_forall (fun x => by
    rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
    exact pow_le_pow_left₀ (norm_nonneg _) (h x) 2)

/-- A quantitative finite-moment bound for the small arc about 1. -/
theorem small_arc_bound {N : ℕ} (hN : 0 < N) {c : ℝ} (hc : 0 ≤ c)
    (hm : ∀ n, 0 < n → n < N → ‖∫ x, z x ^ n ∂μ‖ ≤ c) :
    μ.real {x | ‖z x-1‖ ≤ 1 / (2 * (N : ℝ))} ≤ 4 / N + 4*c := by
  have hNp : (0 : ℝ) < N := Nat.cast_pos.mpr hN
  have hs : {x | ‖z x-1‖ ≤ 1 / (2 * (N : ℝ))} ⊆
      {x | (N : ℝ)^2 / 4 ≤ ‖phaseSum (z x) N‖ ^ 2} := by
    intro x hx
    have hh := phaseSum_lower (z x) (hu x) hN hx
    change (N : ℝ)^2 / 4 ≤ _
    nlinarith [norm_nonneg (phaseSum (z x) N)]
  have hmark := mul_meas_ge_le_integral_of_nonneg
    (Filter.Eventually.of_forall (fun x => sq_nonneg ‖phaseSum (z x) N‖))
    (integrable_energy μ z hz hu N) ((N : ℝ)^2/4)
  have he := phase_energy_integral_bound μ z hz hu hc hm
  have hreal := measureReal_mono (μ := μ) hs
  have hm' : (N : ℝ)^2/4 * μ.real {x | ‖z x-1‖ ≤ 1 / (2 * (N : ℝ))} ≤
      N + (N : ℝ)^2*c :=
    (mul_le_mul_of_nonneg_left hreal (by positivity)).trans (hmark.trans he)
  calc
    _ ≤ (N + (N : ℝ)^2*c)/((N : ℝ)^2/4) :=
      (le_div_iff₀ (by positivity)).mpr (by nlinarith [hm'])
    _ = _ := by field_simp

local instance : MeasurableSpace Circle := borel Circle
local instance : BorelSpace Circle := ⟨rfl⟩

omit [MeasurableSpace X] hz hu in
/-- The source's qualitative choice, with explicit constants. -/
theorem exists_small_arc_constants (m : ℕ) (hm : 0 < m) :
    ∃ (ρ c : ℝ) (N : ℕ), 0 < ρ ∧ 0 < c ∧ 0 < N ∧
      ∀ (ω : Measure Circle) [IsProbabilityMeasure ω],
      (∀ n, 0 < n → n ≤ N → ‖∫ w, (w : ℂ)^n ∂ω‖ < c) →
      ω.real {w | ‖(w : ℂ)-1‖ ≤ 4*ρ} < 1/(4*(m : ℝ)^2) := by
  let N := 64*m^2
  have hN : 0 < N := by dsimp [N]; positivity
  have hNp : (0 : ℝ) < N := Nat.cast_pos.mpr hN
  have hmp : (0 : ℝ) < m := Nat.cast_pos.mpr hm
  refine ⟨1/(8*N), 1/N, N, by positivity, by positivity, hN, ?_⟩
  intro ω _ hω
  have hco : Continuous (fun w : Circle => (w : ℂ)) := continuous_subtype_val
  have hcm : Measurable (fun w : Circle => (w : ℂ)) := hco.measurable
  have hb := small_arc_bound ω (fun w : Circle => (w : ℂ))
    hcm Circle.norm_coe hN (by positivity : (0 : ℝ) ≤ 1/N)
    (fun n hn hnN => (hω n hn (le_of_lt hnN)).le)
  have hr : 4*(1/(8*(N : ℝ))) = 1/(2*N) := by ring
  rw [hr]
  apply hb.trans_lt
  have he : (N : ℝ) = 64*(m : ℝ)^2 := by dsimp [N]; push_cast; rfl
  rw [he]
  field_simp
  norm_num

end
end EuclideanFiveColor.SmallArc

/-! Fiberwise (possibly nonmeasurable) enumerations cause no measurability gap:
actual conditional samples lie in them by the measurable positive-atom event. -/
open MeasureTheory ProbabilityTheory
open scoped ENNReal BigOperators
namespace EuclideanFiveColor.SampledAtoms
noncomputable section
variable {X Y G : Type*} [MeasurableSpace X] [MeasurableSpace Y]
  [MeasurableSpace G] [MeasurableEq G]

lemma measurable_atom_mass (κ : Kernel Y G) [IsSFiniteKernel κ] :
    Measurable (fun p : Y × G => κ p.1 {p.2}) := by
  classical
  let η : Kernel (Y × G) G := κ.comap Prod.fst measurable_fst
  have hm : Measurable (fun p : (Y × G) × G =>
      if p.2 = p.1.2 then (1 : ℝ≥0∞) else 0) :=
    Measurable.ite (measurableSet_eq_fun measurable_snd (measurable_snd.comp measurable_fst))
      measurable_const measurable_const
  have h := hm.lintegral_kernel_prod_right' (κ := η)
  convert h using 1
  ext p
  change κ p.1 {p.2} = ∫⁻ d, (if d=p.2 then (1:ℝ≥0∞) else 0) ∂κ p.1
  simpa only [Set.indicator_apply, Set.mem_singleton_iff, Pi.one_apply] using
    (lintegral_indicator_one (μ := κ p.1) (measurableSet_singleton p.2)).symm

variable [StandardBorelSpace G] [Nonempty G]
lemma ae_sampled_positive_atom (μ : Measure X) [IsFiniteMeasure μ]
    (p : X → Y) (b : X → G) (hp : Measurable p) (hb : Measurable b)
    (ha : ∀ᵐ y ∂μ.map p, ∀ᵐ d ∂condDistrib b p μ y, 0 < condDistrib b p μ y {d}) :
    ∀ᵐ x ∂μ, 0 < condDistrib b p μ (p x) {b x} := by
  have hm : MeasurableSet {z : Y × G | 0 < condDistrib b p μ z.1 {z.2}} :=
    measurableSet_lt measurable_const (measurable_atom_mass _)
  have he : ∀ᵐ z ∂μ.map p ⊗ₘ condDistrib b p μ,
      0 < condDistrib b p μ z.1 {z.2} := (Measure.ae_compProd_iff hm).mpr ha
  rw [compProd_map_condDistrib hp.aemeasurable hb.aemeasurable] at he
  exact ae_of_ae_map (hp.prodMk hb).aemeasurable he

omit [StandardBorelSpace G] [Nonempty G] in
lemma uniform_list_positive_atoms (μ : Measure G) {m : ℕ} (_hm : 0 < m)
    (g : Fin m → G) (hμ : μ = (m : ℝ≥0∞)⁻¹ • ∑ i, Measure.dirac (g i)) :
    ∀ᵐ d ∂μ, 0 < μ {d} := by
  classical
  have hi : (m : ℝ≥0∞)⁻¹ ≠ 0 := ENNReal.inv_ne_zero.mpr (by simp)
  have hpt (i : Fin m) : 0 < μ {g i} := by
    rw [hμ, Measure.smul_apply, smul_eq_mul]
    apply ENNReal.mul_pos hi
    have hle : (1 : ℝ≥0∞) ≤ (∑ j, Measure.dirac (g j)) {g i} := by
      rw [Measure.finsetSum_apply]
      calc
        _ = Measure.dirac (g i) {g i} := by simp
        _ ≤ ∑ j, Measure.dirac (g j) {g i} :=
          Finset.single_le_sum (f := fun j : Fin m => Measure.dirac (g j) {g i})
            (fun j _ => bot_le) (Finset.mem_univ i)
    exact ne_of_gt (lt_of_lt_of_le (by norm_num) hle)
  rw [hμ] at hpt ⊢
  rw [Measure.ae_ennreal_smul_measure_iff hi, ae_finsetSum_measure_iff]
  intro i _
  simpa only [ae_dirac_eq, Filter.eventually_pure] using hpt i

omit [MeasurableSpace X] [MeasurableSpace Y] [StandardBorelSpace G] [Nonempty G] in
lemma in_list_of_positive_atom (μ : Measure G) {m : ℕ} (g : Fin m → G)
    (hμ : μ = (m : ℝ≥0∞)⁻¹ • ∑ i, Measure.dirac (g i))
    {d : G} (hd : 0 < μ {d}) : ∃ i, d = g i := by
  classical
  by_contra hn
  have hne (i : Fin m) : g i ≠ d := by intro hi; exact hn ⟨i, hi.symm⟩
  have hz : μ {d} = 0 := by
    rw [hμ, Measure.smul_apply, Measure.finsetSum_apply]
    simp [Measure.dirac_apply', hne]
  exact (ne_of_gt hd) hz

lemma ae_sampled_list (μ : Measure X) [IsFiniteMeasure μ]
    (p : X → Y) (b : X → G) (hp : Measurable p) (hb : Measurable b)
    {m : ℕ} (hm : 0 < m) (g : Y → Fin m → G)
    (hg : ∀ᵐ y ∂μ.map p, condDistrib b p μ y =
      (m : ℝ≥0∞)⁻¹ • ∑ i, Measure.dirac (g y i)) :
    ∀ᵐ x ∂μ, ∃ i, b x = g (p x) i := by
  have hat := ae_sampled_positive_atom μ p b hp hb
    (hg.mono fun y hy => uniform_list_positive_atoms _ hm (g y) hy)
  filter_upwards [hat, ae_of_ae_map hp.aemeasurable hg] with x hx hxl
  exact in_list_of_positive_atom _ _ hxl hx

end
end EuclideanFiveColor.SampledAtoms

end
end
end
end

end OAI


==> anc/erdos-1070/lean/OAI/Analysis/PlaneSpectrum/SpectralMeasure.lean <==
import OAI.Analysis.PlaneSpectrum.Representations

namespace OAI

noncomputable section
open MeasureTheory
open scoped InnerProductSpace ComplexConjugate
namespace EuclideanFiveColor.VectorMeasure
variable {X H : Type*} [TopologicalSpace X] [CompactSpace X] [T2Space X]
  [MeasurableSpace X] [BorelSpace X]
  [NormedAddCommGroup H] [InnerProductSpace ℂ H] [CompleteSpace H]
  (Φ : C(X,ℂ) →⋆ₐ[ℂ] (H →L[ℂ] H)) (v : H)
lemma inner_toLp (f g : C(X,ℂ)) :
    ⟪ContinuousMap.toLp 2 (measure Φ v) ℂ f, ContinuousMap.toLp 2 (measure Φ v) ℂ g⟫_ℂ =
      ⟪Φ f v,Φ g v⟫_ℂ := by
  rw [L2.inner_def]
  calc
    _ = ∫ x, (star f*g) x ∂measure Φ v := by
      apply integral_congr_ae
      filter_upwards [ContinuousMap.coeFn_toLp (μ := measure Φ v) (p := 2) (𝕜 := ℂ) f,
        ContinuousMap.coeFn_toLp (μ := measure Φ v) (p := 2) (𝕜 := ℂ) g] with x hx hy
      simp only [hx,hy,RCLike.inner_apply,ContinuousMap.mul_apply,ContinuousMap.star_apply,Complex.star_def]
      ring
    _ = ⟪v,Φ (star f*g) v⟫_ℂ := integral_complex Φ v _
    _ = _ := by
      rw [map_mul,map_star]
      change ⟪v,star (Φ f) (Φ g v)⟫_ℂ = _
      rw [ContinuousLinearMap.star_eq_adjoint,ContinuousLinearMap.adjoint_inner_right]
def vectorLinear : C(X,ℂ) →ₗ[ℂ] H where
  toFun f := Φ f v
  map_add' f g := by simp
  map_smul' c f := by simp
lemma norm_toLp (f : C(X,ℂ)) :
    ‖ContinuousMap.toLp 2 (measure Φ v) ℂ f‖ = ‖vectorLinear Φ v f‖ := by
  have he := congrArg Complex.re (inner_toLp Φ v f f)
  change RCLike.re (⟪ContinuousMap.toLp 2 (measure Φ v) ℂ f,ContinuousMap.toLp 2 (measure Φ v) ℂ f⟫_ℂ) =
    RCLike.re (⟪Φ f v,Φ f v⟫_ℂ) at he
  rw [inner_self_eq_norm_sq,inner_self_eq_norm_sq] at he
  exact (sq_eq_sq₀ (norm_nonneg _) (norm_nonneg _)).mp he
def cyclicMap : Lp ℂ 2 (measure Φ v) →L[ℂ] H :=
  (vectorLinear Φ v).extendOfNorm (ContinuousMap.toLp 2 (measure Φ v) ℂ).toLinearMap
lemma cyclicMap_toLp (f : C(X,ℂ)) :
    cyclicMap Φ v (ContinuousMap.toLp 2 (measure Φ v) ℂ f) = Φ f v := by
  apply LinearMap.extendOfNorm_eq
  · exact ContinuousMap.toLp_denseRange (E := ℂ) (p := 2) (μ := measure Φ v) (𝕜 := ℂ) (by norm_num)
  · exact ⟨1,fun g => by simp only [one_mul]; exact le_of_eq (norm_toLp Φ v g).symm⟩
lemma norm_cyclicMap (f : Lp ℂ 2 (measure Φ v)) : ‖cyclicMap Φ v f‖ = ‖f‖ := by
  refine (ContinuousMap.toLp_denseRange (E := ℂ) (p := 2) (μ := measure Φ v) (𝕜 := ℂ) (by norm_num)).induction
    (fun y hy => ?_) (isClosed_eq (by fun_prop) (by fun_prop)) f
  obtain ⟨g,rfl⟩ := hy
  rw [cyclicMap_toLp]
  exact (norm_toLp Φ v g).symm
def cyclicIsometry : Lp ℂ 2 (measure Φ v) →ₗᵢ[ℂ] H :=
  ⟨(cyclicMap Φ v).toLinearMap,norm_cyclicMap Φ v⟩
end EuclideanFiveColor.VectorMeasure
end

noncomputable section
open MeasureTheory
open scoped ENNReal NNReal
namespace EuclideanFiveColor.BoundedMeasurable
variable {X : Type*} [MeasurableSpace X] (μ : Measure X) [IsFiniteMeasure μ]
def mulLp (f : Func X) (g : Lp ℂ 2 μ) : Lp ℂ 2 μ :=
  ((memLp μ f ∞).fun_mul (Lp.memLp g)).toLp (fun point => f point * g point)
lemma mulLp_ae (f : Func X) (g : Lp ℂ 2 μ) :
    mulLp μ f g =ᵐ[μ] fun x => f x * g x := MemLp.coeFn_toLp _
def mulLpLinear (f : Func X) : Lp ℂ 2 μ →ₗ[ℂ] Lp ℂ 2 μ where
  toFun := mulLp μ f
  map_add' g h := by
    apply Lp.ext
    filter_upwards [mulLp_ae μ f (g+h),mulLp_ae μ f g,mulLp_ae μ f h,
      Lp.coeFn_add g h,Lp.coeFn_add (mulLp μ f g) (mulLp μ f h)] with x ha hb hc hd he
    simp only [ha,he,Pi.add_apply,hb,hc,hd]
    exact mul_add _ _ _
  map_smul' c g := by
    apply Lp.ext
    filter_upwards [mulLp_ae μ f (c • g),mulLp_ae μ f g,
      Lp.coeFn_smul c g,Lp.coeFn_smul c (mulLp μ f g)] with x ha hb hc hd
    simp only [RingHom.id_apply,ha,hd,Pi.smul_apply,hb,hc,smul_eq_mul]
    ring
lemma mulLp_norm_le (f : Func X) (g : Lp ℂ 2 μ) {C : ℝ} (hf : ∀ x, ‖f x‖ ≤ C) :
    ‖mulLp μ f g‖ ≤ C * ‖g‖ := by
  apply Lp.norm_le_mul_norm_of_ae_le_mul
  filter_upwards [mulLp_ae μ f g] with x hx
  rw [hx,norm_mul]
  exact mul_le_mul_of_nonneg_right (hf x) (norm_nonneg _)
def mulLpCLM (f : Func X) : Lp ℂ 2 μ →L[ℂ] Lp ℂ 2 μ :=
  (mulLpLinear μ f).mkContinuous (bound f) (fun g => mulLp_norm_le μ f g (norm_le_bound f))
lemma mulLpCLM_ae (f : Func X) (g : Lp ℂ 2 μ) :
    mulLpCLM μ f g =ᵐ[μ] fun x => f x * g x := mulLp_ae μ f g
lemma mulLp_l2 (f g : Func X) : mulLpCLM μ f (l2 μ g) = l2 μ (f*g) := by
  apply Lp.ext
  filter_upwards [mulLpCLM_ae μ f (l2 μ g),l2_ae μ g,l2_ae μ (f*g)] with x hx hy hz
  rw [hx,hy,hz]; rfl
end EuclideanFiveColor.BoundedMeasurable
end

noncomputable section
open scoped ComplexConjugate IsMulCommutative
namespace EuclideanFiveColor.CommutingSpectral
variable {G H : Type*} [CommGroup G]
  [NormedAddCommGroup H] [InnerProductSpace ℂ H] [CompleteSpace H]
  (U : G →* unitary (H →L[ℂ] H))
abbrev algebra : StarSubalgebra ℂ (H →L[ℂ] H) :=
  (StarAlgebra.adjoin ℂ (Set.range (fun g => (U g : H →L[ℂ] H)))).topologicalClosure
instance algebra_closed : IsClosed (algebra U : Set (H →L[ℂ] H)) :=
  StarSubalgebra.isClosed_topologicalClosure _
lemma adjoin_comm : IsMulCommutative (StarAlgebra.adjoin ℂ (Set.range (fun g => (U g : H →L[ℂ] H)))) := by
  apply StarAlgebra.isMulCommutative_adjoin
  · rintro _ ⟨element,rfl⟩
    infer_instance
  · rintro _ ⟨left,rfl⟩ _ ⟨right,rfl⟩ _
    change ((U left * U right : unitary _) : H →L[ℂ] H) = ((U right * U left : unitary _) : H →L[ℂ] H)
    rw [← map_mul,← map_mul,mul_comm]
  · rintro _ ⟨left,rfl⟩ _ ⟨right,rfl⟩ _
    change ((U left * (U right)⁻¹ : unitary _) : H →L[ℂ] H) = (((U right)⁻¹ * U left : unitary _) : H →L[ℂ] H)
    rw [← map_inv,← map_mul,← map_mul,mul_comm]
open scoped IsMulCommutative in
instance algebra_commRing : CommRing (algebra U) :=
  let := adjoin_comm U
  inferInstance
instance algebra_commCStar : CommCStarAlgebra (algebra U) where

def generator (g : G) : algebra U :=
  ⟨U g,StarSubalgebra.le_topologicalClosure _ (StarAlgebra.subset_adjoin ℂ _ (Set.mem_range_self g))⟩
@[simp] lemma generator_one : generator U 1 = 1 := by ext; simp [generator]
@[simp] lemma generator_mul (g h : G) : generator U (g*h) = generator U g * generator U h := by
  apply Subtype.ext; change (U (g*h) : H →L[ℂ] H) = (U g : H →L[ℂ] H) * U h
  rw [map_mul]; rfl
lemma generator_unitary (g : G) : generator U g ∈ unitary (algebra U) := by
  constructor <;> apply Subtype.ext
  · exact (U g).property.1
  · exact (U g).property.2
variable [TopologicalSpace G] [DiscreteTopology G]
abbrev Spectrum := WeakDual.characterSpace ℂ (algebra U)
def character (φ : Spectrum U) : PontryaginDual G where
  toFun g := ⟨gelfandStarTransform (algebra U) (generator U g) φ, by
    change gelfandStarTransform (algebra U) (generator U g) φ ∈ Metric.sphere (0:ℂ) 1
    rw [Metric.mem_sphere, dist_zero_right]
    apply CStarRing.norm_of_mem_unitary
    exact Unitary.map_mem ((ContinuousMap.evalStarAlgHom ℂ ℂ φ).comp
      (gelfandStarTransform (algebra U)).toStarAlgHom) (generator_unitary U g)⟩
  map_one' := by apply Subtype.ext; simp
  map_mul' g h := by
    apply Subtype.ext
    change _ = (gelfandStarTransform (algebra U) (generator U g) φ) *
      (gelfandStarTransform (algebra U) (generator U h) φ)
    simp
  continuous_toFun := continuous_of_discreteTopology
lemma character_apply (φ : Spectrum U) (g : G) :
    (character U φ g : ℂ) = gelfandStarTransform (algebra U) (generator U g) φ := rfl
lemma character_continuous : Continuous (character U) := by
  apply ContinuousMonoidHom.isClosedEmbedding_coe.isEmbedding.isInducing.continuous_iff.mpr
  apply continuous_pi; intro g
  exact Continuous.subtype_mk (map_continuous (gelfandStarTransform (algebra U) (generator U g))) _
def calculus : C(PontryaginDual G,ℂ) →⋆ₐ[ℂ] (H →L[ℂ] H) :=
  (algebra U).subtype.comp <| (gelfandStarTransform (algebra U)).symm.toStarAlgHom.comp
    (ContinuousMap.compStarAlgHom' ℂ ℂ ⟨character U,character_continuous U⟩)
def evaluation (g : G) : C(PontryaginDual G,ℂ) :=
  ⟨fun d => (d g : ℂ),continuous_subtype_val.comp ((continuous_apply g).comp ContinuousMonoidHom.isClosedEmbedding_coe.continuous)⟩
lemma calculus_evaluation (g : G) : calculus U (evaluation g) = U g := by
  change ((gelfandStarTransform (algebra U)).symm ((evaluation g).comp ⟨character U,character_continuous U⟩) : H →L[ℂ] H) = U g
  have he : (evaluation g).comp ⟨character U,character_continuous U⟩ =
      gelfandStarTransform (algebra U) (generator U g) := by ext φ; rfl
  rw [he,StarAlgEquiv.symm_apply_apply]; rfl
end EuclideanFiveColor.CommutingSpectral
end

noncomputable section
open MeasureTheory
open scoped ENNReal NNReal InnerProductSpace
namespace EuclideanFiveColor.VectorMeasure
open BoundedMeasurable
variable {X H : Type*} [TopologicalSpace X] [CompactSpace X] [T2Space X]
  [MeasurableSpace X] [BorelSpace X]
  [NormedAddCommGroup H] [InnerProductSpace ℂ H] [CompleteSpace H]
  (Φ : C(X,ℂ) →⋆ₐ[ℂ] (H →L[ℂ] H)) (v : H)
def boundedCM (f : C(X,ℂ)) : Func X :=
  ⟨f,f.continuous.measurable,‖f‖₊,fun x => ContinuousMap.norm_coe_le_norm f x⟩
omit [T2Space X] in
@[simp] lemma boundedCM_apply (f : C(X,ℂ)) (x : X) : boundedCM f x = f x := rfl
omit [T2Space X] in
lemma boundedCM_toLp (μ : Measure X) [IsFiniteMeasure μ] (f : C(X,ℂ)) :
    l2 μ (boundedCM f) = ContinuousMap.toLp 2 μ ℂ f := by
  apply Lp.ext
  exact (l2_ae μ _).trans (ContinuousMap.coeFn_toLp (μ := μ) (p := 2) (𝕜 := ℂ) f).symm
lemma mulCM_toLp (f g : C(X,ℂ)) :
    mulLpCLM (measure Φ v) (boundedCM f) (ContinuousMap.toLp 2 (measure Φ v) ℂ g) =
      ContinuousMap.toLp 2 (measure Φ v) ℂ (f*g) := by
  rw [← boundedCM_toLp,← boundedCM_toLp,mulLp_l2]
  congr 1
lemma cyclicMap_mul (f : C(X,ℂ)) (g : Lp ℂ 2 (measure Φ v)) :
    cyclicMap Φ v (mulLpCLM (measure Φ v) (boundedCM f) g) = Φ f (cyclicMap Φ v g) := by
  refine (ContinuousMap.toLp_denseRange (E := ℂ) (p := 2) (μ := measure Φ v) (𝕜 := ℂ) (by norm_num)).induction
    (fun y hy => ?_) (isClosed_eq (by fun_prop) (by fun_prop)) g
  obtain ⟨h,rfl⟩ := hy
  rw [mulCM_toLp,cyclicMap_toLp,cyclicMap_toLp,map_mul]
  rfl
lemma cyclicMap_one : cyclicMap Φ v (l2 (measure Φ v) (1:Func X)) = v := by
  have he : (1:Func X) = boundedCM (1:C(X,ℂ)) := rfl
  rw [he,boundedCM_toLp,cyclicMap_toLp,map_one]
  rfl
lemma cyclicMap_inner (f g : Lp ℂ 2 (measure Φ v)) :
    ⟪cyclicMap Φ v f,cyclicMap Φ v g⟫_ℂ = ⟪f,g⟫_ℂ :=
  (cyclicIsometry Φ v).inner_map_map f g
lemma cyclicMap_pair_one (f : Func X) :
    ⟪v,cyclicMap Φ v (l2 (measure Φ v) f)⟫_ℂ = ∫ x, f x ∂measure Φ v := by
  nth_rw 1 [← cyclicMap_one Φ v]
  rw [cyclicMap_inner,L2.inner_def]
  apply integral_congr_ae
  filter_upwards [l2_ae (measure Φ v) (1:Func X),l2_ae (measure Φ v) f] with x hx hy
  simp only [hx,hy,one_apply,RCLike.inner_apply,map_one,mul_one]
end EuclideanFiveColor.VectorMeasure
end

noncomputable section
open MeasureTheory Filter Topology
open scoped ENNReal NNReal InnerProductSpace
namespace PlaneFiveColor.Spectral
open EuclideanFiveColor EuclideanFiveColor.BoundedMeasurable
open EuclideanFiveColor.VectorMeasure EuclideanFiveColor.CommutingSpectral
variable {H : Type*} [NormedAddCommGroup H] [InnerProductSpace ℂ H] [CompleteSpace H]
  (U : DiscreteE →* unitary (H →L[ℂ] H)) (v : H)
def ordinaryIndicator : Func D :=
  ⟨(C:Set D).indicator (fun _ => (1:ℂ)),measurable_const.indicator measurableSet_C,
    1,fun d => by by_cases hd : d ∈ C <;> simp [Set.indicator_of_mem,Set.indicator_of_notMem,hd]⟩
lemma ordinaryIndicator_apply (d : D) : ordinaryIndicator d = (C:Set D).indicator (fun _ => (1:ℂ)) d := rfl
lemma ordinary_eval_continuous {d : D} (hd : d ∈ C) :
    Continuous (fun z : E => (eval z d : ℂ)) := by
  obtain ⟨ξ,rfl⟩ := hd
  change Continuous (fun z : E => (Circle.exp (inner ℝ (Multiplicative.toAdd ξ) (z:ℂ)) : ℂ))
  fun_prop
lemma ordinary_difference_tendsto (μ : Measure D) [IsFiniteMeasure μ] :
    Tendsto (fun z : E => ∫ d, ‖((eval z d : ℂ)-1)*ordinaryIndicator d‖^2 ∂μ)
      (𝓝 0) (𝓝 0) := by
  have hm (z : E) : Measurable (fun d => ‖((eval z d : ℂ)-1)*ordinaryIndicator d‖^2) := by
    have he : Measurable (fun d : D => (eval z d : ℂ)) := (evaluation (G := DiscreteE) (Multiplicative.ofAdd z)).continuous.measurable
    exact ((he.sub measurable_const).mul (measurable ordinaryIndicator)).norm.pow_const 2
  have hb (z : E) (d : D) : ‖‖((eval z d : ℂ)-1)*ordinaryIndicator d‖^2‖ ≤ (4:ℝ) := by
    have hi : ‖ordinaryIndicator d‖ ≤ 1 := by
      by_cases hd : d ∈ C <;> simp [ordinaryIndicator_apply,hd]
    have he : ‖(eval z d : ℂ)-1‖ ≤ 2 := by
      calc
        _ ≤ ‖(eval z d : ℂ)‖ + ‖(1:ℂ)‖ := norm_sub_le _ _
        _ = 2 := by rw [Circle.norm_coe, norm_one]; norm_num
    have hn : ‖((eval z d : ℂ)-1)*ordinaryIndicator d‖ ≤ 2 := by
      rw [norm_mul]
      exact (mul_le_mul he hi (norm_nonneg _) (by norm_num)).trans_eq (by norm_num)
    rw [Real.norm_eq_abs,abs_sq]
    nlinarith [norm_nonneg (((eval z d:ℂ)-1)*ordinaryIndicator d)]
  have hl (d : D) : Tendsto (fun z : E => ‖((eval z d : ℂ)-1)*ordinaryIndicator d‖^2)
      (𝓝 0) (𝓝 (0:ℝ)) := by
    by_cases hd : d ∈ C
    · have he := ((ordinary_eval_continuous hd).tendsto (0:E)).sub_const (1:ℂ)
      have ht := (he.mul_const (ordinaryIndicator d)).norm.pow 2
      have hz : (eval (0:E) d : ℂ) = 1 := by
        change (d 1 : ℂ) = 1
        rw [map_one]; rfl
      simpa only [hz,sub_self,zero_mul,norm_zero,zero_pow (by decide : 2 ≠ 0)] using ht
    · simp only [ordinaryIndicator_apply,Set.indicator_of_notMem hd,mul_zero,norm_zero,zero_pow (by decide : 2 ≠ 0)]
      exact tendsto_const_nhds
  have ht := tendsto_integral_filter_of_dominated_convergence (μ := μ) (fun _ : D => (4:ℝ))
    (Filter.Eventually.of_forall (fun z : E => (hm z).aestronglyMeasurable))
    (Filter.Eventually.of_forall (fun z : E => Filter.Eventually.of_forall (hb z)))
    (integrable_const (4:ℝ)) (Filter.Eventually.of_forall hl)
  simpa only [integral_zero] using ht

def ordinaryVector : H := cyclicMap (calculus U) v (l2 (measure (calculus U) v) ordinaryIndicator)
lemma ordinaryVector_continuous : ordinaryVector U v ∈ ContinuousVectors.space U := by
  let μ := measure (calculus U) v
  have he (z : E) : ContinuousVectors.op U z (ordinaryVector U v) - ordinaryVector U v =
      cyclicMap (calculus U) v (l2 μ ((boundedCM (evaluation (G := DiscreteE) (Multiplicative.ofAdd z))-1)*ordinaryIndicator)) := by
    dsimp [ordinaryVector,μ]
    rw [sub_mul,map_sub,one_mul,map_sub]
    rw [← mulLp_l2,cyclicMap_mul]
    rw [calculus_evaluation U (Multiplicative.ofAdd z : DiscreteE)]
    rfl
  have hn (z : E) : ‖ContinuousVectors.op U z (ordinaryVector U v) - ordinaryVector U v‖^2 =
      ∫ d, ‖((eval z d:ℂ)-1)*ordinaryIndicator d‖^2 ∂μ := by
    rw [he]
    change ‖cyclicIsometry (calculus U) v _‖^2 = _
    rw [LinearIsometry.norm_map,norm_l2_sq]
    rfl
  apply tendsto_iff_norm_sub_tendsto_zero.mpr
  have ht := Real.continuous_sqrt.tendsto (0:ℝ) |>.comp (ordinary_difference_tendsto μ)
  simpa only [Function.comp_def,← hn,Real.sqrt_sq (norm_nonneg _),Real.sqrt_zero] using ht
lemma measure_ordinary_zero_of_orthogonal (hv : v ∈ (ContinuousVectors.space U)ᗮ) :
    measure (calculus U) v (C:Set D) = 0 := by
  have ho := (Submodule.mem_orthogonal' _ _).mp hv (ordinaryVector U v) (ordinaryVector_continuous U v)
  have hp := cyclicMap_pair_one (calculus U) v ordinaryIndicator
  change ⟪v,ordinaryVector U v⟫_ℂ = _ at hp
  rw [ho] at hp
  have hz : (measure (calculus U) v).real (C:Set D) = 0 := by
    have := congrArg Complex.re hp
    simpa only [ordinaryIndicator_apply,integral_indicator measurableSet_C,integral_const,
      Measure.restrict_apply_univ,Complex.real_smul, smul_eq_mul,mul_one,Complex.zero_re,Complex.ofReal_re,Measure.real] using this.symm
  exact (ENNReal.toReal_eq_zero_iff _).mp hz |>.resolve_right (measure_ne_top _ _)
end PlaneFiveColor.Spectral
end

noncomputable section
open MeasureTheory
open scoped ComplexConjugate
namespace EuclideanFiveColor.CommutingSpectral
variable {G : Type*} [CommGroup G] [TopologicalSpace G] [DiscreteTopology G]
lemma evaluation_one : evaluation (1:G) = 1 := by
  ext d
  change (d 1 : ℂ) = 1
  rw [map_one]; rfl
lemma evaluation_mul (g h : G) : evaluation (g*h) = evaluation g * evaluation h := by
  ext d
  change (d (g*h) : ℂ) = (d g : ℂ)*(d h : ℂ)
  rw [map_mul]; rfl
lemma star_evaluation (g : G) : star (evaluation g) = evaluation g⁻¹ := by
  ext d
  change star (d g : ℂ) = (d g⁻¹ : ℂ)
  rw [map_inv]
  exact (Circle.coe_inv_eq_conj (d g)).symm
@[simps] def evaluationHom : G →* C(PontryaginDual G,ℂ) where
  toFun := evaluation
  map_one' := evaluation_one
  map_mul' := evaluation_mul
lemma evaluation_span_dense : Dense (Submodule.span ℂ (Set.range (evaluation (G := G))) : Set C(PontryaginDual G,ℂ)) := by
  let A := StarAlgebra.adjoin ℂ (Set.range (evaluation (G := G)))
  have hs : star (Set.range (evaluation (G := G))) = Set.range (evaluation (G := G)) := by
    ext f
    rw [Set.mem_star]
    constructor
    · rintro ⟨g,hg⟩
      refine ⟨g⁻¹,?_⟩
      rw [← star_evaluation,hg,star_star]
    · rintro ⟨g,rfl⟩
      exact ⟨g⁻¹,(star_evaluation g).symm⟩
  have he : A.toSubalgebra.toSubmodule = Submodule.span ℂ (Set.range (evaluation (G := G))) := by
    rw [StarAlgebra.adjoin_eq_span,hs,Set.union_self]
    have hc : Submonoid.closure (Set.range (evaluation (G := G))) = MonoidHom.mrange (evaluationHom (G := G)) :=
      Submonoid.closure_eq (MonoidHom.mrange (evaluationHom (G := G)))
    rw [hc]
    rfl
  have hsep : A.SeparatesPoints := by
    intro d e hde
    have hn : ∃ g, d g ≠ e g := by
      by_contra! h
      exact hde (DFunLike.ext _ _ h)
    obtain ⟨g,hg⟩ := hn
    refine ⟨evaluation g,⟨evaluation g,StarAlgebra.subset_adjoin ℂ _ (Set.mem_range_self g),rfl⟩,?_⟩
    change (d g : ℂ) ≠ (e g : ℂ)
    exact fun h => hg (Subtype.ext h)
  have ht := ContinuousMap.starSubalgebra_topologicalClosure_eq_top_of_separatesPoints A hsep
  rw [dense_iff_closure_eq,← he]
  change closure (A:Set C(PontryaginDual G,ℂ)) = _
  rw [← StarSubalgebra.topologicalClosure_coe,ht]
  rfl
end EuclideanFiveColor.CommutingSpectral
namespace EuclideanFiveColor.CompactIntegral
variable {X : Type*} [TopologicalSpace X] [CompactSpace X] [MeasurableSpace X] [OpensMeasurableSpace X]
  (μ : Measure X) [IsFiniteMeasure μ]
lemma integrableCM (f : C(X,ℂ)) : Integrable (f : X → ℂ) μ :=
  f.continuous.integrable_of_hasCompactSupport (HasCompactSupport.of_compactSpace _)
def linear : C(X,ℂ) →ₗ[ℂ] ℂ where
  toFun f := ∫ x, f x ∂μ
  map_add' f g := integral_add (integrableCM μ f) (integrableCM μ g)
  map_smul' c f := integral_smul c f
lemma norm_le (f : C(X,ℂ)) : ‖linear μ f‖ ≤ μ.real Set.univ * ‖f‖ := by
  simpa only [linear,LinearMap.coe_mk,AddHom.coe_mk,mul_comm] using
    norm_integral_le_of_norm_le_const (μ := μ) (Filter.Eventually.of_forall (ContinuousMap.norm_coe_le_norm f))
def clm : C(X,ℂ) →L[ℂ] ℂ := (linear μ).mkContinuous (μ.real Set.univ) (norm_le μ)
lemma apply_clm (f : C(X,ℂ)) : clm μ f = ∫ x, f x ∂μ := rfl
end EuclideanFiveColor.CompactIntegral
namespace EuclideanFiveColor.CommutingSpectral
variable {G : Type*} [CommGroup G] [TopologicalSpace G] [DiscreteTopology G]
  [MeasurableSpace (PontryaginDual G)] [BorelSpace (PontryaginDual G)]
lemma measure_eq_of_fourier (μ ν : Measure (PontryaginDual G)) [IsFiniteMeasure μ] [IsFiniteMeasure ν]
    [μ.Regular] [ν.Regular]
    (h : ∀ g, ∫ d, (d g : ℂ) ∂μ = ∫ d, (d g : ℂ) ∂ν) : μ = ν := by
  have he : CompactIntegral.clm μ = CompactIntegral.clm ν := by
    apply ContinuousLinearMap.ext_on evaluation_span_dense
    rintro _ ⟨g,rfl⟩
    exact h g
  apply Measure.ext_of_integral_eq_on_compactlySupported
  intro f
  let fc : C(PontryaginDual G,ℂ) := ⟨fun d => (f d : ℂ),by fun_prop⟩
  have hh := congrArg (fun L : C(PontryaginDual G,ℂ) →L[ℂ] ℂ => (L fc).re) he
  simpa only [CompactIntegral.apply_clm,fc,ContinuousMap.coe_mk,integral_complex_ofReal,Complex.ofReal_re] using hh
end EuclideanFiveColor.CommutingSpectral
end

end OAI


==> anc/erdos-1070/lean/OAI/Geometry/PlaneColoring/Accumulation.lean <==
import OAI.Geometry.PlaneColoring.Exclusion
import OAI.Geometry.PlaneColoring.FourTransport

namespace OAI

noncomputable section
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
lemma normalized_increment_endpoint_gap {l r a : ℝ} (hlr : l<r)
    {u δ : ℕ → ℝ} {v : ℝ} (hδ : ∀n,0<δ n)
    (hv : (a=l ∧ 0<v) ∨ (a=r ∧ v<0))
    (hu : Tendsto u atTop (𝓝 a))
    (hs : Tendsto (fun n => (u n-a)/δ n) atTop (𝓝 v)) :
    ∀ᶠn in atTop,u n∈Ioo l r := by
  rcases hv with ⟨rfl,hv⟩ | ⟨rfl,hv⟩
  · exact positive_normalized_increment_enters_gap hlr hδ hv hu hs
  · filter_upwards [hu.eventually (lt_mem_nhds hlr),hs.eventually (gt_mem_nhds hv)] with n hn hp
    exact ⟨hn,sub_neg.mp ((div_neg_iff.mp hp).resolve_left (fun h => (not_lt_of_ge (hδ n).le) h.2)).1⟩
variable (c : ℂ → Fin 5) (hc : Measurable c)
lemma four_support_positive (hw : WeakColoring 5 c) {x : ℂ} (hx : FourCenter c x)
    {s : Fin 3} (hs : s≠0) : 0<volume (fourSupport c hc x s) := by
  apply (four_realState_positive c hc hw hx hs).trans_le
  apply measure_mono_ae
  exact (ae_restrict_iff' (four_realState_measurable c hc x s)).mp
    (volume.restrict (fourRealState c hc x s)).support_mem_ae
lemma four_other_union (x : ℂ) {s : Fin 3} (hs : s≠0) :
    fourNonSingleton c hc x=fourSupport c hc x s∪fourSupport c hc x (if s=1 then 2 else 1) := by
  fin_cases s
  · exact (hs rfl).elim
  · rfl
  · exact Set.union_comm _ _
lemma four_endpoint_sequence_false (hw : WeakColoring 5 c)
    {yn : ℕ → ℂ} {x : ℂ} (hyn : ∀n,FourCenter c (yn n)) (hx : FourCenter c x)
    (hy : Tendsto yn atTop (𝓝 x)) {δ : ℕ → ℝ} {H : RealPlane} (hδ : ∀n,0<δ n)
    (hdir : Tendsto (fun n => (δ n)⁻¹•Complex.equivRealProdCLM (yn n-x)) atTop (𝓝 H))
    {l r a : ℝ} (hlr : l<r) (haEnd : a=l ∨ a=r)
    (hgap : Ioo l r⊆(fourSupport c hc x 1∪fourSupport c hc x 2)ᶜ)
    {s : Fin 3} (hs : s≠0) (ha : a∈fourSupport c hc x s)
    (hHa : H.1*Real.cos a+H.2*Real.sin a≠0) : False := by
  classical
  let t : Fin 3 := if s=1 then 2 else 1
  have ht : t≠0 := by dsimp [t]; split <;> decide
  have hRaN := four_gap_shift_subset c hc hw hx hlr hgap
    (show a+sixty∈Icc (l+sixty) (r+sixty) from by rcases haEnd with rfl|rfl <;> constructor <;> linarith)
  have hRa : a+sixty∈fourSupport c hc x t := by
    change a+sixty∈fourNonSingleton c hc x at hRaN
    rw [four_other_union c hc x hs] at hRaN
    exact hRaN.resolve_left (four_support_no_sixty c hc hw hx hs ha)
  obtain ⟨b0,hb0,b1,hb1,hb0a,hb1a,hv01⟩ := exists_transportVelocity_lt
    (four_support_positive c hc hw hx ht) hHa
  have hp : ∃b b',b∈fourSupport c hc x t ∧ b'∈fourSupport c hc x t ∧
      Real.sin (b-a)≠0 ∧ Real.sin (b'-a)≠0 ∧
      ((a=l ∧ 0<transportVelocity H a b-transportVelocity H a b') ∨
       (a=r ∧ transportVelocity H a b-transportVelocity H a b'<0)) := by
    rcases haEnd with hal|har
    · exact ⟨b1,b0,hb1,hb0,hb1a,hb0a,Or.inl ⟨hal,sub_pos.mpr hv01⟩⟩
    · exact ⟨b0,b1,hb0,hb1,hb0a,hb1a,Or.inr ⟨har,sub_neg.mpr hv01⟩⟩
  obtain ⟨b,b',hb,hb',hab,hab',hvel⟩ := hp
  obtain ⟨bn,hbn,hbt⟩ := four_support_continuity c hc hw hyn hx hy ht hb'
  obtain ⟨dn,hdn,hdt⟩ := four_support_continuity c hc hw hyn hx hy ht hRa
  let Hn := fun n => Complex.equivRealProdCLM (yn n-x)
  have hH : Tendsto Hn atTop (𝓝 0) := by
    simpa only [sub_self,map_zero,Function.comp_def] using
      Complex.equivRealProdCLM.continuous.continuousAt.tendsto.comp (hy.sub_const x)
  let cn := fun n => (sumTransport hab (Hn n) (a,b)).1
  have hcn : Tendsto cn atTop (𝓝 a) := (sumTransport_tendsto hab hH tendsto_const_nhds).fst_nhds
  have hneg : Tendsto (fun n => -Hn n) atTop (𝓝 0) := by simpa only [neg_zero] using hH.neg
  let un := fun n => (sumTransport hab' (-Hn n) (cn n,bn n)).1
  have hun : Tendsto un atTop (𝓝 a) :=
    (sumTransport_tendsto hab' hneg (hcn.prodMk_nhds hbt)).fst_nhds
  have huGap : ∀ᶠn in atTop,un n∈Ioo l r := normalized_increment_endpoint_gap hlr hδ hvel hun
    (sumTransport_double_increment hab hab' hH hbt hδ hdir)
  obtain ⟨P,V,hP,hP0,hV,haV,K,hbranch⟩ := sumTransport_neighborhood hab
  have hcN : ∀ᶠn in atTop,cn n∈fourNonSingleton c hc (yn n) := by
    filter_upwards [hH.eventually (hP.mem_nhds hP0)] with n hn
    exact (four_support_transport c hc hw hx (hyn n) hs ha hb hab hV haV hbranch hn).1
  obtain ⟨P',V',hP',hP0',hV',haV',K',hbranch'⟩ := sumTransport_neighborhood hab'
  have hcNot : ∀ᶠn in atTop,cn n∉fourSupport c hc (yn n) s := by
    filter_upwards [hneg.eventually (hP'.mem_nhds hP0'),
      (hcn.prodMk_nhds hbt).eventually (hV'.mem_nhds haV'),huGap] with n hn hqn hgn hcu
    have hcenter : Complex.equivRealProdCLM (x-yn n)= -Hn n := by
      dsimp [Hn]
      rw [← map_neg,neg_sub]
    have htr := four_support_transport_general c hc hw (hyn n) hx hs hab' hcu (hbn n)
      hV' hqn hbranch' (hcenter.symm ▸ hn)
    rw [hcenter] at htr
    exact hgap hgn htr.1
  have hcT : ∀ᶠn in atTop,cn n∈fourSupport c hc (yn n) t := by
    filter_upwards [hcN,hcNot] with n hn hnot
    rw [four_other_union c hc (yn n) hs] at hn
    exact hn.resolve_left hnot
  let vn := fun n => if h : cn n∈fourSupport c hc (yn n) t then cn n
    else (four_support_nonempty c hc hw (hyn n) ht).choose
  have hvn : ∀n,vn n∈fourSupport c hc (yn n) t := by
    intro n
    dsimp [vn]
    split
    · assumption
    · exact (four_support_nonempty c hc hw (hyn n) ht).choose_spec
  have hvlim : Tendsto vn atTop (𝓝 a) := hcn.congr' (by
    filter_upwards [hcT] with n hn
    simp only [vn,dite_eq_left hn])
  exact four_support_sequence_no_unit c hc hw hyn hx hy ht hvlim hdt hvn hdn (direction_sixty_unit_real a)
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology
namespace EuclideanFiveColor
lemma gap_endpoint_nonorthogonal {H : ℝ×ℝ} (hH : H≠0) {a b : ℝ}
    (hab : 0<b-a) (hab' : b-a<Real.pi) :
    H.1*Real.cos a+H.2*Real.sin a≠0 ∨ H.1*Real.cos b+H.2*Real.sin b≠0 := by
  by_contra! h
  have hs := (Real.sin_pos_of_pos_of_lt_pi hab hab').ne'
  have h1 : H.1*Real.sin (b-a)=0 := by
    rw [Real.sin_sub]
    linear_combination Real.sin b*h.1-Real.sin a*h.2
  have h2 : H.2*Real.sin (b-a)=0 := by
    rw [Real.sin_sub]
    linear_combination -Real.cos b*h.1+Real.cos a*h.2
  apply hH
  exact Prod.ext ((mul_eq_zero.mp h1).resolve_right hs) ((mul_eq_zero.mp h2).resolve_right hs)
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
lemma triple_subset_pair {α : Type*} [DecidableEq α] {S : Finset α} {a b d : α}
    (hS : S.card ≤ 2) (hsub : S ⊆ {a,b,d}) :
    S ⊆ {a,b} ∨ S ⊆ {a,d} ∨ S ⊆ {b,d} := by
  by_cases hab : a=b
  · subst b
    exact Or.inr (Or.inl (by simpa using hsub))
  by_cases ha : a∈S
  · by_cases hb : b∈S
    · left
      intro x hx
      by_contra hn
      have hxne : x≠a ∧ x≠b := by simpa only [Finset.mem_insert,Finset.mem_singleton,not_or] using hn
      have : 3 ≤ S.card := by
        have hh : ({a,b,x} : Finset α) ⊆ S := by simp only [Finset.insert_subset_iff,Finset.singleton_subset_iff]; exact ⟨ha,hb,hx⟩
        have hc := Finset.card_le_card hh
        simpa [hab,hxne.1.symm,hxne.2.symm] using hc
      omega
    · right; left
      intro x hx
      have := hsub hx
      simp only [Finset.mem_insert,Finset.mem_singleton] at this ⊢
      rcases this with h|h|h
      · exact Or.inl h
      · exact False.elim (hb (h ▸ hx))
      · exact Or.inr h
  · right; right
    intro x hx
    exact (Finset.mem_insert.mp (hsub hx)).resolve_left (fun h => ha (h ▸ hx))
lemma triangle_binary (c : ℂ → Fin 5) (hc : Measurable c) (hw : WeakColoring 5 c)
    {x : ℂ} {a b d i j : Fin 5}
    (hab : TransitionEdge c a b x) (had : TransitionEdge c a d x) (hbd : TransitionEdge c b d x)
    (hcomp : Finset.univ\{a,b,d}={i,j}) : BinaryCenter c hc x i j := by
  filter_upwards [palette_cardinality c hc hw x,edge_palette_not_pair c hc hw hab,
    edge_palette_not_pair c hc hw had,edge_palette_not_pair c hc hw hbd] with t ht hab had hbd
  by_contra hn
  have hnot : i∉palette c hc x t ∧ j∉palette c hc x t := by
    simpa only [mem_palette,not_or] using hn
  have hsub : palette c hc x t ⊆ {a,b,d} := by
    intro s hs
    by_contra hns
    have : s∈({i,j} : Finset (Fin 5)) := by rw [← hcomp]; simp [hns]
    simp only [Finset.mem_insert,Finset.mem_singleton] at this
    rcases this with rfl|rfl
    · exact hnot.1 hs
    · exact hnot.2 hs
  rcases triple_subset_pair ht.2 hsub with h|h|h
  · exact hab h
  · exact had h
  · exact hbd h
lemma triangle_centers_separated (c : ℂ → Fin 5) (hc : Measurable c) (hw : WeakColoring 5 c)
    (a b d i j : Fin 5) (hcomp : Finset.univ\{a,b,d}={i,j}) :
    ∃ δ>0, ∀ x z : ℂ, TransitionEdge c a b x → TransitionEdge c a d x → TransitionEdge c b d x →
      TransitionEdge c a b z → TransitionEdge c a d z → TransitionEdge c b d z → x≠z → δ≤dist x z := by
  obtain ⟨δ,hδ,hsep⟩ := binary_centers_separated c hc hw
  exact ⟨δ,hδ,fun x z h1 h2 h3 h4 h5 h6 hne => hsep x z i j
    (triangle_binary c hc hw h1 h2 h3 hcomp) (triangle_binary c hc hw h4 h5 h6 hcomp) hne⟩
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
variable {k : ℕ} (c : ℂ → Fin k)
lemma transitionRatio_mono {i j : Fin k} {x y : ℂ} {R S : ℝ}
    (hB : Metric.ball x R ⊆ Metric.ball y S) (h : ℂ) :
    transitionRatio c i j x R h ≤ transitionRatio c i j y S h := by
  apply ENNReal.div_le_div_right
  exact measure_mono (fun _ hq => ⟨hB hq.1,hq.2⟩)
lemma transitionEdge_closed (i j : Fin k) : IsClosed {x | TransitionEdge c i j x} := by
  apply isClosed_of_closure_subset
  intro x hx
  have hne : i≠j := by
    obtain ⟨y,_,hy⟩ := mem_closure_iff.mp hx Set.univ isOpen_univ (mem_univ _)
    exact hy.1
  refine ⟨hne,fun R hR => ?_⟩
  obtain ⟨y,hyB,hy⟩ := mem_closure_iff.mp hx (Metric.ball x (R/2)) Metric.isOpen_ball
    (Metric.mem_ball_self (by linarith))
  have hB : Metric.ball y (R/2) ⊆ Metric.ball x R := by
    intro z hz
    have ht := dist_triangle z y x
    have hz' : dist z y < R/2 := hz
    have hy' : dist y x < R/2 := hyB
    exact lt_of_le_of_lt ht (by linarith)
  exact (hy.2 (R/2) (by linarith)).trans_le (limsup_le_limsup
    (Eventually.of_forall (transitionRatio_mono c hB)))
lemma missing_edge_lim (i j : Fin k) (hne : i≠j) {x : ℂ}
    (he : ¬TransitionEdge c i j x) : ∃ R>0,
    Tendsto (transitionRatio c i j x R) (𝓝[≠] (0:ℂ)) (𝓝 0) := by
  obtain ⟨R,hR,hr⟩ : ∃ R, 0<R ∧ ¬0<limsup (transitionRatio c i j x R) (𝓝[≠] (0:ℂ)) := by
    have hh : ¬∀ R, 0<R → 0<limsup (transitionRatio c i j x R) (𝓝[≠] (0:ℂ)) :=
      fun hh => he ⟨hne,hh⟩
    push Not at hh
    exact ⟨hh.choose,hh.choose_spec.1,not_lt.mpr hh.choose_spec.2⟩
  refine ⟨R,hR,?_⟩
  have hs : limsup (transitionRatio c i j x R) (𝓝[≠] (0:ℂ))=0 := le_antisymm (not_lt.mp hr) (bot_le)
  exact tendsto_of_le_liminf_of_limsup_le (bot_le) hs.le
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
variable (c : ℂ → Fin 5) (hc : Measurable c)
include hc
lemma four_normalized_sequence_false (hw : WeakColoring 5 c)
    {yn : ℕ → ℂ} {x : ℂ} (hyn : ∀n,FourCenter c (yn n)) (hx : FourCenter c x)
    (hy : Tendsto yn atTop (𝓝 x)) {δ : ℕ → ℝ} {H : RealPlane} (hδ : ∀n,0<δ n) (hH : H≠0)
    (hdir : Tendsto (fun n => (δ n)⁻¹•Complex.equivRealProdCLM (yn n-x)) atTop (𝓝 H)) : False := by
  obtain ⟨a,b,ha,hb,hab,hab',hgap⟩ := four_gap_exists c hc hw hx
  have hp : b-a<Real.pi := hab'.trans_lt (by dsimp [sixty]; linarith [Real.pi_pos])
  rcases gap_endpoint_nonorthogonal hH (sub_pos.mpr hab) hp with hda|hdb
  · rcases ha with ha|ha
    · exact four_endpoint_sequence_false c hc hw hyn hx hy hδ hdir hab (Or.inl rfl) hgap (by decide) ha hda
    · exact four_endpoint_sequence_false c hc hw hyn hx hy hδ hdir hab (Or.inl rfl) hgap (by decide) ha hda
  · rcases hb with hb|hb
    · exact four_endpoint_sequence_false c hc hw hyn hx hy hδ hdir hab (Or.inr rfl) hgap (by decide) hb hdb
    · exact four_endpoint_sequence_false c hc hw hyn hx hy hδ hdir hab (Or.inr rfl) hgap (by decide) hb hdb
lemma four_sequence_no_accumulation (hw : WeakColoring 5 c)
    {yn : ℕ → ℂ} {x : ℂ} (hyn : ∀n,FourCenter c (yn n)) (hx : FourCenter c x)
    (hy : Tendsto yn atTop (𝓝 x)) (hne : ∀n,yn n≠x) : False := by
  let Hn := fun n => Complex.equivRealProdCLM (yn n-x)
  have hn : ∀n,Hn n≠0 := by
    intro n h
    apply hne n
    apply sub_eq_zero.mp
    exact Complex.equivRealProdCLM.injective (h.trans (map_zero _).symm)
  let δ := fun n => ‖Hn n‖
  have hδ : ∀n,0<δ n := fun n => norm_pos_iff.mpr (hn n)
  have hd : ∀n,(δ n)⁻¹•Hn n∈Metric.sphere 0 1 := by
    intro n
    rw [mem_sphere_zero_iff_norm]
    exact norm_smul_inv_norm (𝕜 := ℝ) (hn n)
  obtain ⟨H,hH,φ,hφ,hlim⟩ := (isCompact_sphere (0 : RealPlane) 1).tendsto_subseq hd
  have hH0 : H≠0 := by
    rw [mem_sphere_zero_iff_norm] at hH
    intro hz
    simp only [hz,norm_zero] at hH
    norm_num at hH
  exact four_normalized_sequence_false c hc hw (fun n => hyn (φ n)) hx
    (hy.comp hφ.tendsto_atTop) (fun n => hδ (φ n)) hH0 hlim
omit hc in
lemma fourCenter_closed : IsClosed {x | FourCenter c x} :=
  (transitionEdge_closed c 0 1).inter ((transitionEdge_closed c 1 2).inter
    ((transitionEdge_closed c 2 3).inter (transitionEdge_closed c 3 0)))
lemma fourCenter_discrete (hw : WeakColoring 5 c) : IsDiscrete {x | FourCenter c x} := by
  apply isDiscrete_iff_discreteTopology.mpr
  apply discreteTopology_of_noAccPts
  intro x hx ha
  obtain ⟨yn,hyn,hy⟩ := mem_closure_iff_seq_limit.mp
    (accPt_principal_iff_clusterPt.mp ha).mem_closure
  exact four_sequence_no_accumulation c hc hw (fun n => (hyn n).1) hx hy
    (fun n => by simpa only [mem_singleton_iff] using (hyn n).2)
lemma fourCenter_compact_finite (hw : WeakColoring 5 c) {K : Set ℂ} (hK : IsCompact K) :
    (K∩{x | FourCenter c x}).Finite :=
  (hK.inter_right (fourCenter_closed c)).finite ((fourCenter_discrete c hc hw).mono inter_subset_right)

end EuclideanFiveColor

end

noncomputable section
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
variable {k : ℕ} (c : ℂ → Fin k) (e : Equiv.Perm (Fin k))
lemma weak_relabel (hw : WeakColoring k c) : WeakColoring k (e ∘ c) := by
  refine ⟨(measurable_of_finite e).comp_aemeasurable hw.1,?_⟩
  exact hw.2.mono fun p hp h => hp (e.injective h)
lemma transitionSet_relabel (i j : Fin k) (x : ℂ) (R : ℝ) (h : ℂ) :
    transitionSet (e ∘ c) (e i) (e j) x R h=transitionSet c i j x R h := by
  ext q
  simp only [transitionSet,Set.mem_ofPred_eq,Function.comp_apply,Equiv.apply_eq_iff_eq]
lemma transitionEdge_relabel (i j : Fin k) (x : ℂ) :
    TransitionEdge (e ∘ c) (e i) (e j) x ↔ TransitionEdge c i j x := by
  have he : transitionRatio (e ∘ c) (e i) (e j) x=transitionRatio c i j x := by
    funext R h
    unfold transitionRatio
    rw [transitionSet_relabel]
  simp only [TransitionEdge,he,ne_eq,Equiv.apply_eq_iff_eq]
lemma transitionEdge_symm {i j : Fin k} {x : ℂ} (h : TransitionEdge c i j x) :
    TransitionEdge c j i x := by
  have he : transitionRatio c j i x=transitionRatio c i j x := by
    funext R z
    have hs : transitionSet c j i x R z=transitionSet c i j x R z := by
      ext q
      simp only [transitionSet,Set.mem_ofPred_eq,or_comm]
    change volume _ / _ = volume _ / _
    rw [hs]
  exact ⟨h.1.symm,by simpa only [he] using h.2⟩
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
variable (c : ℂ → Fin 5) (hc : Measurable c)
def ThreeCenter (x : ℂ) : Prop :=
  TransitionEdge c 0 1 x ∧ TransitionEdge c 0 2 x ∧ TransitionEdge c 1 2 x
lemma threeCenter_closed : IsClosed {x | ThreeCenter c x} :=
  (transitionEdge_closed c 0 1).inter ((transitionEdge_closed c 0 2).inter (transitionEdge_closed c 1 2))
include hc in
lemma three_sequence_no_accumulation (hw : WeakColoring 5 c)
    {yn : ℕ → ℂ} {x : ℂ} (hyn : ∀n,ThreeCenter c (yn n)) (hx : ThreeCenter c x)
    (hy : Tendsto yn atTop (𝓝 x)) (hne : ∀n,yn n≠x) : False := by
  obtain ⟨δ,hδ,hsep⟩ := triangle_centers_separated c hc hw 0 1 2 3 4 (by decide)
  have hd : Tendsto (fun n => dist (yn n) x) atTop (𝓝 0) := by
    simpa only [dist_self] using hy.dist (tendsto_const_nhds : Tendsto (fun _ : ℕ => x) atTop (𝓝 x))
  have hev : ∀ᶠn in atTop,dist (yn n) x<δ := hd.eventually (gt_mem_nhds hδ)
  obtain ⟨n,hn⟩ := hev.exists
  exact (not_lt_of_ge (hsep (yn n) x (hyn n).1 (hyn n).2.1 (hyn n).2.2 hx.1 hx.2.1 hx.2.2 (hne n))) hn
include hc in
lemma threeCenter_discrete (hw : WeakColoring 5 c) : IsDiscrete {x | ThreeCenter c x} := by
  apply isDiscrete_iff_discreteTopology.mpr
  apply discreteTopology_of_noAccPts
  intro x hx ha
  obtain ⟨yn,hyn,hy⟩ := mem_closure_iff_seq_limit.mp
    (accPt_principal_iff_clusterPt.mp ha).mem_closure
  exact three_sequence_no_accumulation c hc hw (fun n => (hyn n).1) hx hy
    (fun n => by simpa only [mem_singleton_iff] using (hyn n).2)
include hc in
lemma threeCenter_compact_finite (hw : WeakColoring 5 c) {K : Set ℂ} (hK : IsCompact K) :
    (K∩{x | ThreeCenter c x}).Finite :=
  (hK.inter_right (threeCenter_closed c)).finite ((threeCenter_discrete c hc hw).mono inter_subset_right)
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
variable (c : ℂ → Fin 5) (hc : Measurable c)
def FiveCenter (x : ℂ) : Prop := ∀i : Fin 5,TransitionEdge c i (i+1) x
lemma five_palette_admissible (hw : WeakColoring 5 c) {x : ℂ} (hx : FiveCenter c x) :
    ∀ᵐt∂angularMeasure,FiveAdmissible (palette c hc x t) := by
  filter_upwards [palette_nonempty c hc x,palette_cardinality c hc hw x,
    ae_all_iff.mpr (fun i => edge_palette_not_pair c hc hw (hx i))] with t hn hs he
  exact ⟨hn,hs.2,he⟩
def fiveState (x : ℂ) (t : Angles) : Fin 5 := fiveCanonical (palette c hc x t)
lemma palette_eq_measurable (x : ℂ) (p : Finset (Fin 5)) :
    MeasurableSet {t | palette c hc x t=p} := by
  simp only [Finset.ext_iff,Set.ofPred_forall]
  apply MeasurableSet.iInter
  intro i
  by_cases hi : i∈p
  · simpa only [hi,iff_true,mem_palette,Set.ofPred_mem_eq] using paletteSet_measurable c hc x i
  · simpa only [hi,iff_false,mem_palette,← Set.mem_compl_iff,Set.ofPred_mem_eq] using (paletteSet_measurable c hc x i).compl
lemma fiveState_measurable (x : ℂ) : Measurable (fiveState c hc x) := by
  exact Measurable.ite (palette_eq_measurable c hc x _) measurable_const
    (Measurable.ite (palette_eq_measurable c hc x _) measurable_const
      (Measurable.ite (palette_eq_measurable c hc x _) measurable_const
        (Measurable.ite (palette_eq_measurable c hc x _) measurable_const measurable_const)))
lemma fiveState_diag (hw : WeakColoring 5 c) {x : ℂ} (hx : FiveCenter c x) :
    ∀ᵐt∂angularMeasure,palette c hc x t=fiveDiag (fiveState c hc x t) :=
  (five_palette_admissible c hc hw hx).mono fun _ ht => five_admissible_diag _ ht
lemma fiveState_represents (hw : WeakColoring 5 c) {x : ℂ} (hx : FiveCenter c x) (i : Fin 5) :
    RealState hc x {t : ℝ | fiveState c hc x (t : Angles)=i} (fiveDiag i) := by
  refine ⟨measurableSet_eq_fun ((fiveState_measurable c hc x).comp angleMk_quasiMeasurePreserving.measurable) measurable_const,?_⟩
  intro j hj
  filter_upwards [angleMk_quasiMeasurePreserving.ae (fiveState_diag c hc hw hx)] with t ht hti
  change fiveState c hc x (t : Angles)=i at hti
  apply (mem_palette c hc x (t : Angles) j).mp
  rw [ht,hti]
  exact hj
lemma fiveState_adj (hw : WeakColoring 5 c) {x : ℂ} (hx : FiveCenter c x) :
    ∀ᵐt∂angularMeasure,fiveAdj (fiveState c hc x t) (fiveState c hc x (t+(sixty : Angles))) := by
  have hs := fiveState_diag c hc hw hx
  filter_upwards [hs,(measurePreserving_add_right angularMeasure (sixty : Angles)).quasiMeasurePreserving.ae hs,
    palette_sixty_disjoint c hc hw x] with t ht hu hd
  apply (five_diag_disjoint _ _).mp
  change Disjoint (palette c hc x t) (palette c hc x (t+(sixty : Angles))) at hd
  rwa [ht,hu] at hd
end EuclideanFiveColor
end

end OAI


==> anc/erdos-1070/lean/OAI/Geometry/PlaneColoring/AngularBoundary.lean <==
import OAI.Geometry.PlaneColoring.BoundaryTrace

namespace OAI

noncomputable section
namespace EuclideanFiveColor
/-- `0` is the outsider and `1,2` the two diagonal states. -/
def FourWordValid (w : Fin 6 → Fin 3) : Prop :=
  (∀j,w j≠w (j+1)) ∧ (∀j,w j≠0 → w (j+3)≠0 → w (j+3)=w j)
instance (w : Fin 6 → Fin 3) : Decidable (FourWordValid w) := inferInstanceAs (Decidable (_∧_))
def FourWordMixed (w : Fin 6 → Fin 3) : Prop :=
  ∃i j,w i=0 ∧ w j=0 ∧ i.val%2≠j.val%2
instance (w : Fin 6 → Fin 3) : Decidable (FourWordMixed w) := inferInstanceAs (Decidable (∃_i _j,_∧_∧_))
def FourWordCross (w u : Fin 6 → Fin 3) : Prop :=
  ∀j,w j≠0 → u (j+1)≠w j ∧ u (j-1)≠w j
instance (w u : Fin 6 → Fin 3) : Decidable (FourWordCross w u) := inferInstanceAs (Decidable (∀_j,_→_∧_))
lemma forall_six_word (P : (Fin 6 → Fin 3) → Prop) :
    (∀w,P w) ↔ ∀a b c d e f : Fin 3,P ![a,b,c,d,e,f] := by
  constructor
  · intro h a b c d e f
    exact h _
  · intro h w
    have he : w=![w 0,w 1,w 2,w 3,w 4,w 5] := by
      ext j
      fin_cases j <;> rfl
    rw [he]
    exact h _ _ _ _ _ _
lemma four_word_has_outsider : ∀w : Fin 6 → Fin 3,FourWordValid w → ∃j,w j=0 := by
  simp only [forall_six_word]
  decide
lemma four_word_mixed_periodic : ∀w : Fin 6 → Fin 3,FourWordValid w → FourWordMixed w →
    (∀j,w (j+3)=w j) ∧ w 0≠w 1 ∧ w 1≠w 2 ∧ w 0≠w 2 := by
  simp only [forall_six_word]
  decide
lemma four_word_mixed_isolated : ∀w : Fin 6 → Fin 3,FourWordValid w → FourWordMixed w →
    ∀u : Fin 6 → Fin 3,FourWordValid u → FourWordCross w u → u=w := by
  simp only [forall_six_word]
  decide
lemma four_word_parity : ∀w : Fin 6 → Fin 3,FourWordValid w → ¬FourWordMixed w →
    ∃p : Fin 2,∀j,w j=0 → j.val%2=p.val := by
  simp only [forall_six_word]
  decide
lemma four_word_shift_parity : ∀w : Fin 6 → Fin 3,∀p : Fin 2,
    (∀j,w j=0 → j.val%2=p.val) → ∀j,w (j+1)=0 → j.val%2=(p+1).val := by
  simp only [forall_six_word]
  decide
lemma four_word_opposite_parity : ∀w : Fin 6 → Fin 3,FourWordValid w →
    (∀j,w j=0 → j.val%2=0) → ∀u : Fin 6 → Fin 3,FourWordValid u →
    (∀j,u j=0 → j.val%2=1) → FourWordCross w u →
    ∃a b : Fin 3,a≠0 ∧ b≠0 ∧ a≠b ∧
      (∀j,j.val%2=1 → w j=a) ∧ (∀j,j.val%2=0 → u j=b) := by
  simp only [forall_six_word]
  decide
end EuclideanFiveColor
end

noncomputable section
open Set Topology
namespace EuclideanFiveColor
/-- Uniform local isolation of a value on a dense subset of a connected metric
space propagates globally. This is the manuscript dense-set chain argument. -/
lemma dense_isolated_value_constant {E F : Type*} [MetricSpace E] [PreconnectedSpace E]
    {G : Set E} (hG : Dense G) (f : E → F) {b : F} {ε : ℝ} (hε : 0<ε)
    (hne : ∃x∈G,f x=b)
    (hl : ∀x∈G,f x=b → ∀y∈G,dist x y<ε → f y=b) : ∀y∈G,f y=b := by
  let A : Set E := {x | x∈G ∧ f x=b}
  have hAne : A.Nonempty := hne
  have hAopen : IsOpen (closure A) := by
    apply isOpen_iff_forall_mem_open.mpr
    intro x hx
    obtain ⟨a,ha,had⟩ := Metric.mem_closure_iff.mp hx ε hε
    have hsub : Metric.ball a ε∩G⊆A := by
      intro y hy
      exact ⟨hy.2,hl a ha.1 ha.2 y hy.2 (by simpa only [Metric.mem_ball,dist_comm] using hy.1)⟩
    have hball : Metric.ball a ε⊆closure A := by
      intro y hy
      apply closure_mono hsub
      exact Metric.isOpen_ball.inter_closure ⟨hy,hG y⟩
    exact ⟨Metric.ball a ε,hball,Metric.isOpen_ball,had⟩
  have hfull : closure A=univ := (show IsClopen (closure A) from ⟨isClosed_closure,hAopen⟩).eq_univ
    (hAne.mono subset_closure)
  intro y hy
  have hym : y∈closure A := by rw [hfull]; trivial
  obtain ⟨a,ha,had⟩ := Metric.mem_closure_iff.mp hym ε hε
  exact hl a ha.1 ha.2 y hy (by simpa only [dist_comm] using had)
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
lemma sixty_six : (6 : ℕ) • (sixty : Angles)=0 := by
  rw [← AddCircle.coe_nsmul]
  convert AddCircle.coe_period (p := 2*Real.pi) using 1
  congr 1
  simp only [nsmul_eq_mul,sixty]
  ring
lemma sixty_three : (3 : ℕ) • (sixty : Angles)=(Real.pi : Angles) := by
  rw [← AddCircle.coe_nsmul]
  congr 1
  simp only [nsmul_eq_mul,sixty]
  ring
def sixAngle (j : Fin 6) : Angles := j.val • (sixty : Angles)
lemma sixAngle_step (j : Fin 6) : sixAngle (j+1)=sixAngle j+(sixty : Angles) := by
  fin_cases j <;> norm_num [sixAngle,Fin.val_add,succ_nsmul]
  simpa only [succ_nsmul,zero_nsmul,zero_add] using sixty_six.symm
lemma sixAngle_half (j : Fin 6) : sixAngle (j+3)=sixAngle j+(Real.pi : Angles) := by
  rw [show j+3=(j+1+1)+1 from (by decide : ∀j : Fin 6,j+3=(j+1+1)+1) j,sixAngle_step,sixAngle_step,sixAngle_step,← sixty_three]
  simp only [succ_nsmul,zero_nsmul,zero_add]
  abel
lemma direction_add_pi (t : Angles) : direction (t+(Real.pi : Angles))= -direction t := by
  obtain ⟨a,rfl⟩ := QuotientAddGroup.mk_surjective t
  rw [← AddCircle.coe_add,direction_real,direction_real,Circle.exp_add]
  simp
end EuclideanFiveColor
end

noncomputable section
open Set Topology
namespace EuclideanFiveColor
/-- The mixed-parity exceptional words are excluded by actual local isolation
and sixty-degree covariance on a dense set. -/
lemma four_words_no_mixed (G : Set Angles) (hG : Dense G) (w : Angles → Fin 6 → Fin 3)
    (hv : ∀t∈G,FourWordValid (w t))
    (hshiftG : ∀t∈G,t+(sixty : Angles)∈G)
    (hshift : ∀t∈G,∀j,w (t+(sixty : Angles)) j=w t (j+1))
    {ε : ℝ} (hε : 0<ε)
    (hcross : ∀t∈G,∀u∈G,dist t u<ε → FourWordCross (w t) (w u)) :
    ∀t∈G,¬FourWordMixed (w t) := by
  intro t ht hm
  have he : ∀u∈G,w u=w t := by
    apply dense_isolated_value_constant hG w hε ⟨t,ht,rfl⟩
    intro u hu hue v hv' hdist
    exact (four_word_mixed_isolated (w u) (hv u hu) (by rw [hue]; exact hm)
      (w v) (hv v hv') (hcross u hu v hv' hdist)).trans hue
  have hconst := congrFun (he (t+(sixty : Angles)) (hshiftG t ht)) 0
  rw [hshift t ht 0] at hconst
  exact (hv t ht).1 0 hconst.symm
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
open scoped RealInnerProductSpace
namespace EuclideanFiveColor
/-- The source's strict min/max straddling region, in equivalent witness form. -/
def Straddle (K : Set ℂ) : Set ℂ := {z | ∃p∈K,∃q∈K,dist z p<1 ∧ 1<dist z q}
lemma straddle_isOpen (K : Set ℂ) : IsOpen (Straddle K) := by
  have he : Straddle K=⋃p∈K,⋃q∈K,{z | dist z p<1 ∧ 1<dist z q} := by
    ext z
    simp only [Straddle,mem_iUnion,mem_ofPred_eq,exists_prop]
  rw [he]
  exact isOpen_iUnion fun _ => isOpen_iUnion fun _ => isOpen_iUnion fun _ => isOpen_iUnion fun _ =>
    (isOpen_lt (continuous_id.dist continuous_const) continuous_const).inter
      (isOpen_lt continuous_const (continuous_id.dist continuous_const))
lemma straddle_connected_unit {K : Set ℂ} (hK : IsPreconnected K) {z : ℂ} (hz : z∈Straddle K) :
    ∃p∈K,dist z p=1 := by
  obtain ⟨p,hp,q,hq,hp1,hq1⟩ := hz
  exact hK.intermediate_value hp hq (continuous_const.dist continuous_id).continuousOn ⟨hp1.le,hq1.le⟩
lemma approaching_direction_inside {r : ℕ → ℝ} {w : ℕ → ℂ} {v e : ℂ}
    (hr : ∀n,0<r n) (hr0 : Tendsto r atTop (𝓝 0)) (hw : ∀n,‖w n‖=1)
    (hwv : Tendsto w atTop (𝓝 v)) (he : ‖e‖=1) (hv : 0<⟪e,v⟫) :
    ∀ᶠn in atTop,‖e-(r n : ℂ)*w n‖<1 := by
  have ht : Tendsto (fun n => 2*⟪e,w n⟫-r n) atTop (𝓝 (2*⟪e,v⟫)) := by
    simpa only [sub_zero] using ((tendsto_const_nhds.inner hwv).const_mul 2).sub hr0
  filter_upwards [ht.eventually (lt_mem_nhds (by positivity : (0:ℝ)<2*⟪e,v⟫))] with n hn
  have heq : ‖e-(r n : ℂ)*w n‖^2=1-2*r n*⟪e,w n⟫+(r n)^2 := by
    change ‖e-r n • w n‖^2= _
    rw [norm_sub_sq_real,inner_smul_right,norm_smul,Real.norm_eq_abs,abs_of_pos (hr n),he,hw]
    ring
  have hpos := mul_pos (hr n) hn
  nlinarith [norm_nonneg (e-(r n : ℂ)*w n)]
lemma approaching_direction_outside {r : ℕ → ℝ} {w : ℕ → ℂ} {v e : ℂ}
    (hr : ∀n,0<r n) (hr0 : Tendsto r atTop (𝓝 0)) (hw : ∀n,‖w n‖=1)
    (hwv : Tendsto w atTop (𝓝 v)) (he : ‖e‖=1) (hv : ⟪e,v⟫<0) :
    ∀ᶠn in atTop,1<‖e-(r n : ℂ)*w n‖ := by
  have ht : Tendsto (fun n => 2*⟪e,w n⟫-r n) atTop (𝓝 (2*⟪e,v⟫)) := by
    simpa only [sub_zero] using ((tendsto_const_nhds.inner hwv).const_mul 2).sub hr0
  filter_upwards [ht.eventually (gt_mem_nhds (by linarith : 2*⟪e,v⟫<(0:ℝ)))] with n hn
  have heq : ‖e-(r n : ℂ)*w n‖^2=1-2*r n*⟪e,w n⟫+(r n)^2 := by
    change ‖e-r n • w n‖^2= _
    rw [norm_sub_sq_real,inner_smul_right,norm_smul,Real.norm_eq_abs,abs_of_pos (hr n),he,hw]
    ring
  have hneg := mul_neg_of_pos_of_neg (hr n) hn
  nlinarith [norm_nonneg (e-(r n : ℂ)*w n)]
lemma outer_straddle_strip {K : Set ℂ} {x e q : ℂ} (hx : x∈K) (hq : q∈K)
    (_he : ‖e‖=1) (hed : dist (x+e) q<1) :
    ∃δ>0,∀e' : ℂ,‖e'‖=1 → dist e' e<δ → ∀r : ℝ,1<r → r<1+δ →
      x+(r : ℂ)*e'∈Straddle K := by
  have hn : ∀ᶠp : ℝ × ℂ in 𝓝 (1,e),dist (x+(p.1 : ℂ)*p.2) q<1 :=
    (show Continuous (fun p : ℝ × ℂ => dist (x+(p.1 : ℂ)*p.2) q) by fun_prop).continuousAt.eventually
      (gt_mem_nhds (by simpa only [Complex.ofReal_one,one_mul] using hed))
  obtain ⟨δ,hδ,hsub⟩ := Metric.mem_nhds_iff.mp hn
  refine ⟨δ,hδ,fun e' he' heδ r hr hrδ => ⟨q,hq,x,hx,?_,?_⟩⟩
  · apply hsub (a := (r,e'))
    rw [Metric.mem_ball,Prod.dist_eq,max_lt_iff]
    exact ⟨by rw [Real.dist_eq,abs_of_pos (by linarith : 0<r-1)]; linarith,heδ⟩
  · rw [dist_eq_norm,add_sub_cancel_left,norm_mul,Complex.norm_real,Real.norm_eq_abs,abs_of_pos (by linarith : 0<r),he',mul_one]
    exact hr
lemma inner_straddle_strip {K : Set ℂ} {x e q : ℂ} (hx : x∈K) (hq : q∈K)
    (_he : ‖e‖=1) (hed : 1<dist (x+e) q) :
    ∃δ>0,∀e' : ℂ,‖e'‖=1 → dist e' e<δ → ∀r : ℝ,0<r → 1-δ<r → r<1 →
      x+(r : ℂ)*e'∈Straddle K := by
  have hn : ∀ᶠp : ℝ × ℂ in 𝓝 (1,e),1<dist (x+(p.1 : ℂ)*p.2) q :=
    (show Continuous (fun p : ℝ × ℂ => dist (x+(p.1 : ℂ)*p.2) q) by fun_prop).continuousAt.eventually
      (lt_mem_nhds (by simpa only [Complex.ofReal_one,one_mul] using hed))
  obtain ⟨δ,hδ,hsub⟩ := Metric.mem_nhds_iff.mp hn
  refine ⟨δ,hδ,fun e' he' heδ r hr hrδ hr1 => ⟨x,hx,q,hq,?_,?_⟩⟩
  · rw [dist_eq_norm,add_sub_cancel_left,norm_mul,Complex.norm_real,Real.norm_eq_abs,abs_of_pos hr,he',mul_one]
    exact hr1
  · apply hsub (a := (r,e'))
    rw [Metric.mem_ball,Prod.dist_eq,max_lt_iff]
    exact ⟨by rw [Real.dist_eq,abs_of_neg (by linarith : r-1<0)]; linarith,heδ⟩
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
open scoped RealInnerProductSpace
namespace EuclideanFiveColor
lemma finite_positive_lower_bound {ι : Type*} (E : Finset ι) (d : ι → ℝ)
    (hd : ∀i∈E,0<d i) : ∃δ>0,δ≤1 ∧ ∀i∈E,δ≤d i := by
  classical
  induction E using Finset.induction_on with
  | empty => exact ⟨1,by norm_num,le_rfl,by simp⟩
  | @insert a E ha ih =>
    obtain ⟨δ,hδ,hδ1,hδd⟩ := ih (fun i hi => hd i (Finset.mem_insert_of_mem hi))
    refine ⟨min δ (d a),lt_min hδ (hd a (Finset.mem_insert_self _ _)),(min_le_left _ _).trans hδ1,?_⟩
    intro i hi
    rcases Finset.mem_insert.mp hi with rfl|hi
    · exact min_le_right _ _
    · exact (min_le_left _ _).trans (hδd i hi)
/-- The approach data furnished by the manuscript interface proposition, with no
assumption of angular strip conclusions. -/
structure ApproachingContinuum (x : ℂ) (K : Set ℂ) (v : ℂ) where
  center_mem : x∈K
  r : ℕ → ℝ
  w : ℕ → ℂ
  r_pos : ∀n,0<r n
  r_tendsto : Tendsto r atTop (𝓝 0)
  w_unit : ∀n,‖w n‖=1
  w_tendsto : Tendsto w atTop (𝓝 v)
  point_mem : ∀n,x+(r n : ℂ)*w n∈K
lemma ApproachingContinuum.outer_strip {x : ℂ} {K : Set ℂ} {v e : ℂ}
    (h : ApproachingContinuum x K v) (he : ‖e‖=1) (hv : 0<⟪e,v⟫) :
    ∃δ>0,∀e' : ℂ,‖e'‖=1 → dist e' e<δ → ∀r : ℝ,1<r → r<1+δ →
      x+(r : ℂ)*e'∈Straddle K := by
  obtain ⟨n,hn⟩ := (approaching_direction_inside h.r_pos h.r_tendsto h.w_unit h.w_tendsto he hv).exists
  apply outer_straddle_strip h.center_mem (h.point_mem n) he
  simpa only [dist_eq_norm,add_sub_add_left_eq_sub] using hn
lemma ApproachingContinuum.inner_strip {x : ℂ} {K : Set ℂ} {v e : ℂ}
    (h : ApproachingContinuum x K v) (he : ‖e‖=1) (hv : ⟪e,v⟫<0) :
    ∃δ>0,∀e' : ℂ,‖e'‖=1 → dist e' e<δ → ∀r : ℝ,0<r → 1-δ<r → r<1 →
      x+(r : ℂ)*e'∈Straddle K := by
  obtain ⟨n,hn⟩ := (approaching_direction_outside h.r_pos h.r_tendsto h.w_unit h.w_tendsto he hv).exists
  apply inner_straddle_strip h.center_mem (h.point_mem n) he
  simpa only [dist_eq_norm,add_sub_add_left_eq_sub] using hn
variable {k : ℕ} (c : ℂ → Fin k) (hc : Measurable c)
lemma continuum_outer_restriction {ι : Type*} [Fintype ι] (E : Finset ι)
    {x : ℂ} {K : ι → Set ℂ} {v : ι → ℂ} (hK : ∀i,ApproachingContinuum x (K i) (v i))
    {J : Finset (Fin k)}
    (hJ : ∀ᵐz : ℂ∂volume,(∀i∈E,z∈Straddle (K i)) → c z∈J) :
    ∀ᵐt∂angularMeasure,(∀i∈E,0<⟪direction t,v i⟫) → (palette c hc x t∩J).Nonempty := by
  classical
  apply ae_of_locally_ae angularMeasure
  intro t ht
  have hex (i : E) := (hK i).outer_strip (direction_norm t) (ht i i.2)
  choose d hd hs using hex
  obtain ⟨δ,hδ,_,hδd⟩ := finite_positive_lower_bound Finset.univ d (fun i _ => hd i)
  let W : Set ℂ := ⋂i : E,Straddle (K i)
  have ho : IsOpen W := isOpen_iInter_of_finite fun i => straddle_isOpen (K i)
  have hW : ∀ᵐz : ℂ∂volume,z∈W → c z∈J := hJ.mono fun z hz hzW => hz
    (fun i hi => mem_iInter.mp hzW ⟨i,hi⟩)
  exact outer_strip_trace c hc hδ ho hW (fun u hu r hr hrδ => by
    apply mem_iInter.mpr
    intro i
    apply hs i (direction u) (direction_norm u) (hu.trans_le (hδd i (Finset.mem_univ _))) r hr
    linarith [hδd i (Finset.mem_univ _)])
lemma continuum_inner_restriction {ι : Type*} [Fintype ι] (E : Finset ι)
    {x : ℂ} {K : ι → Set ℂ} {v : ι → ℂ} (hK : ∀i,ApproachingContinuum x (K i) (v i))
    {J : Finset (Fin k)}
    (hJ : ∀ᵐz : ℂ∂volume,(∀i∈E,z∈Straddle (K i)) → c z∈J) :
    ∀ᵐt∂angularMeasure,(∀i∈E,⟪direction t,v i⟫<0) → (palette c hc x t∩J).Nonempty := by
  classical
  apply ae_of_locally_ae angularMeasure
  intro t ht
  have hex (i : E) := (hK i).inner_strip (direction_norm t) (ht i i.2)
  choose d hd hs using hex
  obtain ⟨δ,hδ,_,hδd⟩ := finite_positive_lower_bound Finset.univ d (fun i _ => hd i)
  let W : Set ℂ := ⋂i : E,Straddle (K i)
  have ho : IsOpen W := isOpen_iInter_of_finite fun i => straddle_isOpen (K i)
  have hW : ∀ᵐz : ℂ∂volume,z∈W → c z∈J := hJ.mono fun z hz hzW => hz
    (fun i hi => mem_iInter.mp hzW ⟨i,hi⟩)
  exact inner_strip_trace c hc hδ ho hW (fun u hu r hr hrδ hr1 => by
    apply mem_iInter.mpr
    intro i
    apply hs i (direction u) (direction_norm u) (hu.trans_le (hδd i (Finset.mem_univ _))) r hr
    · linarith [hδd i (Finset.mem_univ _)]
    · exact hr1)
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
variable {k : ℕ} (c : ℂ → Fin k)
/-- The manuscript's essential spatial color support. -/
def spatialSupport (i : Fin k) : Set ℂ := (volume.restrict {z | c z=i}).support
lemma mem_spatialSupport_ae (hc : Measurable c) (i : Fin k) :
    ∀ᵐz : ℂ∂volume,c z=i → z∈spatialSupport c i :=
  (ae_restrict_iff' (measurableSet_eq_fun hc measurable_const)).mp
    (volume.restrict {z | c z=i}).support_mem_ae
lemma support_exclusion_ae (hc : Measurable c) {i : Fin k} {W : Set ℂ}
    (h : Disjoint (spatialSupport c i) W) : ∀ᵐz : ℂ∂volume,z∈W → c z≠i := by
  filter_upwards [mem_spatialSupport_ae c hc i] with z hz hzW hzcol
  exact Set.disjoint_left.mp h (hz hzcol) hzW
lemma finite_support_exclusion_ae (hc : Measurable c) {ι : Type*} [Fintype ι]
    (K : ι → Set ℂ) (F : ι → Finset (Fin k))
    (h : ∀i,∀j∈F i,Disjoint (spatialSupport c j) (Straddle (K i))) :
    ∀ᵐz : ℂ∂volume,∀i,z∈Straddle (K i) → c z∉F i := by
  have hh : ∀i,∀j,∀ᵐz : ℂ∂volume,j∈F i → z∈Straddle (K i) → c z≠j := by
    intro i j
    by_cases hj : j∈F i
    · exact (support_exclusion_ae c hc (h i j hj)).mono fun z hz _ => hz
    · exact Eventually.of_forall fun _ h => (hj h).elim
  filter_upwards [ae_all_iff.mpr (fun i => ae_all_iff.mpr (hh i))] with z hz i hi hj
  exact hz i (c z) hj hi rfl
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
def angleEssential (s : Angles → Bool) (b : Bool) : Set Angles :=
  {t | ∃U : Set Angles,IsOpen U ∧ t∈U ∧ ∀ᵐu∂angularMeasure,u∈U → s u=b}
lemma angleEssential_open (s : Angles → Bool) (b : Bool) : IsOpen (angleEssential s b) := by
  apply isOpen_iff_forall_mem_open.mpr
  rintro t ⟨U,hU,ht,ha⟩
  exact ⟨U,fun u hu => ⟨U,hU,hu,ha⟩,hU,ht⟩
lemma angleEssential_ae (s : Angles → Bool) (b : Bool) :
    ∀ᵐt∂angularMeasure,t∈angleEssential s b → s t=b := ae_of_locally_ae angularMeasure (fun _ h => h)
lemma angleEssential_disjoint (s : Angles → Bool) {a b : Bool} (hab : a≠b) :
    Disjoint (angleEssential s a) (angleEssential s b) := by
  apply disjoint_left.mpr
  rintro t ⟨U,hU,ht,ha⟩ ⟨V,hV,ht',hb⟩
  have hpos := (hU.inter hV).measure_pos angularMeasure ⟨t,ht,ht'⟩
  obtain ⟨u,hu,huab⟩ := Measure.exists_mem_of_measure_ne_zero_of_ae hpos.ne' (ae_restrict_of_ae (ha.and hb))
  exact hab ((huab.1 hu.1).symm.trans (huab.2 hu.2))
def angleBoundary (s : Angles → Bool) : Set Angles := (⋃b,angleEssential s b)ᶜ
lemma angleBoundary_closed (s : Angles → Bool) : IsClosed (angleBoundary s) :=
  (isOpen_iUnion (angleEssential_open s)).isClosed_compl
lemma angleEssential_shift {s : Angles → Bool}
    (hf : ∀ᵐt∂angularMeasure,s (t+(sixty : Angles))= !(s t)) (t : Angles) (b : Bool) :
    t+(sixty : Angles)∈angleEssential s (!b) ↔ t∈angleEssential s b := by
  constructor
  · rintro ⟨U,hU,ht,ha⟩
    refine ⟨(fun q : Angles => q+(sixty : Angles)) ⁻¹' U,hU.preimage (continuous_id.add continuous_const),ht,?_⟩
    filter_upwards [(measurePreserving_add_right angularMeasure (sixty : Angles)).quasiMeasurePreserving.ae ha,hf] with q hq hqf hqU
    have hh := hq hqU
    rw [hqf] at hh
    exact Bool.not_injective hh
  · rintro ⟨U,hU,ht,ha⟩
    refine ⟨(fun q : Angles => q-(sixty : Angles)) ⁻¹' U,hU.preimage (continuous_id.sub continuous_const),by simpa,?_⟩
    have hh := (measurePreserving_add_right angularMeasure (-(sixty : Angles))).quasiMeasurePreserving.ae (ha.and hf)
    filter_upwards [hh] with q hq hqU
    have hcol := hq.1 hqU
    have hflip := hq.2
    change s (q-(sixty : Angles))=b at hcol
    simpa only [←sub_eq_add_neg,sub_add_cancel,hcol] using hflip
lemma angleBoundary_shift {s : Angles → Bool}
    (hf : ∀ᵐt∂angularMeasure,s (t+(sixty : Angles))= !(s t)) (t : Angles) :
    t+(sixty : Angles)∈angleBoundary s ↔ t∈angleBoundary s := by
  simp only [angleBoundary,mem_compl_iff,mem_iUnion,not_exists]
  constructor
  · intro h b hb
    exact h (!b) ((angleEssential_shift hf t b).mpr hb)
  · intro h b hb
    apply h (!b)
    apply (angleEssential_shift hf t (!b)).mp
    simpa only [Bool.not_not] using hb
lemma angleBoundary_nonempty {s : Angles → Bool}
    (hf : ∀ᵐt∂angularMeasure,s (t+(sixty : Angles))= !(s t)) : (angleBoundary s).Nonempty := by
  by_contra hn
  have hcov : (univ : Set Angles)⊆angleEssential s false∪angleEssential s true := by
    intro t _
    have ht : t∉angleBoundary s := fun h => hn ⟨t,h⟩
    simp only [angleBoundary,mem_compl_iff,not_not,mem_iUnion] at ht
    obtain ⟨b,hb⟩ := ht
    cases b
    · exact Or.inl hb
    · exact Or.inr hb
  have hzero := hcov (mem_univ (0:Angles))
  have hconst : ∃b,∀ᵐt∂angularMeasure,s t=b := by
    rcases hzero with h0|h0
    · have hs := isPreconnected_univ.subset_left_of_subset_union (angleEssential_open s false)
        (angleEssential_open s true) (angleEssential_disjoint s (by decide)) hcov ⟨0,mem_univ _,h0⟩
      exact ⟨false,(angleEssential_ae s false).mono fun t ht => ht (hs (mem_univ _))⟩
    · have hs := isPreconnected_univ.subset_left_of_subset_union (angleEssential_open s true)
        (angleEssential_open s false) (angleEssential_disjoint s (by decide))
        (by simpa only [union_comm] using hcov) ⟨0,mem_univ _,h0⟩
      exact ⟨true,(angleEssential_ae s true).mono fun t ht => ht (hs (mem_univ _))⟩
  obtain ⟨b,hb⟩ := hconst
  have hh : ∀ᵐt∂angularMeasure,False := by
    filter_upwards [hb,(measurePreserving_add_right angularMeasure (sixty : Angles)).quasiMeasurePreserving.ae hb,hf] with t ht ht' he
    rw [ht,ht'] at he
    cases b <;> cases he
  exact hh.exists.choose_spec
lemma sixAngle_add (i j : Fin 6) : sixAngle (i+j)=sixAngle i+sixAngle j := by
  induction j using Fin.induction with
  | zero => simp [sixAngle]
  | succ j hj =>
    have he : j.succ=(j.castSucc : Fin 6)+1 := by
      apply Fin.ext
      simp only [Fin.val_succ,Fin.val_add,Fin.val_castSucc,Fin.val_one]
      exact (Nat.mod_eq_of_lt (by omega)).symm
    rw [he,←add_assoc,sixAngle_step,sixAngle_step,hj]
    abel
lemma sixty_order : addOrderOf (sixty : Angles)=6 := by
  convert (AddCircle.addOrderOf_period_div (p:=2*Real.pi) (by norm_num : 0<(6:ℕ))) using 1
  congr 2
  dsimp [sixty]
  ring
lemma sixAngle_injective : Function.Injective sixAngle := by
  intro i j hij
  apply Fin.ext
  apply nsmul_injOn_Iio_addOrderOf (x := (sixty : Angles))
  · simpa only [sixty_order,mem_Iio] using i.isLt
  · simpa only [sixty_order,mem_Iio] using j.isLt
  · exact hij
def sixAngleHom : Fin 6 →+ Angles where
  toFun := sixAngle
  map_zero' := rfl
  map_add' := sixAngle_add
lemma sixAngle_sub (i j : Fin 6) : sixAngle (i-j)=sixAngle i-sixAngle j := sixAngleHom.map_sub i j
lemma angleBoundary_six {s : Angles → Bool}
    (hf : ∀ᵐt∂angularMeasure,s (t+(sixty : Angles))= !(s t)) {t : Angles} (ht : t∈angleBoundary s)
    (j : Fin 6) : t+sixAngle j∈angleBoundary s := by
  have hh (n : ℕ) : t+n•(sixty : Angles)∈angleBoundary s := by
    induction n with
    | zero => simpa using ht
    | succ n ih =>
      simpa only [add_nsmul,one_nsmul,←add_assoc] using (angleBoundary_shift hf (t+n•(sixty : Angles))).mpr ih
  exact hh j.val
lemma six_antipodal_vertex_cover : ∀b : Fin 6 → Bool,
    (∀j,b (j+3)=b j) → (∀j,b j=true ∨ b (j+1)=true) →
      4≤(Finset.univ.filter fun j => b j=true).card := by decide
/-- Core finite obstruction behind the one-orbit boundary theorem. -/
lemma angleBoundary_one_orbit {s : Angles → Bool}
    (hf : ∀ᵐt∂angularMeasure,s (t+(sixty : Angles))= !(s t)) (B : Finset Angles)
    (hB : B.card≤6) (hanti : ∀t,t+(Real.pi : Angles)∈B ↔ t∈B)
    (hl : ∀t,t∉B → t+(sixty : Angles)∉B → ∃b,t∈angleEssential s b) :
    ∃t,angleBoundary s={u | ∃j : Fin 6,u=t+sixAngle j} := by
  classical
  obtain ⟨t,ht⟩ := angleBoundary_nonempty hf
  let O (q : Angles) : Finset Angles := Finset.univ.image (fun j : Fin 6 => q+sixAngle j)
  have hcard (q : Angles) (hq : q∈angleBoundary s) : 4≤(B∩O q).card := by
    let b : Fin 6 → Bool := fun j => decide (q+sixAngle j∈B)
    have ha (j) : b (j+3)=b j := by
      simp only [b,sixAngle_half,←add_assoc,hanti]
    have hc (j) : b j=true ∨ b (j+1)=true := by
      by_contra hn
      have hh : q+sixAngle j∉B ∧ q+sixAngle (j+1)∉B := by simpa only [b,decide_eq_true_eq,not_or] using hn
      obtain ⟨v,hv⟩ := hl (q+sixAngle j) hh.1 (by simpa only [sixAngle_step,←add_assoc] using hh.2)
      exact (angleBoundary_six hf hq j) (mem_iUnion.mpr ⟨v,hv⟩)
    have hcount := six_antipodal_vertex_cover b ha hc
    have hi : Function.Injective (fun j : Fin 6 => q+sixAngle j) := (add_right_injective q).comp sixAngle_injective
    have him : (Finset.univ.filter fun j => b j=true).image (fun j : Fin 6 => q+sixAngle j)=B∩O q := by
      ext u
      simp only [Finset.mem_image,Finset.mem_filter,Finset.mem_univ,true_and,b,decide_eq_true_eq,
        Finset.mem_inter,O]
      constructor
      · rintro ⟨j,hj,rfl⟩; exact ⟨hj,j,rfl⟩
      · rintro ⟨hu,j,rfl⟩; exact ⟨j,hu,rfl⟩
    rw [←him,Finset.card_image_of_injective _ hi]
    exact hcount
  refine ⟨t,Set.ext fun u => ?_⟩
  constructor
  · intro hu
    by_contra hn
    have hd : Disjoint (O t) (O u) := by
      apply Finset.disjoint_left.mpr
      intro q hqt hqu
      obtain ⟨i,_,hi⟩ := Finset.mem_image.mp hqt
      obtain ⟨j,_,hj⟩ := Finset.mem_image.mp hqu
      apply hn
      refine ⟨i-j,?_⟩
      rw [sixAngle_sub]
      have he : t+sixAngle i=u+sixAngle j := hi.trans hj.symm
      calc u = (u+sixAngle j)-sixAngle j := by abel
           _ = (t+sixAngle i)-sixAngle j := by rw [he]
           _ = t+(sixAngle i-sixAngle j) := by abel
    have hd' : Disjoint (B∩O t) (B∩O u) := hd.mono Finset.inter_subset_right Finset.inter_subset_right
    have hh := Finset.card_le_card (show (B∩O t)∪(B∩O u)⊆B from Finset.union_subset Finset.inter_subset_left Finset.inter_subset_left)
    rw [Finset.card_union_of_disjoint hd'] at hh
    have hct := hcard t ht
    have hcu := hcard u hu
    omega
  · rintro ⟨j,rfl⟩
    exact angleBoundary_six hf ht j
end EuclideanFiveColor
end

end OAI


==> anc/erdos-1070/lean/OAI/Geometry/PlaneColoring/BinaryDynamics.lean <==
import OAI.Geometry.PlaneColoring.Expansion

namespace OAI

noncomputable section
open Set Filter Topology
namespace EuclideanFiveColor
def binaryQ (d t : ℝ) : ℝ := 1-2*d*Real.cos t+d^2
def binaryR (d t : ℝ) : ℝ := 2*Real.sqrt (binaryQ d t)*Real.sqrt (1-binaryQ d t/4)
def binaryB (d t : ℝ) : ℝ := (Real.cos t-d)/binaryQ d t+Real.sin t/binaryR d t
def binaryM (d t : ℝ) : ℝ := Real.sin t/binaryQ d t+(d-Real.cos t)/binaryR d t
def binaryCircleMap (d t : ℝ) : ℝ :=
  t+Real.pi/3+Real.arctan (d*Real.sin t/(1-d*Real.cos t))-Real.arccos (Real.sqrt (binaryQ d t)/2)
lemma binaryQ_range {d : ℝ} (hd : |d| < 1/2) (t : ℝ) :
    0 < binaryQ d t ∧ binaryQ d t < 4 ∧ 0 < 1-d*Real.cos t := by
  have hdc : |d*Real.cos t| ≤ |d| := by
    simpa only [abs_mul,mul_one] using mul_le_mul_of_nonneg_left (Real.abs_cos_le_one t) (abs_nonneg d)
  have hdc' := abs_le.mp hdc
  have hd' := abs_lt.mp hd
  dsimp [binaryQ]
  constructor
  · nlinarith [sq_nonneg d]
  constructor
  · nlinarith [sq_abs d,abs_nonneg d]
  · linarith
lemma binaryR_pos {d : ℝ} (hd : |d| < 1/2) (t : ℝ) : 0 < binaryR d t := by
  have h := binaryQ_range hd t
  unfold binaryR
  exact mul_pos (mul_pos (by norm_num) (Real.sqrt_pos.mpr h.1)) (Real.sqrt_pos.mpr (by linarith [h.2.1]))
lemma binary_arctan_identity (d t : ℝ) :
    (1-d*Real.cos t)^2+(d*Real.sin t)^2=binaryQ d t := by
  have h := Real.sin_sq_add_cos_sq t
  dsimp [binaryQ]
  nlinarith [sq_nonneg d]
lemma binary_arctan_recip {d : ℝ} (hd : |d| < 1/2) (t : ℝ) :
    1/(1+(d*Real.sin t/(1-d*Real.cos t))^2)/(1-d*Real.cos t)^2=1/binaryQ d t := by
  have hq := binaryQ_range hd t
  have hi := binary_arctan_identity d t
  field_simp [hq.1.ne',hq.2.2.ne']
  simp only [mul_pow] at hi
  rw [hi,div_self hq.1.ne']
lemma binaryCircleMap_hasDeriv_t {d : ℝ} (hd : |d| < 1/2) (t : ℝ) :
    HasDerivAt (binaryCircleMap d) (1+d*binaryB d t) t := by
  have hq := binaryQ_range hd t
  have hsq := Real.sq_sqrt hq.1.le
  have hs : 0 < Real.sqrt (binaryQ d t) := Real.sqrt_pos.mpr hq.1
  have hc : Real.sqrt (binaryQ d t)/2 ≠ -1 := by linarith
  have hc' : Real.sqrt (binaryQ d t)/2 ≠ 1 := by intro h; nlinarith [hq.2.1]
  have hqd : HasDerivAt (binaryQ d) (2*d*Real.sin t) t := by
    convert (((Real.hasDerivAt_cos t).const_mul (2*d)).const_sub 1).add_const (d^2) using 1 <;>
      first | rfl | ring
  have hat := (((Real.hasDerivAt_sin t).const_mul d).div
    (((Real.hasDerivAt_cos t).const_mul d).const_sub 1) hq.2.2.ne').arctan
  have hac := (Real.hasDerivAt_arccos hc hc').comp t ((hqd.sqrt hq.1.ne').div_const 2)
  have hh := (((hasDerivAt_id t).add_const (Real.pi/3)).add hat).sub hac
  change HasDerivAt (binaryCircleMap d) _ t at hh
  convert hh using 1
  dsimp [binaryB,binaryR]
  have hss : 1-(Real.sqrt (binaryQ d t)/2)^2=1-binaryQ d t/4 := by nlinarith [hsq]
  rw [hss]
  have hrec := binary_arctan_recip hd t
  have hnum : d*Real.cos t*(1-d*Real.cos t)-d*Real.sin t*-(d*-Real.sin t)=
      d*(Real.cos t-d) := by linear_combination -d^2*(Real.sin_sq_add_cos_sq t)
  rw [hnum]
  have hrearr : 1/(1+(d*Real.sin t/(1-d*Real.cos t))^2)*
      (d*(Real.cos t-d)/(1-d*Real.cos t)^2) = d*(Real.cos t-d)/binaryQ d t := by
    calc
      _ = (1/(1+(d*Real.sin t/(1-d*Real.cos t))^2)/(1-d*Real.cos t)^2)*(d*(Real.cos t-d)) := by ring
      _ = d*(Real.cos t-d)/binaryQ d t := by rw [hrec]; ring
  rw [hrearr]
  ring
lemma binaryCircleMap_hasDeriv_d {d : ℝ} (hd : |d| < 1/2) (t : ℝ) :
    HasDerivAt (fun s => binaryCircleMap s t) (binaryM d t) d := by
  have hq := binaryQ_range hd t
  have hsq := Real.sq_sqrt hq.1.le
  have hs : 0 < Real.sqrt (binaryQ d t) := Real.sqrt_pos.mpr hq.1
  have hc : Real.sqrt (binaryQ d t)/2 ≠ -1 := by linarith
  have hc' : Real.sqrt (binaryQ d t)/2 ≠ 1 := by intro h; nlinarith [hq.2.1]
  have hqd : HasDerivAt (fun s => binaryQ s t) (2*(d-Real.cos t)) d := by
    convert (((hasDerivAt_id d).mul_const (2*Real.cos t)).const_sub 1).add ((hasDerivAt_id d).pow 2) using 1 <;>
      first | rfl | (funext s; dsimp only [binaryQ,Pi.add_apply,Pi.pow_apply,id_eq]; ring) |
        (try dsimp only [id_eq]; ring)
  have hat := (((hasDerivAt_id d).mul_const (Real.sin t)).div
    (((hasDerivAt_id d).mul_const (Real.cos t)).const_sub 1) hq.2.2.ne').arctan
  have hac := (Real.hasDerivAt_arccos hc hc').comp d ((hqd.sqrt hq.1.ne').div_const 2)
  have hh := (hat.const_add (t+Real.pi/3)).sub hac
  change HasDerivAt (fun s => binaryCircleMap s t) _ d at hh
  convert hh using 1
  dsimp [binaryM,binaryR]
  have hss : 1-(Real.sqrt (binaryQ d t)/2)^2=1-binaryQ d t/4 := by nlinarith [hsq]
  rw [hss]
  have hrec := binary_arctan_recip hd t
  simp only [one_mul]
  have hnum : Real.sin t*(1-d*Real.cos t)-d*Real.sin t*-(Real.cos t)=Real.sin t := by ring
  rw [hnum]
  have hrearr : 1/(1+(d*Real.sin t/(1-d*Real.cos t))^2)*
      (Real.sin t/(1-d*Real.cos t)^2) = Real.sin t/binaryQ d t := by
    calc
      _ = (1/(1+(d*Real.sin t/(1-d*Real.cos t))^2)/(1-d*Real.cos t)^2)*Real.sin t := by ring
      _ = Real.sin t/binaryQ d t := by rw [hrec]; ring
  rw [hrearr]
  ring
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology
namespace EuclideanFiveColor
lemma periodic_reduce_to_period {P : ℝ} (hP : 0 < P) (t : ℝ) :
    ∃ u ∈ Icc 0 P, ∃ n : ℤ, t=u+(n : ℝ)*P := by
  refine ⟨Int.fract (t/P)*P,?_,⌊t/P⌋,?_⟩
  · exact ⟨(Int.fract_div_mul_self_mem_Ico P t hP).1,(Int.fract_div_mul_self_mem_Ico P t hP).2.le⟩
  · simpa only [zsmul_eq_mul] using (Int.fract_div_mul_self_add_zsmul_eq P t hP.ne').symm
lemma compact_periodic_uniform {g : ℝ → ℝ → ℝ} {a P : ℝ} (ha : 0 < a) (hP : 0 < P)
    (hg : ContinuousOn (fun p : ℝ × ℝ => g p.1 p.2) (Icc (-a) a ×ˢ Icc 0 P))
    (hper : ∀ d, Function.Periodic (g d) P) {ε : ℝ} (hε : 0 < ε) :
    ∃ δ > 0, δ ≤ a ∧ ∀ d, |d| < δ → ∀ t, |g d t-g 0 t| < ε := by
  have hu := (isCompact_Icc.prod isCompact_Icc).uniformContinuousOn_of_continuous hg
  obtain ⟨δ,hδ,hδg⟩ := Metric.uniformContinuousOn_iff.mp hu ε hε
  refine ⟨min a δ,lt_min ha hδ,min_le_left _ _,?_⟩
  intro d hd t
  obtain ⟨u,hu,n,rfl⟩ := periodic_reduce_to_period hP t
  have hper' : ∀ d, g d (u+(n : ℝ)*P)=g d u := fun d => by
    simpa only [zsmul_eq_mul] using (hper d).int_mul n u
  rw [hper' d,hper' 0]
  have hda := abs_lt.mp (lt_of_lt_of_le hd (min_le_left _ _))
  have hh := hδg (d,u) ⟨⟨hda.1.le,hda.2.le⟩,hu⟩ (0,u) ⟨⟨by linarith,ha.le⟩,hu⟩
  rw [Prod.dist_eq,dist_self,dist_zero_right,max_eq_left (norm_nonneg d)] at hh
  exact hh (lt_of_lt_of_le hd (min_le_right _ _))
lemma compact_periodic_bounded {g : ℝ → ℝ → ℝ} {a P : ℝ} (_ha : 0 ≤ a) (hP : 0 < P)
    (hg : ContinuousOn (fun p : ℝ × ℝ => g p.1 p.2) (Icc (-a) a ×ˢ Icc 0 P))
    (hper : ∀ d, |d| ≤ a → Function.Periodic (g d) P) :
    ∃ C > 0, ∀ d, |d| ≤ a → ∀ t, |g d t| ≤ C := by
  obtain ⟨C,hC⟩ := ((isCompact_Icc.prod isCompact_Icc).image_of_continuousOn hg).isBounded |>.exists_pos_norm_le
  refine ⟨C,hC.1,?_⟩
  intro d hd t
  obtain ⟨u,hu,n,rfl⟩ := periodic_reduce_to_period hP t
  have he : g d (u+(n : ℝ)*P)=g d u := by
    simpa only [zsmul_eq_mul] using (hper d hd).int_mul n u
  rw [he]
  exact hC.2 _ ⟨(d,u),⟨abs_le.mp hd,hu⟩,rfl⟩
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology
namespace EuclideanFiveColor
lemma binaryQ_contDiff : ContDiff ℝ 2 (fun p : ℝ × ℝ => binaryQ p.1 p.2) := by
  unfold binaryQ
  fun_prop
lemma binaryB_contDiffAt {p : ℝ × ℝ} (hp : |p.1| < 1/2) :
    ContDiffAt ℝ 2 (fun q : ℝ × ℝ => binaryB q.1 q.2) p := by
  have hq := binaryQ_range hp p.2
  have hr := binaryR_pos hp p.2
  have hs := Real.sqrt_pos.mpr hq.1
  have hs' : 0 < 1-binaryQ p.1 p.2/4 := by linarith [hq.2.1]
  have hQ := binaryQ_contDiff.contDiffAt (x := p)
  have hR : ContDiffAt ℝ 2 (fun q : ℝ × ℝ => binaryR q.1 q.2) p := by
    unfold binaryR
    fun_prop (disch := first | exact hq.1.ne' | exact hs'.ne')
  unfold binaryB
  exact ((contDiffAt_snd.cos.sub contDiffAt_fst).div hQ hq.1.ne').add
    (contDiffAt_snd.sin.div hR hr.ne')
lemma binaryM_contDiffAt {p : ℝ × ℝ} (hp : |p.1| < 1/2) :
    ContDiffAt ℝ 2 (fun q : ℝ × ℝ => binaryM q.1 q.2) p := by
  have hq := binaryQ_range hp p.2
  have hr := binaryR_pos hp p.2
  have hs := Real.sqrt_pos.mpr hq.1
  have hs' : 0 < 1-binaryQ p.1 p.2/4 := by linarith [hq.2.1]
  have hQ := binaryQ_contDiff.contDiffAt (x := p)
  have hR : ContDiffAt ℝ 2 (fun q : ℝ × ℝ => binaryR q.1 q.2) p := by
    unfold binaryR
    fun_prop (disch := first | exact hq.1.ne' | exact hs'.ne')
  unfold binaryM
  exact (contDiffAt_snd.sin.div hQ hq.1.ne').add
    ((contDiffAt_fst.sub contDiffAt_snd.cos).div hR hr.ne')
lemma binaryB_periodic (d : ℝ) : Function.Periodic (binaryB d) (2*Real.pi) := by
  intro t
  simp only [binaryB,binaryQ,binaryR,Real.cos_add_two_pi,Real.sin_add_two_pi]
lemma binaryM_periodic (d : ℝ) : Function.Periodic (binaryM d) (2*Real.pi) := by
  intro t
  simp only [binaryM,binaryQ,binaryR,Real.cos_add_two_pi,Real.sin_add_two_pi]
def binaryE (d t : ℝ) : ℝ := fderiv ℝ (fun q : ℝ × ℝ => binaryB q.1 q.2) (d,t) (0,1)
lemma binaryE_continuousAt {p : ℝ × ℝ} (hp : |p.1| < 1/2) :
    ContinuousAt (fun q : ℝ × ℝ => binaryE q.1 q.2) p := by
  exact ((binaryB_contDiffAt hp).continuousAt_fderiv (by norm_num)).clm_apply continuousAt_const
lemma binaryB_hasDeriv_t {d : ℝ} (hd : |d| < 1/2) (t : ℝ) :
    HasDerivAt (binaryB d) (binaryE d t) t := by
  have h := (binaryB_contDiffAt (p := (d,t)) hd).differentiableAt (by norm_num)
  convert h.hasFDerivAt.comp t ((hasFDerivAt_const d t).prodMk (hasFDerivAt_id t)) |>.hasDerivAt using 1 <;> rfl
lemma binaryE_periodic (d : ℝ) (hd : |d| < 1/2) : Function.Periodic (binaryE d) (2*Real.pi) := by
  intro t
  have h := (binaryB_hasDeriv_t hd (t+2*Real.pi)).comp t ((hasDerivAt_id t).add_const (2*Real.pi))
  simp only [mul_one] at h
  have he : (fun s => binaryB d (s+2*Real.pi))=binaryB d := funext (binaryB_periodic d)
  change HasDerivAt (fun s => binaryB d (s+2*Real.pi)) _ t at h
  rw [he] at h
  exact h.unique (binaryB_hasDeriv_t hd t)
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology
namespace EuclideanFiveColor
lemma binary_uniform_controls {ε : ℝ} (hε : 0 < ε) :
    ∃ δ C : ℝ, 0 < δ ∧ δ ≤ 1/4 ∧ 0 < C ∧
    (∀ d, |d| < δ → ∀ t, |binaryB d t-binaryB 0 t| < ε ∧
       |binaryM d t-binaryM 0 t| < ε) ∧
    (∀ d, |d| ≤ δ → ∀ t, |binaryB d t| ≤ C ∧ |binaryM d t| ≤ C ∧ |binaryE d t| ≤ C) := by
  have hB : ContinuousOn (fun p : ℝ × ℝ => binaryB p.1 p.2)
      (Icc (-(1/4)) (1/4) ×ˢ Icc 0 (2*Real.pi)) := by
    intro p hp
    exact (binaryB_contDiffAt (by rw [abs_lt]; constructor <;> linarith [hp.1.1,hp.1.2])).continuousAt.continuousWithinAt
  have hM : ContinuousOn (fun p : ℝ × ℝ => binaryM p.1 p.2)
      (Icc (-(1/4)) (1/4) ×ˢ Icc 0 (2*Real.pi)) := by
    intro p hp
    exact (binaryM_contDiffAt (by rw [abs_lt]; constructor <;> linarith [hp.1.1,hp.1.2])).continuousAt.continuousWithinAt
  have hE : ContinuousOn (fun p : ℝ × ℝ => binaryE p.1 p.2)
      (Icc (-(1/4)) (1/4) ×ˢ Icc 0 (2*Real.pi)) := by
    intro p hp
    exact (binaryE_continuousAt (by rw [abs_lt]; constructor <;> linarith [hp.1.1,hp.1.2])).continuousWithinAt
  have hP : 0 < 2*Real.pi := by positivity
  obtain ⟨δB,hδB,hδBa,hδBg⟩ := compact_periodic_uniform (by norm_num : (0:ℝ)<1/4) hP hB binaryB_periodic hε
  obtain ⟨δM,hδM,hδMa,hδMg⟩ := compact_periodic_uniform (by norm_num : (0:ℝ)<1/4) hP hM binaryM_periodic hε
  obtain ⟨CB,hCB,hCBg⟩ := compact_periodic_bounded (by norm_num : (0:ℝ)≤1/4) hP hB (fun d _ => binaryB_periodic d)
  obtain ⟨CM,hCM,hCMg⟩ := compact_periodic_bounded (by norm_num : (0:ℝ)≤1/4) hP hM (fun d _ => binaryM_periodic d)
  obtain ⟨CE,hCE,hCEg⟩ := compact_periodic_bounded (by norm_num : (0:ℝ)≤1/4) hP hE
    (fun d hd => binaryE_periodic d (by linarith))
  refine ⟨min δB δM,CB+CM+CE,lt_min hδB hδM,(min_le_left _ _).trans hδBa,by positivity,?_,?_⟩
  · intro d hd t
    exact ⟨hδBg d (hd.trans_le (min_le_left _ _)) t,hδMg d (hd.trans_le (min_le_right _ _)) t⟩
  · intro d hd t
    have hda := hd.trans ((min_le_left δB δM).trans hδBa)
    exact ⟨(hCBg d hda t).trans (by linarith),(hCMg d hda t).trans (by linarith),(hCEg d hda t).trans (by linarith)⟩
lemma binaryCircleMap_zero (t : ℝ) : binaryCircleMap 0 t=t := by
  have h : Real.arccos (1/2) = Real.pi/3 := by
    rw [← Real.cos_pi_div_three,Real.arccos_cos (by positivity) (by linarith [Real.pi_pos])]
  simp only [binaryCircleMap,binaryQ,mul_zero,zero_mul,sub_zero,zero_pow (by norm_num : (2:ℕ)≠0),add_zero,Real.sqrt_one,one_div,zero_div,Real.arctan_zero]
  rw [← one_div,h]
  ring
lemma binaryCircleMap_displacement {d δ C : ℝ} (hd : 0 ≤ d) (hδ : δ < 1/2) (hdδ : d ≤ δ)
    (hM : ∀ s, |s| ≤ δ → ∀ t, |binaryM s t| ≤ C) (t : ℝ) :
    |binaryCircleMap d t-t| ≤ C*d := by
  have hh : ∀ s ∈ Icc 0 d, HasDerivWithinAt (fun s => binaryCircleMap s t) (binaryM s t) (Icc 0 d) s := by
    intro s hs
    exact (binaryCircleMap_hasDeriv_d (lt_of_le_of_lt (by rw [abs_of_nonneg hs.1]; exact hs.2.trans hdδ) hδ) t).hasDerivWithinAt
  have h := (convex_Icc (0:ℝ) d).norm_image_sub_le_of_norm_hasDerivWithin_le hh
    (fun s hs => hM s (by rw [abs_of_nonneg hs.1]; exact hs.2.trans hdδ) t) (left_mem_Icc.mpr hd) (right_mem_Icc.mpr hd)
  simpa only [binaryCircleMap_zero,Real.norm_eq_abs,sub_zero,abs_of_nonneg hd] using h
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology
namespace EuclideanFiveColor
lemma binaryR_zero (t : ℝ) : binaryR 0 t=Real.sqrt 3 := by
  simp only [binaryR,binaryQ,mul_zero,zero_mul,sub_zero,zero_pow (by norm_num : (2:ℕ)≠0),add_zero,Real.sqrt_one,mul_one]
  have h : (1:ℝ)-1/4=3/(2^2) := by norm_num
  rw [h,Real.sqrt_div (by norm_num),Real.sqrt_sq (by norm_num)]
  ring
lemma binaryB_zero (t : ℝ) : binaryB 0 t=Real.cos t+Real.sin t/Real.sqrt 3 := by
  simp [binaryB,binaryQ,binaryR_zero]
lemma binaryM_zero (t : ℝ) : binaryM 0 t=Real.sin t-Real.cos t/Real.sqrt 3 := by
  simp [binaryM,binaryQ,binaryR_zero,sub_eq_add_neg,neg_div]
lemma binaryB_zero_shift (t : ℝ) : binaryB 0 (t+Real.pi/3)=Real.cos t-Real.sin t/Real.sqrt 3 := by
  rw [binaryB_zero,Real.cos_add,Real.sin_add,Real.cos_pi_div_three,Real.sin_pi_div_three]
  have hr : Real.sqrt 3 ≠ 0 := Real.sqrt_ne_zero'.mpr (by norm_num)
  have hs := Real.sq_sqrt (by norm_num : (0:ℝ)≤3)
  field_simp
  linear_combination -Real.sin t*hs
lemma binaryM_zero_shift (t : ℝ) : binaryM 0 (t+Real.pi/3)=Real.sin t+Real.cos t/Real.sqrt 3 := by
  rw [binaryM_zero,Real.cos_add,Real.sin_add,Real.cos_pi_div_three,Real.sin_pi_div_three]
  have hr : Real.sqrt 3 ≠ 0 := Real.sqrt_ne_zero'.mpr (by norm_num)
  have hs := Real.sq_sqrt (by norm_num : (0:ℝ)≤3)
  field_simp
  linear_combination Real.cos t*hs
lemma trig_two_large {c s : ℝ} (hcs : c^2+s^2=1) :
    1/4 ≤ |c+s/Real.sqrt 3| ∨ 1/4 ≤ |c-s/Real.sqrt 3| := by
  by_contra h
  push Not at h
  have h1 := abs_lt.mp h.1
  have h2 := abs_lt.mp h.2
  have hc : |c| < 1/4 := by rw [abs_lt]; constructor <;> linarith
  have hq : |s/Real.sqrt 3| < 1/4 := by rw [abs_lt]; constructor <;> linarith
  have hr : 0 < Real.sqrt 3 := Real.sqrt_pos.mpr (by norm_num)
  have hr2 : Real.sqrt 3 < 2 := by nlinarith [Real.sq_sqrt (by norm_num : (0:ℝ)≤3)]
  rw [abs_div,abs_of_pos hr,div_lt_iff₀ hr] at hq
  have hs : |s| < 1/2 := by linarith
  have hc2 : c^2 < (1/4 : ℝ)^2 := by nlinarith [sq_abs c,abs_nonneg c]
  have hs2 : s^2 < (1/2 : ℝ)^2 := by nlinarith [sq_abs s,abs_nonneg s]
  nlinarith
lemma sign_shift_large {g : ℝ → ℝ} (hg : ∀ t, g (t+Real.pi) = -g t)
    {t r : ℝ} (hr : r ≤ |g t|) : r ≤ g t ∨ r ≤ g (t+Real.pi) := by
  rw [hg]
  rcases le_total 0 (g t) with h|h
  · exact Or.inl (by simpa only [abs_of_nonneg h] using hr)
  · exact Or.inr (by simpa only [abs_of_nonpos h] using hr)
lemma binaryB_zero_large (t : ℝ) : ∃ n : ℕ, 1/4 ≤ binaryB 0 (t+(n : ℝ)*(Real.pi/3)) := by
  have hg : ∀ u, binaryB 0 (u+Real.pi) = -binaryB 0 u := by
    intro u
    simp only [binaryB_zero,Real.cos_add_pi,Real.sin_add_pi]
    ring
  have hh := trig_two_large (Real.cos_sq_add_sin_sq t)
  rw [← binaryB_zero,← binaryB_zero_shift] at hh
  rcases hh with h|h
  · rcases sign_shift_large hg h with h|h
    · exact ⟨0,by simpa using h⟩
    · refine ⟨3,?_⟩
      convert h using 2; norm_num; ring
  · rcases sign_shift_large hg h with h|h
    · exact ⟨1,by simpa using h⟩
    · refine ⟨4,?_⟩
      convert h using 2; norm_num; ring
lemma binaryM_zero_large (t : ℝ) : ∃ n : ℕ, 1/4 ≤ binaryM 0 (t+(n : ℝ)*(Real.pi/3)) := by
  have hg : ∀ u, binaryM 0 (u+Real.pi) = -binaryM 0 u := by
    intro u
    simp only [binaryM_zero,Real.cos_add_pi,Real.sin_add_pi]
    ring
  have hh := trig_two_large (Real.sin_sq_add_cos_sq t)
  rw [← binaryM_zero_shift,← binaryM_zero] at hh
  rcases hh with h|h
  · rcases sign_shift_large hg h with h|h
    · exact ⟨1,by simpa using h⟩
    · refine ⟨4,?_⟩
      convert h using 2; norm_num; ring
  · rcases sign_shift_large hg h with h|h
    · exact ⟨0,by simpa using h⟩
    · refine ⟨3,?_⟩
      convert h using 2; norm_num; ring
end EuclideanFiveColor
end

noncomputable section
open MeasureTheory Filter Topology Set
open scoped NNReal ENNReal
namespace EuclideanFiveColor
lemma expansion_alternation_false {ι : Type*} {F D : ι → ℝ → ℝ}
    {K : ℝ≥0} {e U L P B κ : ℝ} {A : Set ℝ}
    (hd : ∀ j x, HasDerivAt (F j) (D j x) x)
    (hp : ∀ j x, (1/2 : ℝ) ≤ D j x) (hup : ∀ j x, D j x ≤ U)
    (hK : ∀ j, LipschitzWith K (D j)) (hlarge : ∀ x, ∃ j, 1+e ≤ D j x)
    (hadvance : ∀ x, ∃ j, x+e ≤ F j x) (hdispl : ∀ j x, F j x ≤ x+B)
    (he : 0 < e) (hKL : (K : ℝ)*L ≤ e) (hU : 0 < U) (hL : 0 < L) (hP : 0 < P)
    (hB : B ≤ L/2) (hκ : 0 < κ)
    (hinv : ∀ j, ∀ᵐ x : ℝ ∂volume, x ∈ A ↔ F j x ∈ A)
    (hA : MeasurableSet A)
    (hper : ∀ (n : ℤ) x, x+(n : ℝ)*P ∈ A ↔ x ∈ A)
    (halt : ∀ᵐ x : ℝ ∂volume, x+κ ∈ A ↔ x ∉ A) : False := by
  have hpos : volume A ≠ 0 := by
    intro hz
    have ha : ∀ᵐ x : ℝ ∂volume, x ∉ A := by
      rw [ae_iff]
      convert hz using 2
      ext x
      simp only [mem_ofPred_eq,not_not]
    have hf : ∀ᵐ x : ℝ ∂volume, False := by
      filter_upwards [ha,(measurePreserving_add_right volume κ).quasiMeasurePreserving.ae ha,halt] with x hx hx' hh
      exact hx' (hh.mpr hx)
    exact hf.exists.choose_spec
  obtain ⟨a,b,hlen,hnull⟩ := expansion_conull_interval hd hp hup hK hlarge he hKL hU hL hP hinv hA hpos hper
  have hLip : ∀ j, LipschitzWith (Real.toNNReal U) (F j) := by
    intro j
    apply lipschitzWith_of_nnnorm_deriv_le (fun x => (hd j x).differentiableAt)
    intro x
    rw [(hd j x).deriv]
    apply NNReal.coe_le_coe.mp
    rw [Real.coe_toNNReal _ hU.le,coe_nnnorm,Real.norm_eq_abs,
      abs_of_nonneg (le_trans (by norm_num) (hp j x))]
    exact hup j x
  have hmono : ∀ j, Monotone (F j) := by
    intro j
    apply StrictMono.monotone
    apply strictMono_of_deriv_pos
    intro x
    rw [(hd j x).deriv]
    exact lt_of_lt_of_le (by norm_num) (hp j x)
  obtain ⟨n,hn⟩ := exists_nat_gt ((κ-(b-a))/e)
  have hnn : κ < b+(n : ℝ)*e-a := by
    have := (div_lt_iff₀ he).mp hn
    linarith
  obtain ⟨b',hb',hnull'⟩ := conull_extend_intervals hLip hmono hadvance hdispl he
    (by linarith) (hB.trans_eq hlen.symm) hinv hnull n
  exact conull_interval_alternation_false hκ (by linarith) hnull' halt
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
open scoped NNReal ENNReal
namespace EuclideanFiveColor
def binaryConjugate (d : ℝ) (n : ℕ) (t : ℝ) : ℝ :=
  binaryCircleMap d (t+(n : ℝ)*(Real.pi/3))-(n : ℝ)*(Real.pi/3)
lemma binaryConjugate_hasDeriv {d : ℝ} (hd : |d|<1/2) (n : ℕ) (t : ℝ) :
    HasDerivAt (binaryConjugate d n) (1+d*binaryB d (t+(n : ℝ)*(Real.pi/3))) t := by
  convert ((binaryCircleMap_hasDeriv_t hd (t+(n : ℝ)*(Real.pi/3))).comp t
    ((hasDerivAt_id t).add_const ((n : ℝ)*(Real.pi/3)))).sub_const ((n : ℝ)*(Real.pi/3)) using 1 <;> first | rfl | simp
lemma binaryCircleMap_advance {d δ : ℝ} (hd : 0 < d) (hδ : δ ≤ 1/4) (hdδ : d < δ)
    (hM : ∀ s, |s| < δ → ∀ t, |binaryM s t-binaryM 0 t| < 1/8)
    {t : ℝ} (ht : 1/4 ≤ binaryM 0 t) : t+d/8 ≤ binaryCircleMap d t := by
  have hh : ∀ s ∈ Icc 0 d, HasDerivAt (fun s => binaryCircleMap s t) (binaryM s t) s := by
    intro s hs
    exact binaryCircleMap_hasDeriv_d (by rw [abs_of_nonneg hs.1]; linarith [hs.2]) t
  obtain ⟨s,hs,he⟩ := exists_hasDerivAt_eq_slope (fun s => binaryCircleMap s t) (fun s => binaryM s t) hd
    (fun s hs => (hh s hs).continuousAt.continuousWithinAt) (fun s hs => hh s ⟨hs.1.le,hs.2.le⟩)
  have hms := (abs_lt.mp (hM s (by rw [abs_of_pos hs.1]; exact hs.2.trans hdδ) t)).1
  rw [binaryCircleMap_zero,sub_zero] at he
  have hl : 1/8 ≤ (binaryCircleMap d t-t)/d := by rw [← he]; linarith
  have := (le_div_iff₀ hd).mp hl
  linarith
lemma binary_dynamics_controls : ∃ δ > 0, ∀ d, 0 < d → d < δ →
    ∃ C L : ℝ, 0 < C ∧ 0 < L ∧ C*d ≤ L/2 ∧
    (∀ (n : ℕ) t, (1/2 : ℝ) ≤ 1+d*binaryB d (t+(n : ℝ)*(Real.pi/3))) ∧
    (∀ (n : ℕ) t, 1+d*binaryB d (t+(n : ℝ)*(Real.pi/3)) ≤ 2) ∧
    (∀ n : ℕ, LipschitzWith (Real.toNNReal (d*C)) (fun t => 1+d*binaryB d (t+(n : ℝ)*(Real.pi/3)))) ∧
    (∀ t, ∃ n : ℕ, 1+d/8 ≤ 1+d*binaryB d (t+(n : ℝ)*(Real.pi/3))) ∧
    (∀ t, ∃ n : ℕ, t+d/8 ≤ binaryConjugate d n t) ∧
    (∀ (n : ℕ) t, binaryConjugate d n t ≤ t+C*d) ∧ d*C*L ≤ d/8 ∧ d < 1/2 := by
  obtain ⟨δ,C,hδ,hδa,hC,hclose,hbound⟩ := binary_uniform_controls (by norm_num : (0:ℝ)<1/8)
  let L := 1/(8*C)
  have hL : 0 < L := by dsimp [L]; positivity
  refine ⟨min δ (min (1/(2*C)) (L/(2*C))),lt_min hδ (lt_min (by positivity) (by positivity)),?_⟩
  intro d hd hds
  have hdδ : d < δ := (lt_min_iff.mp hds).1
  have hda : d < 1/2 := by linarith
  have hdC : d*C < 1/2 := by
    have := (lt_div_iff₀ (by positivity : 0 < 2*C)).mp ((lt_min_iff.mp (lt_min_iff.mp hds).2).1)
    nlinarith
  have hdL : C*d ≤ L/2 := by
    have := (lt_div_iff₀ (by positivity : 0 < 2*C)).mp ((lt_min_iff.mp (lt_min_iff.mp hds).2).2)
    nlinarith
  have hbd := hbound d (by rw [abs_of_pos hd]; exact hdδ.le)
  have hdd : |d|<1/2 := by rwa [abs_of_pos hd]
  refine ⟨C,L,hC,hL,hdL,?_,?_,?_,?_,?_,?_,?_,hda⟩
  · intro n t
    have h := (abs_le.mp (hbd (t+(n : ℝ)*(Real.pi/3))).1).1
    nlinarith
  · intro n t
    have h := (abs_le.mp (hbd (t+(n : ℝ)*(Real.pi/3))).1).2
    nlinarith
  · intro n
    have hder : ∀ t, HasDerivAt (fun t => 1+d*binaryB d (t+(n : ℝ)*(Real.pi/3)))
        (d*binaryE d (t+(n : ℝ)*(Real.pi/3))) t := by
      intro t
      convert (((binaryB_hasDeriv_t hdd (t+(n : ℝ)*(Real.pi/3))).comp t
        ((hasDerivAt_id t).add_const ((n : ℝ)*(Real.pi/3)))).const_mul d).const_add 1 using 1 <;> first | rfl | simp
    apply lipschitzWith_of_nnnorm_deriv_le (fun t => (hder t).differentiableAt)
    intro t
    rw [(hder t).deriv]
    apply NNReal.coe_le_coe.mp
    rw [Real.coe_toNNReal _ (by positivity),coe_nnnorm,norm_mul,Real.norm_eq_abs,abs_of_pos hd,Real.norm_eq_abs]
    exact mul_le_mul_of_nonneg_left (hbd _).2.2 hd.le
  · intro t
    obtain ⟨n,hn⟩ := binaryB_zero_large t
    refine ⟨n,?_⟩
    have hh := (abs_lt.mp (hclose d (by rwa [abs_of_pos hd]) (t+(n : ℝ)*(Real.pi/3))).1).1
    nlinarith
  · intro t
    obtain ⟨n,hn⟩ := binaryM_zero_large t
    refine ⟨n,?_⟩
    have hh := binaryCircleMap_advance hd hδa hdδ (fun s hs u => (hclose s hs u).2) hn
    dsimp only [binaryConjugate]
    linarith
  · intro n t
    have hh := binaryCircleMap_displacement hd.le (lt_of_le_of_lt hδa (by norm_num)) hdδ.le
      (fun s hs u => (hbound s hs u).2.1) (t+(n : ℝ)*(Real.pi/3))
    dsimp only [binaryConjugate]
    linarith [(abs_le.mp hh).2]
  · dsimp [L]
    field_simp
    norm_num
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
lemma binaryConjugate_step (d : ℝ) (n : ℕ) (x : ℝ) :
    binaryConjugate d n (x+Real.pi/3)=binaryConjugate d (n+1) x+Real.pi/3 := by
  unfold binaryConjugate
  push_cast
  have h : x+Real.pi/3+(n : ℝ)*(Real.pi/3)=x+((n : ℝ)+1)*(Real.pi/3) := by ring
  rw [h]
  ring
lemma binary_conjugates_invariant {d : ℝ} {A : Set ℝ}
    (hq : ∀ n : ℕ, Measure.QuasiMeasurePreserving (binaryConjugate d n) volume volume)
    (hF : ∀ᵐ x : ℝ ∂volume, x ∈ A ↔ binaryCircleMap d x ∈ A)
    (halt : ∀ᵐ x : ℝ ∂volume, x+Real.pi/3 ∈ A ↔ x ∉ A) :
    ∀ n : ℕ, ∀ᵐ x : ℝ ∂volume, x ∈ A ↔ binaryConjugate d n x ∈ A := by
  intro n
  induction n with
  | zero => simpa only [binaryConjugate,Nat.cast_zero,zero_mul,add_zero,sub_zero] using hF
  | succ n ih =>
    have hshift := (measurePreserving_add_right volume (Real.pi/3)).quasiMeasurePreserving.ae ih
    filter_upwards [hshift,halt,(hq (n+1)).ae halt] with x hx ha hb
    rw [binaryConjugate_step] at hx
    exact not_iff_not.mp (ha.symm.trans (hx.trans hb))
lemma binary_alternating_invariant_false : ∃ δ > 0, ∀ d, 0 < d → d < δ →
    ∀ A : Set ℝ, MeasurableSet A →
    (∀ (n : ℤ) x, x+(n : ℝ)*(2*Real.pi) ∈ A ↔ x ∈ A) →
    (∀ᵐ x : ℝ ∂volume, x+Real.pi/3 ∈ A ↔ x ∉ A) →
    (∀ᵐ x : ℝ ∂volume, x ∈ A ↔ binaryCircleMap d x ∈ A) → False := by
  obtain ⟨δ,hδ,hctrl⟩ := binary_dynamics_controls
  refine ⟨δ,hδ,?_⟩
  intro d hd hdδ A hA hper halt hF
  obtain ⟨C,L,hC,hL,hB,hlo,hhi,hLip,hlarge,hadvance,hdispl,hKL,hda⟩ := hctrl d hd hdδ
  have hdd : |d|<1/2 := by rwa [abs_of_pos hd]
  have hder := fun n t => binaryConjugate_hasDeriv hdd n t
  have hinv := binary_conjugates_invariant (fun n => deriv_lower_qmp (hder n) (hlo n)) hF halt
  exact expansion_alternation_false hder hlo hhi hLip hlarge hadvance hdispl (by positivity)
    (by simpa only [Real.coe_toNNReal _ (mul_pos hd hC).le] using hKL) (by norm_num) hL
    (by positivity : 0<2*Real.pi) hB (by positivity : 0<Real.pi/3) hinv hA hper halt
end EuclideanFiveColor
end

end OAI


==> anc/erdos-1070/lean/OAI/Geometry/PlaneColoring/BinaryPalettes.lean <==
import OAI.Geometry.PlaneColoring.PaletteTransport

namespace OAI

noncomputable section
open MeasureTheory Filter Topology Set
namespace EuclideanFiveColor
variable {k : ℕ} (c : ℂ → Fin k) (hc : Measurable c)
def BinaryCenter (x : ℂ) (i j : Fin k) : Prop :=
  ∀ᵐ t ∂angularMeasure, t ∈ paletteSet c hc x i ∨ t ∈ paletteSet c hc x j
lemma binary_alternation (hw : WeakColoring k c) {x : ℂ} {i j : Fin k}
    (hb : BinaryCenter c hc x i j) :
    ∀ᵐ t ∂angularMeasure, (t+(sixty : Angles) ∈ paletteSet c hc x i ↔ t ∉ paletteSet c hc x i) ∧
      (t ∈ paletteSet c hc x j ↔ t ∉ paletteSet c hc x i) := by
  have hb' := (measurePreserving_add_right angularMeasure (sixty : Angles)).quasiMeasurePreserving.ae hb
  filter_upwards [hb,hb',palette_sixty c hc hw x i,palette_sixty c hc hw x j] with t h h' hi hj
  constructor
  · constructor
    · exact fun ht ht' => hi ht' ht
    · intro hnot
      exact h'.resolve_right (hj (h.resolve_left hnot))
  · constructor
    · intro ht ht'
      rcases h' with hpi | hpj
      · exact hi ht' hpi
      · exact hj ht hpj
    · exact h.resolve_left
lemma binary_pair_distinct (hw : WeakColoring k c) {x : ℂ} {i j : Fin k}
    (hb : BinaryCenter c hc x i j) : i ≠ j := by
  intro hij
  subst j
  have h := binary_alternation c hc hw hb
  have hf : ∀ᵐ t ∂angularMeasure, False := by
    filter_upwards [h,hb] with t ht hb
    have hp := hb.elim id id
    exact (ht.2.mp hp) hp
  exact hf.exists.choose_spec
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
lemma binary_cover_real {k : ℕ} (c : ℂ → Fin k) (hc : Measurable c) {x : ℂ} {i j : Fin k}
    (hb : BinaryCenter c hc x i j) :
    ∀ᵐ t : ℝ ∂volume, t ∈ liftPalette c hc x i ∨ t ∈ liftPalette c hc x j :=
  angleMk_quasiMeasurePreserving.ae hb
lemma binary_alternation_real {k : ℕ} (c : ℂ → Fin k) (hc : Measurable c) (hw : WeakColoring k c)
    {x : ℂ} {i j : Fin k} (hb : BinaryCenter c hc x i j) (φ : ℝ) :
    ∀ᵐ t : ℝ ∂volume, t+Real.pi/3+φ ∈ liftPalette c hc x i ↔ t+φ ∉ liftPalette c hc x i := by
  have h := angleMk_quasiMeasurePreserving.ae (binary_alternation c hc hw hb)
  have h' := (measurePreserving_add_right volume φ).quasiMeasurePreserving.ae h
  filter_upwards [h'] with t ht
  simpa only [liftPalette,mem_preimage,sixty,← AddCircle.coe_add,show t+φ+Real.pi/3=t+Real.pi/3+φ by ring] using ht.1
lemma alternating_twostep {A : Set ℝ} {κ : ℝ}
    (h : ∀ᵐ t : ℝ ∂volume, t+κ ∈ A ↔ t ∉ A) :
    ∀ᵐ t : ℝ ∂volume, t+2*κ ∈ A ↔ t ∈ A := by
  have h' := (measurePreserving_add_right volume κ).quasiMeasurePreserving.ae h
  filter_upwards [h,h'] with t ht ht'
  rw [show t+κ+κ=t+2*κ by ring] at ht'
  exact ht'.trans (not_congr ht) |>.trans not_not
lemma liftPalette_shift_periodic {k : ℕ} (c : ℂ → Fin k) (hc : Measurable c) (x : ℂ) (i : Fin k)
    (φ : ℝ) (n : ℤ) (t : ℝ) :
    t+(n : ℝ)*(2*Real.pi)+φ ∈ liftPalette c hc x i ↔ t+φ ∈ liftPalette c hc x i := by
  have he : ((t+(n : ℝ)*(2*Real.pi)+φ : ℝ) : Angles)=((t+φ : ℝ) : Angles) := by
    rw [show t+(n : ℝ)*(2*Real.pi)+φ=t+φ+n • (2*Real.pi) by rw [zsmul_eq_mul]; ring,
      AddCircle.coe_add,AddCircle.coe_zsmul,AddCircle.coe_period,smul_zero,add_zero]
  change ((t+(n : ℝ)*(2*Real.pi)+φ : ℝ) : Angles) ∈ paletteSet c hc x i ↔ ((t+φ : ℝ) : Angles) ∈ paletteSet c hc x i
  rw [he]
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
lemma binary_transport_invariant {k : ℕ} (c : ℂ → Fin k) (hc : Measurable c) (hw : WeakColoring k c)
    {x z : ℂ} {i j : Fin k} (hb : BinaryCenter c hc x i j) (hz : BinaryCenter c hc z i j)
    {d φ : ℝ} (hd : |d|<1/2) (hD : ∀ t, (1/2 : ℝ) ≤ 1+d*binaryB d t)
    (hxr : (z-x).re=d*Real.cos φ) (hxi : (z-x).im=d*Real.sin φ) :
    ∀ᵐ t : ℝ ∂volume, t+φ ∈ liftPalette c hc x i ↔ binaryCircleMap d t+φ ∈ liftPalette c hc x i := by
  have ha : ∀ r, HasDerivAt (fun t => binaryTarget d t+φ) (1+d*binaryB d (-r)) r :=
    fun r => (binaryTarget_hasDeriv hd r).add_const φ
  have hs : ∀ r, HasDerivAt (fun t : ℝ => t+φ) 1 r := fun r => (hasDerivAt_id r).add_const φ
  have ht : ∀ r, HasDerivAt (fun t => binaryOther d t+φ) (1+d*binaryB d r) r :=
    fun r => (binaryOther_hasDeriv hd r).add_const φ
  have hn : ∀ r, Real.sin ((binaryOther d r+φ)-(r+φ))≠0 := by
    intro r
    simpa only [add_sub_add_right_eq_sub] using binary_nonparallel hd r
  have hn' : ∀ r, Real.sin ((r+φ)-(binaryOther d r+φ))≠0 := by
    intro r
    rw [show (r+φ)-(binaryOther d r+φ)=-((binaryOther d r+φ)-(r+φ)) by ring,Real.sin_neg,neg_ne_zero]
    exact hn r
  have he := binary_geometry_rotated hd hxr hxi
  have he' : ∀ r, circleTarget (samplingParameter x z 1,binaryTarget d r+φ)=
      circleSum 1 (binaryOther d r+φ,r+φ) := by
    intro r
    rw [he r]
    simp only [circleSum,Prod.mk.injEq]
    constructor <;> ring
  have hp (l : Fin k) := palette_transport_param c hc hw ha (fun r => hD (-r)) hs ht
    (fun _ => one_ne_zero) hn he l
  have hp' (l : Fin k) := palette_transport_param c hc hw ha (fun r => hD (-r)) ht hs
    (fun r => ne_of_gt (lt_of_lt_of_le (by norm_num) (hD r))) hn' he' l
  have hpat := (deriv_lower_qmp ha (fun r => hD (-r))).ae (binary_cover_real c hc hz)
  have hpx := (measurePreserving_add_right volume φ).quasiMeasurePreserving.ae (binary_cover_real c hc hb)
  have hpx' := (deriv_lower_qmp ht hD).ae (binary_cover_real c hc hb)
  have hsame : ∀ᵐ t : ℝ ∂volume, t+φ ∈ liftPalette c hc x i ↔ binaryOther d t+φ ∈ liftPalette c hc x i := by
    filter_upwards [hpat,hpx,hpx',hp i,hp j,hp' i,hp' j] with t hy hx hx' hii hjj hi' hj'
    rcases hy with hy|hy
    · exact ⟨fun hx => False.elim (hii hy hx),fun hx => False.elim (hi' hy hx)⟩
    · exact ⟨fun _ => hx'.resolve_right (hj' hy),fun _ => hx.resolve_right (hjj hy)⟩
  let A : Set ℝ := {t | t+φ ∈ liftPalette c hc x i}
  have hA : ∀ᵐ t : ℝ ∂volume, t+Real.pi/3 ∈ A ↔ t ∉ A := binary_alternation_real c hc hw hb φ
  have hp2 := (deriv_lower_qmp (binaryCircleMap_hasDeriv_t hd) hD).ae (alternating_twostep hA)
  filter_upwards [hsame,hp2] with t ht hp2
  exact ht.trans hp2
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
lemma binary_centers_separated {k : ℕ} (c : ℂ → Fin k) (hc : Measurable c) (hw : WeakColoring k c) :
    ∃ δ > 0, ∀ (x z : ℂ) (i j : Fin k), BinaryCenter c hc x i j → BinaryCenter c hc z i j →
      x ≠ z → δ ≤ dist x z := by
  obtain ⟨δ₁,hδ₁,hctrl⟩ := binary_dynamics_controls
  obtain ⟨δ₂,hδ₂,hfalse⟩ := binary_alternating_invariant_false
  refine ⟨min δ₁ δ₂,lt_min hδ₁ hδ₂,?_⟩
  intro x z i j hx hz hne
  by_contra! hdδ
  let d := ‖z-x‖
  have hd : 0 < d := norm_pos_iff.mpr (sub_ne_zero.mpr (Ne.symm hne))
  have hdδ' : d < min δ₁ δ₂ := by simpa only [d,dist_eq_norm,norm_sub_rev] using hdδ
  obtain ⟨C,L,hC,hL,hB,hlo,hhi,hLip,hlarge,hadvance,hdispl,hKL,hda⟩ :=
    hctrl d hd (lt_min_iff.mp hdδ').1
  let φ := Complex.arg (z-x)
  let A : Set ℝ := {t | t+φ ∈ liftPalette c hc x i}
  apply hfalse d hd (lt_min_iff.mp hdδ').2 A
  · exact (liftPalette_measurable c hc x i).preimage (measurable_id.add_const φ)
  · exact liftPalette_shift_periodic c hc x i φ
  · exact binary_alternation_real c hc hw hx φ
  · apply binary_transport_invariant c hc hw hx hz (by rwa [abs_of_pos hd])
    · intro t
      simpa only [Nat.cast_zero,zero_mul,add_zero] using hlo 0 t
    · exact (Complex.norm_mul_cos_arg (z-x)).symm
    · exact (Complex.norm_mul_sin_arg (z-x)).symm
end EuclideanFiveColor
end

noncomputable section
open MeasureTheory Filter Topology
namespace EuclideanFiveColor
instance anglesNontrivial : Nontrivial Angles := by
  have : Nontrivial Circle := ⟨⟨1,-1,by
    intro h
    have hh := congrArg (fun z : Circle => (z : ℂ)) h
    norm_num at hh⟩⟩
  exact AddCircle.homeomorphCircle'.toEquiv.nontrivial
instance angularMeasure_nullSingleton : NullSingletonClass angularMeasure := by
  exact Measure.IsAddHaarMeasure.nullSingletonClass angularMeasure
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
lemma binary_centers_countable {k : ℕ} (c : ℂ → Fin k) (hc : Measurable c) (hw : WeakColoring k c)
    (i j : Fin k) : {x | BinaryCenter c hc x i j}.Countable := by
  obtain ⟨δ,hδ,hsep⟩ := binary_centers_separated c hc hw
  have hp : {x | BinaryCenter c hc x i j}.PairwiseDisjoint (fun x => Metric.ball x (δ/2)) := by
    intro x hx z hz hne
    change Disjoint (Metric.ball x (δ/2)) (Metric.ball z (δ/2))
    rw [Set.disjoint_left]
    intro w hwx hwz
    have := dist_triangle x w z
    have hxw : dist x w < δ/2 := by simpa only [Metric.mem_ball,dist_comm] using hwx
    have hwz' : dist w z < δ/2 := hwz
    have := hsep x z i j hx hz hne
    linarith
  exact hp.countable_of_isOpen (fun _ _ => Metric.isOpen_ball)
    (fun x _ => ⟨x,Metric.mem_ball_self (by linarith)⟩)
lemma ae_not_binary_circle {k : ℕ} (c : ℂ → Fin k) (hc : Measurable c) (hw : WeakColoring k c)
    (x : ℂ) (i j : Fin k) : ∀ᵐ t ∂angularMeasure, ¬ BinaryCenter c hc (x+direction t) i j := by
  have hi : Function.Injective (fun t => x+direction t) := by
    intro a b hab
    exact AddCircle.injective_toCircle (by positivity : (2*Real.pi:ℝ)≠0)
      (Subtype.ext (add_left_cancel hab))
  have hn := ((binary_centers_countable c hc hw i j).preimage hi).measure_zero angularMeasure
  exact (measure_eq_zero_iff_ae_notMem).mp hn
lemma exact_sample_isTrace {k : ℕ} (c : ℂ → Fin k) (hc : Measurable c) {y : ℂ}
    (hy : TypicalSampling c y 1) : IsTrace c hc y (sampleCode c hc y 1) :=
  subset_closure ⟨hy,rfl⟩
lemma trace_positive_le_palette {k : ℕ} (c : ℂ → Fin k) (hc : Measurable c) {y : ℂ}
    {b : TraceVector k} (hb : IsTrace c hc y b) (i : Fin k) :
    ∀ᵐ t ∂angularMeasure, 0 < traceValue b i t → t ∈ paletteSet c hc y i :=
  tracePositive_le_palette c hc y i ⟨b,hb⟩
lemma trace_sample_ae {k : ℕ} (c : ℂ → Fin k) (hc : Measurable c) (y : ℂ) (i : Fin k) :
    traceValue (sampleCode c hc y 1) i =ᵐ[angularMeasure] sampleFn c y 1 i := by
  rw [traceValue_sampleCode]
  exact sample_ae c hc y 1 i
lemma exact_sample_palette_fixed {k : ℕ} (c : ℂ → Fin k) (hc : Measurable c) {y : ℂ}
    (hy : TypicalSampling c y 1) (i : Fin k) :
    ∀ᵐ t ∂angularMeasure, c (y+direction t)=i → t ∈ paletteSet c hc y i := by
  have hp := trace_positive_le_palette c hc (exact_sample_isTrace c hc hy) i
  have hs := trace_sample_ae c hc y i
  apply (hp.and hs).mono
  intro t ht hcolor
  apply ht.1
  rw [ht.2]
  change 0 < if c (y+(1:ℂ)*direction t)=i then (1:ℝ) else 0
  rw [one_mul,ite_eq_left hcolor]
  exact zero_lt_one
lemma typical_sample_palette {k : ℕ} (c : ℂ → Fin k) (hc : Measurable c) {y : ℂ}
    (hy : TypicalSampling c y 1) :
    ∀ᵐ t ∂angularMeasure, t ∈ paletteSet c hc y (c (y+direction t)) := by
  exact (ae_all_iff.mpr (exact_sample_palette_fixed c hc hy)).mono
    (fun t ht => ht (c (y+direction t)) rfl)
lemma ae_circle_palette_exclusion {k : ℕ} (c : ℂ → Fin k) (hc : Measurable c)
    (hw : WeakColoring k c) (x : ℂ) :
    ∀ᵐ t ∂angularMeasure, ∀ᵐ v ∂angularMeasure,
      c (x+direction t+direction v) ∉ palette c hc x t := by
  have hh := Measure.ae_ae_of_ae_prod (ae_all_iff.mpr (fun i => palette_first_exclusion c hc hw x i))
  apply hh.mono
  intro t ht
  apply ht.mono
  intro v hv hmem
  apply hv (c (x+direction t+direction v)) ((mem_palette c hc x t _).mp hmem)
  simp only [angularSum,Complex.ofReal_one,one_mul]
lemma ae_circle_typicalSampling {k : ℕ} (c : ℂ → Fin k) (hc : Measurable c) (x : ℂ) :
    ∀ᵐ t ∂angularMeasure, TypicalSampling c (x+direction t) 1 := by
  have htyp := Measure.ae_ae_of_ae_prod ((angularSum_quasiMeasurePreserving x (by norm_num : (1:ℝ)≠0)).ae (ae_density_actual c hc))
  apply htyp.mono
  intro t ht
  refine ⟨by norm_num,?_⟩
  simpa only [Typical,angularSum,Complex.ofReal_one,one_mul] using ht
lemma two_complement_pred {α : Type*} [Fintype α] [DecidableEq α] {S : Finset α} {i j a : α}
    (hcomp : Finset.univ\S={i,j}) (hnot : a∉S) (P : α → Prop) (hp : P a) : P i ∨ P j := by
  have ha : a∈({i,j} : Finset α) := by rw [← hcomp]; simp only [Finset.mem_sdiff,Finset.mem_univ,true_and]; exact hnot
  simp only [Finset.mem_insert,Finset.mem_singleton] at ha
  rcases ha with h|h
  · exact Or.inl (h ▸ hp)
  · exact Or.inr (h ▸ hp)
lemma circle_complement_binary {k : ℕ} (c : ℂ → Fin k) (hc : Measurable c)
    {x : ℂ} {t : Angles} {S : Finset (Fin k)} {i j : Fin k}
    (hcomp : Finset.univ\S={i,j}) (hsub : S ⊆ palette c hc x t)
    (ht : ∀ᵐ v ∂angularMeasure, c (x+direction t+direction v) ∉ palette c hc x t)
    (hy : TypicalSampling c (x+direction t) 1) : BinaryCenter c hc (x+direction t) i j := by
  apply (ht.and (typical_sample_palette c hc hy)).mono
  intro v hv
  exact two_complement_pred hcomp (fun hq => hv.1 (hsub hq))
    (fun a => v ∈ paletteSet c hc (x+direction t) a) hv.2
lemma palette_triple_null (c : ℂ → Fin 5) (hc : Measurable c) (hw : WeakColoring 5 c)
    (x : ℂ) (S : Finset (Fin 5)) (hS : S.card=3) :
    ∀ᵐ t ∂angularMeasure, ¬ S ⊆ palette c hc x t := by
  have hSc : (Finset.univ\S).card=2 := by rw [Finset.card_sdiff_of_subset (Finset.subset_univ S)]; simp [hS]
  obtain ⟨i,j,_,hcomp⟩ := Finset.card_eq_two.mp hSc
  filter_upwards [ae_circle_palette_exclusion c hc hw x,ae_circle_typicalSampling c hc x,
    ae_not_binary_circle c hc hw x i j] with t ht hy hn
  exact fun hsub => hn (circle_complement_binary c hc hcomp hsub ht hy)
lemma palette_cardinality (c : ℂ → Fin 5) (hc : Measurable c) (hw : WeakColoring 5 c) (x : ℂ) :
    ∀ᵐ t ∂angularMeasure, 1 ≤ (palette c hc x t).card ∧ (palette c hc x t).card ≤ 2 := by
  filter_upwards [palette_nonempty c hc x,ae_all_iff.mpr (fun S : Finset (Fin 5) =>
    ae_all_iff.mpr (fun hS : S.card=3 => palette_triple_null c hc hw x S hS))] with t ht htriple
  refine ⟨Nat.one_le_iff_ne_zero.mpr (Finset.card_ne_zero.mpr ht),?_⟩
  by_contra! hcard
  obtain ⟨S,hsub,hS⟩ := Finset.exists_subset_card_eq (by omega : 3 ≤ (palette c hc x t).card)
  exact htriple S hS hsub
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
def triangleAngle : ℝ := Real.arccos (5/6)
lemma triangleAngle_cos : Real.cos triangleAngle=5/6 := by
  exact Real.cos_arccos (by norm_num) (by norm_num)
lemma triangleAngle_pos : 0<triangleAngle := Real.arccos_pos.mpr (by norm_num)
lemma triangleAngle_lt_pi : triangleAngle<Real.pi := Real.arccos_lt_pi.mpr (by norm_num)
lemma triangleAngle_ratio_irrational : Irrational (triangleAngle/Real.pi) := by
  rintro ⟨q,hq⟩
  have hh := niven (θ := triangleAngle) ⟨q,(div_eq_iff Real.pi_ne_zero).mp hq.symm⟩
    ⟨5/6,by norm_num only [Rat.cast_div,Rat.cast_ofNat]; exact triangleAngle_cos⟩
  rw [triangleAngle_cos] at hh
  norm_num at hh
lemma triangle_rotation_ergodic :
    Ergodic (fun t : Angles => ((2*triangleAngle : ℝ) : Angles)+t) angularMeasure := by
  apply ergodic_add_left_of_denseRange_zsmul _ angularMeasure
  apply AddCircle.denseRange_zsmul_coe_iff.mpr
  convert triangleAngle_ratio_irrational using 1
  field_simp
lemma equal_triangleAngle_positive {s : Angles → Bool} (hs : Measurable s)
    (hflip : ∀ᵐ t∂angularMeasure, s (t+(Real.pi/3 : ℝ))= !(s t)) :
    0<angularMeasure {t | s t=s (t+(triangleAngle : Angles))} := by
  by_contra hz
  have hz' : angularMeasure {t | s t=s (t+(triangleAngle : Angles))}=0 := le_antisymm (le_of_not_gt hz) bot_le
  have hf : ∀ᵐ t∂angularMeasure, s (t+(triangleAngle : Angles))= !(s t) := by
    filter_upwards [(measure_eq_zero_iff_ae_notMem.mp hz')] with t ht
    change ¬s t=s (t+(triangleAngle : Angles)) at ht
    cases h₁ : s t <;> cases h₂ : s (t+(triangleAngle : Angles)) <;> simp_all
  have hf₂ := (measurePreserving_add_right angularMeasure (triangleAngle : Angles)).quasiMeasurePreserving.ae hf
  have hinv : (fun t : Angles => s (((2*triangleAngle : ℝ) : Angles)+t))=ᵐ[angularMeasure] s := by
    filter_upwards [hf,hf₂] with t ht ht'
    have he : ((2*triangleAngle : ℝ) : Angles)+t=(t+(triangleAngle : Angles))+(triangleAngle : Angles) := by
      have hh : ((2*triangleAngle : ℝ) : Angles)=(triangleAngle : Angles)+(triangleAngle : Angles) := by
        calc ((2*triangleAngle : ℝ) : Angles) = ((triangleAngle+triangleAngle : ℝ) : Angles) := congrArg (fun x : ℝ => (x : Angles)) (two_mul triangleAngle)
          _ = _ := AddCircle.coe_add _ _ _
      rw [hh]
      abel
    rw [he,ht',ht,Bool.not_not]
  obtain ⟨b,hb⟩ := triangle_rotation_ergodic.ae_eq_const_of_ae_eq_comp₀ hs.nullMeasurable hinv
  have hb' := (measurePreserving_add_right angularMeasure ((Real.pi/3:ℝ) : Angles)).quasiMeasurePreserving.ae hb
  have hfalse : ∀ᵐ t∂angularMeasure, False := by
    filter_upwards [hflip,hb,hb'] with t ht ht' ht''
    change s t=b at ht'
    change s (t+((Real.pi/3:ℝ):Angles))=b at ht''
    rw [ht',ht''] at ht
    cases b <;> cases ht
  have hh : (1:ENNReal)=0 := by simpa using (ae_iff.mp hfalse)
  exact one_ne_zero hh
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
lemma circle_exp_sub_norm_sq (a b : ℝ) :
    ‖(Circle.exp a : ℂ)-(Circle.exp b : ℂ)‖^2=2-2*Real.cos (a-b) := by
  rw [← Complex.normSq_eq_norm_sq]
  simp [Complex.normSq_apply,Circle.coe_exp,Complex.exp_mul_I,← Complex.ofReal_cos,← Complex.ofReal_sin]
  rw [Real.cos_sub]
  nlinarith [Real.cos_sq_add_sin_sq a,Real.cos_sq_add_sin_sq b]
def sourceTriangle (x : ℂ) (t : ℝ) (j : Fin 3) : ℂ :=
  angularSum x 1 (angleChart (t+2*(j:ℝ)*(Real.pi/3),t+2*(j:ℝ)*(Real.pi/3)+Real.pi+triangleAngle))
lemma sourceTriangle_eq (x : ℂ) (t : ℝ) (j : Fin 3) :
    sourceTriangle x t j=x+(Circle.exp t : ℂ)*(Circle.exp (2*(j:ℝ)*(Real.pi/3)) : ℂ)*
      (1-(Circle.exp triangleAngle : ℂ)) := by
  simp only [sourceTriangle,angularSum,angleChart,Complex.ofReal_one,one_mul,direction_real,
    Circle.exp_add,Circle.coe_mul]
  have hpi : (Circle.exp Real.pi : ℂ)= -1 := by
    simp [Circle.coe_exp,Complex.exp_mul_I]
  rw [hpi]
  ring
lemma sourceTriangle_pair (x : ℂ) (t : ℝ) (i j : Fin 3) (hne : i≠j) :
    ‖sourceTriangle x t i-sourceTriangle x t j‖=1 := by
  have hγ : ‖(1:ℂ)-(Circle.exp triangleAngle : ℂ)‖^2=1/3 := by
    have hh := circle_exp_sub_norm_sq 0 triangleAngle
    norm_num only [Circle.exp_zero,Circle.coe_one,zero_sub,Real.cos_neg,triangleAngle_cos] at hh ⊢
    exact hh
  have hc₂ : Real.cos (2*(Real.pi/3))= -1/2 := by
    rw [Real.cos_two_mul,Real.cos_pi_div_three]; norm_num
  have hc₄ : Real.cos (4*(Real.pi/3))= -1/2 := by
    rw [show 4*(Real.pi/3)=2*(2*(Real.pi/3)) by ring,Real.cos_two_mul,hc₂]; norm_num
  have hd : ‖(Circle.exp (2*(i:ℝ)*(Real.pi/3)) : ℂ)-(Circle.exp (2*(j:ℝ)*(Real.pi/3)) : ℂ)‖^2=3 := by
    rw [circle_exp_sub_norm_sq]
    fin_cases i <;> fin_cases j <;> try contradiction
    all_goals norm_num only [Fin.val_zero,Fin.val_one,Fin.val_two,Nat.cast_zero,Nat.cast_one,Nat.cast_ofNat,mul_zero,mul_one,zero_mul,sub_zero,zero_sub]
    all_goals
      simp only [show 2*(Real.pi/3)-4*(Real.pi/3)= -(2*(Real.pi/3)) by ring,
        show 4*(Real.pi/3)-2*(Real.pi/3)=2*(Real.pi/3) by ring,Real.cos_neg,hc₂,hc₄]
      norm_num
  have he : sourceTriangle x t i-sourceTriangle x t j=
      (Circle.exp t : ℂ)*((Circle.exp (2*(i:ℝ)*(Real.pi/3)) : ℂ)-
        (Circle.exp (2*(j:ℝ)*(Real.pi/3)) : ℂ))*(1-(Circle.exp triangleAngle : ℂ)) := by
    rw [sourceTriangle_eq,sourceTriangle_eq]; ring
  rw [he,norm_mul,norm_mul,Circle.norm_coe,one_mul]
  have hn := norm_nonneg ((Circle.exp (2*(i:ℝ)*(Real.pi/3)) : ℂ)-(Circle.exp (2*(j:ℝ)*(Real.pi/3)) : ℂ))
  have hm := norm_nonneg ((1:ℂ)-(Circle.exp triangleAngle : ℂ))
  have heq : (‖(Circle.exp (2*(i:ℝ)*(Real.pi/3)) : ℂ)-(Circle.exp (2*(j:ℝ)*(Real.pi/3)) : ℂ)‖ *
      ‖(1:ℂ)-(Circle.exp triangleAngle : ℂ)‖)^2=1 := by
    rw [mul_pow,hd,hγ]; norm_num
  nlinarith [mul_nonneg hn hm]
end EuclideanFiveColor
end

end OAI


==> anc/erdos-1070/lean/OAI/Geometry/PlaneColoring/BorelTransfer.lean <==
import OAI.Analysis.PlaneSpectrum.Ergodicity
import OAI.Geometry.PlaneColoring.Coloring

namespace OAI

noncomputable section
open MeasureTheory Filter Topology
open scoped ENNReal NNReal InnerProductSpace
namespace PlaneFiveColor.LabelModel
open Spectral EuclideanFiveColor EuclideanFiveColor.ContinuousVectors
variable (k : ℕ) (ω : Space k)
def colorValue (i : Fin k) (η : Space k) : ℂ := if η.val 0 = i then 1 else 0
lemma color_memLp (i : Fin k) : MemLp (colorValue k i) 2 (measure k ω) := by
  refine MemLp.of_bound ?_ 1 ?_
  · apply Measurable.aestronglyMeasurable
    apply Measurable.ite _ measurable_const measurable_const
    exact (measurableSet_singleton i).preimage (show Measurable (fun η : Space k => η.val 0) from
      ((continuous_apply (0 : E)).comp continuous_subtype_val).measurable)
  · exact .of_forall fun η => by dsimp [colorValue]; split_ifs <;> simp
abbrev colorVector (i : Fin k) : Hilbert k ω := (color_memLp k ω i).toLp (colorValue k i)
lemma color_ae (i : Fin k) : colorVector k ω i =ᵐ[measure k ω] colorValue k i := (color_memLp k ω i).coeFn_toLp
lemma color_rotation_fixed (i : Fin k) (b : K) :
    (rotation k ω b : Hilbert k ω →L[ℂ] Hilbert k ω) (colorVector k ω i) = colorVector k ω i := by
  rw [rotation_apply]
  apply Lp.ext
  filter_upwards [Lp.coeFn_compMeasurePreserving (colorVector k ω i) (rotate_preserving k ω b),
    (rotate_preserving k ω b).quasiMeasurePreserving.ae (color_ae k ω i),color_ae k ω i] with η h1 h2 h3
  simp only [Function.comp_apply,h1,h2,h3,colorValue,rotate_apply,mul_zero]
lemma color_unit_correlation (i : Fin k) (b : K) :
    ⟪colorVector k ω i,op (representation k ω) (kCoeff b) (colorVector k ω i)⟫_ℂ = 0 := by
  rw [op_apply,L2.inner_def]
  apply integral_eq_zero_of_ae
  filter_upwards [color_ae k ω i,Lp.coeFn_compMeasurePreserving (colorVector k ω i) (trans_preserving k ω (kCoeff b)),
    (trans_preserving k ω (kCoeff b)).quasiMeasurePreserving.ae (color_ae k ω i)] with η h1 h2 h3
  simp only [h1,h2,Function.comp_apply,h3,colorValue,trans_apply,zero_add]
  have hp : η.val 0 ≠ η.val (kCoeff b) := η.property 0 (kCoeff b) (by
    change ‖(0 : ℂ)-(b.val:ℂ)‖ = 1
    rw [zero_sub,norm_neg]
    exact Circle.norm_coe b.val)
  by_cases hi : η.val 0 = i
  · have hj : η.val (kCoeff b) ≠ i := fun h => hp (hi.trans h.symm)
    simp [hi,hj]
  · simp [hi]
instance continuous_complete : CompleteSpace (space (A := E) (representation k ω)) :=
  (isClosed_space (A := E) (representation k ω)).completeSpace_coe
def projected (i : Fin k) : Hilbert k ω := (space (A := E) (representation k ω)).starProjection (colorVector k ω i)
lemma projected_range (i : Fin k) : ∀ᵐ η ∂measure k ω,
    ((projected k ω i) η).im = 0 ∧ 0 ≤ ((projected k ω i) η).re ∧ ((projected k ω i) η).re ≤ 1 := by
  apply projection_range (measure k ω) (representation k ω) (trans k) (trans_preserving k ω) (op_apply k ω)
  filter_upwards [color_ae k ω i] with η h
  rw [h]
  dsimp [colorValue]
  split_ifs <;> norm_num
lemma projected_rotation_fixed (i : Fin k) (b : K) :
    (rotation k ω b : Hilbert k ω →L[ℂ] Hilbert k ω) (projected k ω i) = projected k ω i := by
  exact projection_covariance_fixed (representation k ω) (rotation k ω b)
    (Homeomorph.mulLeft₀ (kCoeff b) (kCoeff_ne_zero b)) (mul_zero _)
    (rotation_covariance k ω b) _ (color_rotation_fixed k ω i b)
lemma projected_unit_correlation (i : Fin k) (b : K) :
    ⟪projected k ω i,op (representation k ω) (kCoeff b) (projected k ω i)⟫_ℂ = 0 := by
  have hb := residual_fourier (representation k ω) (rotation k ω) (rotation_covariance k ω)
    (colorVector k ω i-projected k ω i)
    ((space (A := E) (representation k ω)).sub_starProjection_mem_orthogonal (colorVector k ω i))
    (fun b => by rw [map_sub,color_rotation_fixed,projected_rotation_fixed]) (kCoeff b) (kCoeff_ne_zero b)
  exact (projection_coefficient (representation k ω) (colorVector k ω i) (kCoeff b) hb).trans (color_unit_correlation k ω i b)
end PlaneFiveColor.LabelModel
end

noncomputable section
open MeasureTheory Filter Topology
namespace PlaneFiveColor.LabelModel
open Spectral EuclideanFiveColor EuclideanFiveColor.ContinuousVectors
variable (k : ℕ) (ω : Space k)
def oneVector : Hilbert k ω := (memLp_const (1 : ℂ)).toLp (fun _ : Space k => (1 : ℂ))
lemma one_ae : oneVector k ω =ᵐ[measure k ω] fun _ => (1 : ℂ) := MemLp.coeFn_toLp _
lemma one_fixed (a : E) : op (representation k ω) a (oneVector k ω) = oneVector k ω := by
  rw [op_apply]
  apply Lp.ext
  filter_upwards [Lp.coeFn_compMeasurePreserving (oneVector k ω) (trans_preserving k ω a),
    (trans_preserving k ω a).quasiMeasurePreserving.ae (one_ae k ω),one_ae k ω] with η h1 h2 h3
  exact h1.trans (h2.trans h3.symm)
lemma one_continuous : oneVector k ω ∈ space (A := E) (representation k ω) := by
  change Tendsto (fun a : E => op (representation k ω) a (oneVector k ω)) (𝓝 0) (𝓝 (oneVector k ω))
  simpa only [one_fixed] using (tendsto_const_nhds : Tendsto (fun _ : E => oneVector k ω) (𝓝 0) (𝓝 (oneVector k ω)))
lemma color_sum : ∑ i : Fin k, colorVector k ω i = oneVector k ω := by
  apply Lp.ext
  filter_upwards [Lp.coeFn_fun_finsetSum (Finset.univ) (colorVector k ω),ae_all_iff.mpr (color_ae k ω),one_ae k ω] with η h1 h2 h3
  rw [h1,h3]
  simp_rw [h2,colorValue]
  simp
lemma projected_sum : ∑ i : Fin k, projected k ω i = oneVector k ω := by
  change ∑ i : Fin k, (space (A := E) (representation k ω)).starProjection (colorVector k ω i) = _
  rw [← map_sum,color_sum]
  exact (space (A := E) (representation k ω)).starProjection_eq_self_iff.mpr (one_continuous k ω)
end PlaneFiveColor.LabelModel
end

noncomputable section
open Filter Topology
open scoped ComplexConjugate
namespace PlaneFiveColor.Spectral
lemma dense_E : Dense (E : Set ℂ) := by
  intro z
  have hh : ∀ x y : ℝ, (x : ℂ)+(y : ℂ)*Complex.I ∈ closure (E : Set ℂ) := by
    intro x y
    refine (Rat.denseRange_cast : DenseRange ((↑) : ℚ → ℝ)).induction_on₂
      (p := fun x y : ℝ => (x : ℂ)+(y : ℂ)*Complex.I ∈ closure (E : Set ℂ)) ?_ ?_ x y
    · exact isClosed_closure.preimage ((Complex.continuous_ofReal.comp continuous_fst).add
        ((Complex.continuous_ofReal.comp continuous_snd).mul_const Complex.I))
    · intro q r
      apply subset_closure
      apply mem_algebraicClosure_iff.mpr
      have hq : IsAlgebraic ℚ ((q : ℝ) : ℂ) := by simpa using isAlgebraic_ratCast ℚ (A := ℂ) q
      have hr : IsAlgebraic ℚ ((r : ℝ) : ℂ) := by simpa using isAlgebraic_ratCast ℚ (A := ℂ) r
      exact hq.add (hr.mul (mem_algebraicClosure_iff.mp imagUnit.property))
  simpa only [Complex.re_add_im] using hh z.re z.im
lemma algebraic_norm (z : E) : IsAlgebraic ℚ (‖(z:ℂ)‖ : ℂ) := by
  have hz : IsAlgebraic ℚ (z : ℂ) := mem_algebraicClosure_iff.mp z.property
  have hc : IsAlgebraic ℚ (conj (z : ℂ)) := hz.algHom (Complex.conjAe.restrictScalars ℚ).toAlgHom
  apply IsAlgebraic.of_pow (n := 2) (by norm_num)
  simpa only [Complex.mul_conj,Complex.normSq_eq_norm_sq,Complex.ofReal_pow] using hz.mul hc
end PlaneFiveColor.Spectral
end

noncomputable section
open Filter Topology
open scoped InnerProductSpace
namespace PlaneFiveColor.Spectral
open EuclideanFiveColor.ContinuousVectors
variable {H : Type*} [NormedAddCommGroup H] [InnerProductSpace ℂ H] [CompleteSpace H]
  (U : DiscreteE →* unitary (H →L[ℂ] H))
lemma orbit_uniformContinuous {v : H} (hv : v ∈ space (A := E) U) : UniformContinuous (fun a : E => op U a v) := by
  apply Metric.uniformContinuous_iff.mpr
  intro ε hε
  obtain ⟨δ,hδ,h⟩ := Metric.continuousAt_iff.mp (orbit_continuous U hv).continuousAt ε hε
  refine ⟨δ,hδ,fun a b hab => ?_⟩
  have ht : dist (op U (a-b) v) v < ε := by
    have hh := h (show dist (a-b) 0 < δ by simpa only [dist_zero_right,dist_eq_norm,sub_zero] using hab)
    simpa only [op_zero (A := E) U] using hh
  calc
    _ = dist (op U b (op U (a-b) v)) (op U b v) := by
      rw [← op_add (A := E) U]
      congr 2
      abel_nf
    _ = dist (op U (a-b) v) v := dist_op U b _ _
    _ < ε := ht
def orbitExtension (v : H) : ℂ → H := dense_E.extend (fun a : E => op U a v)
lemma orbitExtension_continuous {v : H} (hv : v ∈ space (A := E) U) : Continuous (orbitExtension U v) :=
  (dense_E.uniformContinuous_extend (orbit_uniformContinuous U hv)).continuous
lemma orbitExtension_eq {v : H} (hv : v ∈ space (A := E) U) (a : E) : orbitExtension U v (a : ℂ) = op U a v :=
  dense_E.extend_eq (orbit_continuous U hv) a
lemma orbitExtension_inner {v w : H} (hv : v ∈ space (A := E) U) (hw : w ∈ space (A := E) U) (x y : ℂ) :
    ⟪orbitExtension U v x,orbitExtension U w (x+y)⟫_ℂ = ⟪v,orbitExtension U w y⟫_ℂ := by
  have hc := orbitExtension_continuous U hv
  have hd := orbitExtension_continuous U hw
  refine dense_E.denseRange_val.induction_on₂
    (p := fun x y : ℂ => ⟪orbitExtension U v x,orbitExtension U w (x+y)⟫_ℂ = ⟪v,orbitExtension U w y⟫_ℂ) ?_ ?_ x y
  · exact isClosed_eq ((hc.comp continuous_fst).inner (hd.comp (continuous_fst.add continuous_snd)))
      (continuous_const.inner (hd.comp continuous_snd))
  · intro a b
    change ⟪orbitExtension U v (a : ℂ),orbitExtension U w ((a+b : E) : ℂ)⟫_ℂ = _
    rw [orbitExtension_eq U hv,orbitExtension_eq U hw,orbitExtension_eq U hw,op_add (A := E) U]
    exact Unitary.inner_map_map (U (Multiplicative.ofAdd a)) v (op U b w)
end PlaneFiveColor.Spectral
end

noncomputable section
open Filter Topology
namespace PlaneFiveColor.Spectral
lemma normalized_algebraic (z : E) (hz : z ≠ 0) :
    ∃ b : K, (b.val : ℂ) = (z : ℂ) / (‖(z:ℂ)‖ : ℂ) := by
  have hn : ‖(z:ℂ)‖ ≠ 0 := norm_ne_zero_iff.mpr (Subtype.coe_ne_coe.mpr hz)
  have hb : ‖(z:ℂ) / (‖(z:ℂ)‖ : ℂ)‖ = 1 := by
    rw [norm_div,Complex.norm_real,Real.norm_eq_abs,abs_of_nonneg (norm_nonneg _),div_self hn]
  have hzalg : IsAlgebraic ℚ (z : ℂ) := mem_algebraicClosure_iff.mp z.property
  exact ⟨⟨⟨_,mem_sphere_zero_iff_norm.mpr hb⟩,
    by
      change IsAlgebraic ℚ ((z : ℂ)/(‖(z:ℂ)‖ : ℂ))
      simpa only [div_eq_mul_inv] using hzalg.mul (algebraic_norm z).inv⟩,rfl⟩
lemma circle_closed_induction {p : ℂ → Prop} (hp : IsClosed {z | p z})
    (halg : ∀ b : K, p (b.val : ℂ)) (u : Circle) : p (u : ℂ) := by
  obtain ⟨s,hs,ht⟩ := mem_closure_iff_seq_limit.mp (dense_E (u : ℂ))
  have hne : ∀ᶠ n in atTop, s n ≠ 0 := ht.eventually (isOpen_compl_singleton.mem_nhds (Circle.coe_ne_zero u))
  have hnorm : Tendsto (fun n => s n / (‖s n‖ : ℂ)) atTop (𝓝 (u : ℂ)) := by
    have h := ht.div (Complex.continuous_ofReal.continuousAt.tendsto.comp ht.norm)
      (show (‖(u:ℂ)‖ : ℂ) ≠ 0 by simp [Circle.norm_coe])
    have he : (u : ℂ) / (‖(u:ℂ)‖ : ℂ) = (u : ℂ) := by simp only [Circle.norm_coe,Complex.ofReal_one,div_one]
    rw [he] at h
    convert h using 1
    rfl
  apply hp.mem_of_tendsto hnorm
  filter_upwards [hne] with n hn
  obtain ⟨b,hb⟩ := normalized_algebraic ⟨s n,hs n⟩ (fun h => hn (congrArg Subtype.val h))
  rw [← hb]
  exact halg b
end PlaneFiveColor.Spectral
end

noncomputable section
open MeasureTheory Filter Topology
open scoped InnerProductSpace
namespace PlaneFiveColor.LabelModel
open Spectral EuclideanFiveColor EuclideanFiveColor.ContinuousVectors
variable (k : ℕ) (ω : Space k)
lemma projected_continuous (i : Fin k) : projected k ω i ∈ space (A := E) (representation k ω) :=
  (space (A := E) (representation k ω)).starProjection_apply_mem _
def fieldVector (i : Fin k) (x : ℂ) : Hilbert k ω := orbitExtension (representation k ω) (projected k ω i) x
lemma fieldVector_continuous (i : Fin k) : Continuous (fieldVector k ω i) :=
  orbitExtension_continuous _ (projected_continuous k ω i)
lemma fieldVector_algebraic (i : Fin k) (a : E) : fieldVector k ω i (a : ℂ) = op (representation k ω) a (projected k ω i) :=
  orbitExtension_eq _ (projected_continuous k ω i) a
lemma fieldVector_sum (x : ℂ) : ∑ i : Fin k, fieldVector k ω i x = oneVector k ω := by
  refine dense_E.denseRange_val.induction_on x (isClosed_eq (continuous_finsetSum _ (fun i _ => fieldVector_continuous k ω i)) continuous_const) ?_
  intro a
  simp only [fieldVector_algebraic,← map_sum,projected_sum,one_fixed]
lemma fieldVector_range (i : Fin k) (x : ℂ) : ∀ᵐ η ∂measure k ω,
    (fieldVector k ω i x η).im = 0 ∧ 0 ≤ (fieldVector k ω i x η).re ∧ (fieldVector k ω i x η).re ≤ 1 := by
  have he : clamp_lipschitz.compLp clamp_zero (fieldVector k ω i x) = fieldVector k ω i x := by
    refine dense_E.denseRange_val.induction_on x (isClosed_eq
      ((clamp_lipschitz.continuous_compLp clamp_zero).comp (fieldVector_continuous k ω i)) (fieldVector_continuous k ω i)) ?_
    intro a
    rw [fieldVector_algebraic,op_apply]
    apply Lp.ext
    filter_upwards [clamp_lipschitz.coeFn_compLp clamp_zero (Lp.compMeasurePreserving (trans k a) (trans_preserving k ω a) (projected k ω i)),
      Lp.coeFn_compMeasurePreserving (projected k ω i) (trans_preserving k ω a),
      (trans_preserving k ω a).quasiMeasurePreserving.ae (projected_range k ω i)] with η h1 h2 h3
    simp only [Function.comp_apply] at h1 h2
    rw [h1,h2]
    exact clamp_eq h3
  have ha := clamp_lipschitz.coeFn_compLp clamp_zero (fieldVector k ω i x)
  rw [he] at ha
  filter_upwards [ha] with η hη
  exact hη.symm ▸ clamp_range _
lemma fieldVector_unit_correlation (i : Fin k) (x : ℂ) (u : Circle) :
    ⟪fieldVector k ω i x,fieldVector k ω i (x+u)⟫_ℂ = 0 := by
  rw [show ⟪fieldVector k ω i x,fieldVector k ω i (x+u)⟫_ℂ =
    ⟪projected k ω i,fieldVector k ω i u⟫_ℂ from
    orbitExtension_inner _ (projected_continuous k ω i) (projected_continuous k ω i) x u]
  apply circle_closed_induction (isClosed_eq (continuous_const.inner (fieldVector_continuous k ω i)) continuous_const) _ u
  intro b
  change ⟪projected k ω i,fieldVector k ω i ((kCoeff b : E) : ℂ)⟫_ℂ = 0
  rw [fieldVector_algebraic]
  exact projected_unit_correlation k ω i b
end PlaneFiveColor.LabelModel
end

noncomputable section
open MeasureTheory Filter Topology TopologicalSpace
open scoped ENNReal
namespace EuclideanFiveColor
variable {T X : Type*} [TopologicalSpace T] [SeparableSpace T] [Nonempty T]
  [MeasurableSpace T] [BorelSpace T] [MeasurableSpace X] (μ : Measure X)
  (f : T → Lp ℂ 2 μ) (hf : Continuous f)
include hf
omit [MeasurableSpace T] [BorelSpace T] in
lemma dense_approx (t : T) (ε : ℝ) (hε : 0 < ε) :
    ∃ n, dist (f (TopologicalSpace.denseSeq T n)) (f t) < ε := by
  have h := mem_closure_image hf.continuousAt (TopologicalSpace.denseRange_denseSeq T t)
  rw [← Set.range_comp] at h
  obtain ⟨n,hn⟩ := Metric.mem_closure_range_iff.mp h ε hε
  exact ⟨n,by simpa only [Function.comp_apply,dist_comm] using hn⟩
def approxIndex (n : ℕ) (t : T) : ℕ := Nat.find (dense_approx μ f hf t ((1/2:ℝ)^n) (by positivity))
lemma index_measurable (n : ℕ) : Measurable (approxIndex μ f hf n) := by
  apply measurable_find
  intro j
  exact isOpen_lt (continuous_const.dist hf) continuous_const |>.measurableSet
omit [MeasurableSpace T] [BorelSpace T] in
lemma index_bound (n : ℕ) (t : T) :
    dist (f (TopologicalSpace.denseSeq T (approxIndex μ f hf n t))) (f t) < (1/2:ℝ)^n := by
  unfold approxIndex
  exact Nat.find_spec (dense_approx μ f hf t ((1/2:ℝ)^n) (by positivity))
def approxField (n : ℕ) (p : T × X) : ℂ :=
  f (TopologicalSpace.denseSeq T (approxIndex μ f hf n p.1)) p.2
lemma approxField_measurable (n : ℕ) : Measurable (approxField μ f hf n) := by
  have h : Measurable (fun p : ℕ × X => f (TopologicalSpace.denseSeq T p.1) p.2) :=
    measurable_from_prod_countable_right fun j => (Lp.stronglyMeasurable (f (TopologicalSpace.denseSeq T j))).measurable
  exact h.comp (((index_measurable μ f hf n).comp measurable_fst).prodMk measurable_snd)
omit [MeasurableSpace T] [BorelSpace T] in
lemma approxField_tendsto (t : T) : ∀ᵐ x ∂μ,
    Tendsto (fun n => approxField μ f hf n (t,x)) atTop (𝓝 (f t x)) := by
  let g : ℕ → Lp ℂ 2 μ := fun n => f (TopologicalSpace.denseSeq T (approxIndex μ f hf n t))-f t
  have hs : Summable (fun n => ‖g n‖) := summable_geometric_two.of_nonneg_of_le (fun n => norm_nonneg _) (fun n => by simpa only [g,dist_eq_norm] using (index_bound μ f hf n t).le)
  have ha : ∀ᵐ x ∂μ, Summable (fun n => ‖g n x‖) := by
    apply summable_norm_of_tsum_eLpNorm_ne_top (by norm_num : (1:ℝ≥0∞) ≤ 2)
    simpa only [← Lp.enorm_def] using (tsum_enorm_ne_top_iff_summable_norm.mpr hs)
  have he : ∀ᵐ x ∂μ, ∀ n, g n x = approxField μ f hf n (t,x)-f t x :=
    ae_all_iff.mpr fun n => Lp.coeFn_sub _ _
  filter_upwards [ha,he] with x hx he
  apply tendsto_iff_norm_sub_tendsto_zero.mpr
  simpa only [he] using hx.tendsto_atTop_zero
def measurableField (p : T × X) : ℂ :=
  ⟨limsup (fun n => (approxField μ f hf n p).re) atTop,
   limsup (fun n => (approxField μ f hf n p).im) atTop⟩
lemma measurableField_measurable : Measurable (measurableField μ f hf) := by
  have hr := Measurable.limsup fun n => Complex.continuous_re.measurable.comp (approxField_measurable μ f hf n)
  have hi := Measurable.limsup fun n => Complex.continuous_im.measurable.comp (approxField_measurable μ f hf n)
  have hh := (Complex.continuous_ofReal.measurable.comp hr).add ((Complex.continuous_ofReal.measurable.comp hi).mul_const Complex.I)
  convert hh using 1
  funext p
  apply Complex.ext <;> simp [measurableField]
lemma exists_measurable_field : ∃ F : T × X → ℂ, Measurable F ∧ ∀ t, (fun x => F (t,x)) =ᵐ[μ] f t := by
  refine ⟨measurableField μ f hf,?_,?_⟩
  · exact measurableField_measurable μ f hf
  · intro t
    filter_upwards [approxField_tendsto μ f hf t] with x hx
    apply Complex.ext
    · exact (Complex.continuous_re.continuousAt.tendsto.comp hx).limsup_eq
    · exact (Complex.continuous_im.continuousAt.tendsto.comp hx).limsup_eq
end EuclideanFiveColor
end

noncomputable section
open MeasureTheory
open scoped InnerProductSpace ComplexConjugate
namespace EuclideanFiveColor
variable {X : Type*} [MeasurableSpace X] (μ : Measure X)
lemma positive_orthogonal (v w : Lp ℂ 2 μ)
    (hv : ∀ᵐ x ∂μ, (v x).im = 0 ∧ 0 ≤ (v x).re)
    (hw : ∀ᵐ x ∂μ, (w x).im = 0 ∧ 0 ≤ (w x).re)
    (ho : ⟪v,w⟫_ℂ = 0) : ∀ᵐ x ∂μ, (v x).re * (w x).re = 0 := by
  have hi := L2.integrable_inner (𝕜 := ℂ) v w
  have he : (fun x => (⟪v x,w x⟫_ℂ).re) =ᵐ[μ] (fun x => (v x).re * (w x).re) := by
    filter_upwards [hv,hw] with x hx hy
    simp [RCLike.inner_apply,Complex.mul_re,hx.1,hy.1,mul_comm]
  have hh : Integrable (fun x => (v x).re * (w x).re) μ := hi.re.congr he
  apply (integral_eq_zero_iff_of_nonneg_ae _ hh).mp
  · rw [← integral_congr_ae he]
    change (∫ x, RCLike.re (⟪v x,w x⟫_ℂ) ∂μ) = 0
    rw [integral_re hi,← L2.inner_def,ho]
    rfl
  · filter_upwards [hv,hw] with x hx hy
    exact mul_nonneg hx.2 hy.2
end EuclideanFiveColor
end

noncomputable section
open MeasureTheory Filter Topology
namespace PlaneFiveColor.LabelModel
open Spectral EuclideanFiveColor EuclideanFiveColor.ContinuousVectors
variable (k : ℕ) (ω : Space k)
lemma exists_label_field : ∃ H : Fin k → ℂ × Space k → ℝ,
    (∀ i, Measurable (H i)) ∧
    (∀ x : ℂ, ∀ᵐ η ∂measure k ω, ∑ i, H i (x,η) = 1) ∧
    (∀ x : ℂ, ∀ u : Circle, ∀ᵐ η ∂measure k ω, ∀ i, H i (x,η)*H i (x+u,η) = 0) := by
  have hex (i : Fin k) := exists_measurable_field (measure k ω) (fieldVector k ω i) (fieldVector_continuous k ω i)
  choose F hm hae using hex
  refine ⟨fun i p => (F i p).re,fun i => Complex.continuous_re.measurable.comp (hm i),?_,?_⟩
  · intro x
    have hs := Lp.coeFn_fun_finsetSum Finset.univ (fun i : Fin k => fieldVector k ω i x)
    rw [fieldVector_sum] at hs
    filter_upwards [ae_all_iff.mpr (fun i => hae i x),hs,one_ae k ω] with η he hs h1
    have hc : ∑ i : Fin k, F i (x,η) = 1 := by
      simp_rw [he]
      exact hs.symm.trans h1
    have hr := congrArg Complex.re hc
    simpa only [map_sum,Complex.re_sum,Complex.one_re] using hr
  · intro x u
    apply ae_all_iff.mpr
    intro i
    have hz := positive_orthogonal (measure k ω) (fieldVector k ω i x) (fieldVector k ω i (x+u))
      ((fieldVector_range k ω i x).mono fun _ h => ⟨h.1,h.2.1⟩)
      ((fieldVector_range k ω i (x+u)).mono fun _ h => ⟨h.1,h.2.1⟩)
      (fieldVector_unit_correlation k ω i x u)
    filter_upwards [hae i x,hae i (x+u),hz] with η h1 h2 h3
    simpa only [h1,h2] using h3
end PlaneFiveColor.LabelModel
end

noncomputable section
open MeasureTheory
namespace EuclideanFiveColor
variable {X : Type*} [MeasurableSpace X] {k : ℕ} [NeZero k]
def positiveSupport (f : Fin k → X → ℝ) (x : X) : Finset (Fin k) := Finset.univ.filter fun i => 0 < f i x
omit [NeZero k] in
lemma positiveSupport_measurable (f : Fin k → X → ℝ) (hf : ∀ i, Measurable (f i)) : Measurable (positiveSupport f) := by
  apply measurable_finset_iff.mpr
  intro i
  simp only [positiveSupport,Finset.mem_filter,Finset.mem_univ,true_and]
  exact measurableSet_setOfPred.mp (measurableSet_lt measurable_const (hf i))
private def pickSupport (s : Finset (Fin k)) : Fin k := if h : s.Nonempty then h.choose else 0
def positiveSelect (f : Fin k → X → ℝ) (x : X) : Fin k := pickSupport (positiveSupport f x)
lemma positiveSelect_measurable (f : Fin k → X → ℝ) (hf : ∀ i, Measurable (f i)) : Measurable (positiveSelect f) :=
  (measurable_of_countable pickSupport).comp (positiveSupport_measurable f hf)
omit [MeasurableSpace X] in
lemma positiveSelect_pos (f : Fin k → X → ℝ) (x : X) (hs : ∑ i, f i x = 1) : 0 < f (positiveSelect f x) x := by
  have hex : ∃ i, 0 < f i x := by
    by_contra! h
    have hh := Finset.sum_nonpos (s := Finset.univ) (fun i _ => h i)
    linarith
  have hn : (positiveSupport f x).Nonempty := by
    obtain ⟨i,hi⟩ := hex
    exact ⟨i,Finset.mem_filter.mpr ⟨Finset.mem_univ _,hi⟩⟩
  have hmem : positiveSelect f x ∈ positiveSupport f x := by
    simp only [positiveSelect,pickSupport,dite_eq_left hn]
    exact hn.choose_spec
  exact (Finset.mem_filter.mp hmem).2
end EuclideanFiveColor
end

noncomputable section
open MeasureTheory Filter
namespace EuclideanFiveColor
variable {Ω S : Type*} [MeasurableSpace Ω] [MeasurableSpace S]
  (μ : Measure Ω) [IsProbabilityMeasure μ] (ν : Measure S) [SFinite ν]
  (d : S → ℂ) (hd : Measurable d) {k : ℕ} [NeZero k]
include hd
lemma sample_field (H : Fin k → ℂ × Ω → ℝ) (hm : ∀ i, Measurable (H i))
    (hp : ∀ x : ℂ, ∀ᵐ ω ∂μ, ∑ i, H i (x,ω) = 1)
    (ho : ∀ x : ℂ, ∀ s : S, ∀ᵐ ω ∂μ, ∀ i, H i (x,ω)*H i (x+d s,ω) = 0) :
    ∃ c : ℂ → Fin k, Measurable c ∧ ∀ᵐ p ∂(volume : Measure ℂ).prod ν, c p.1 ≠ c (p.1+d p.2) := by
  let c : ℂ × Ω → Fin k := positiveSelect H
  have hc : Measurable c := positiveSelect_measurable H hm
  have ha (p : ℂ × S) : ∀ᵐ ω ∂μ, c (p.1,ω) ≠ c (p.1+d p.2,ω) := by
    filter_upwards [hp p.1,hp (p.1+d p.2),ho p.1 p.2] with ω h1 h2 h3
    intro he
    have hpos1 := positiveSelect_pos H (p.1,ω) h1
    have hpos2 := positiveSelect_pos H (p.1+d p.2,ω) h2
    change 0 < H (c (p.1,ω)) (p.1,ω) at hpos1
    change 0 < H (c (p.1+d p.2,ω)) (p.1+d p.2,ω) at hpos2
    rw [← he] at hpos2
    exact (mul_pos hpos1 hpos2).ne' (h3 _)
  have hm1 : Measurable (fun q : (ℂ × S) × Ω => c (q.1.1,q.2)) :=
    hc.comp ((measurable_fst.fst).prodMk measurable_snd)
  have hm2 : Measurable (fun q : (ℂ × S) × Ω => c (q.1.1+d q.1.2,q.2)) :=
    hc.comp (((measurable_fst.fst).add (hd.comp measurable_fst.snd)).prodMk measurable_snd)
  have hh : ∀ᵐ ω ∂μ, ∀ᵐ p ∂(volume : Measure ℂ).prod ν, c (p.1,ω) ≠ c (p.1+d p.2,ω) :=
    (Measure.ae_ae_comm (measurableSet_eq_fun hm1 hm2).compl).mp (.of_forall ha)
  obtain ⟨ω,hω⟩ := hh.exists
  exact ⟨fun x => c (x,ω),hc.comp (measurable_id.prodMk measurable_const),hω⟩
end EuclideanFiveColor
end

noncomputable section
open MeasureTheory
namespace EuclideanFiveColor
lemma proper_to_borel_weak {k : ℕ} [NeZero k] {c : ℂ → Fin k} (hc : ProperColoring k c) :
    ∃ d : ℂ → Fin k, Measurable d ∧ WeakColoring k d := by
  let ω : PlaneFiveColor.LabelModel.Space k := ⟨fun x => c x,fun x y h => hc x y h⟩
  obtain ⟨H,hm,hp,ho⟩ := PlaneFiveColor.LabelModel.exists_label_field k ω
  obtain ⟨d,hd,hunit⟩ := sample_field (PlaneFiveColor.LabelModel.measure k ω) angularMeasure
    direction direction_continuous.measurable
    H hm hp (fun x t => ho x (AddCircle.toCircle t))
  exact ⟨d,hd,hd.aemeasurable,hunit⟩
lemma proper_to_weak {k : ℕ} [NeZero k] {c : ℂ → Fin k} (hc : ProperColoring k c) :
    ∃ d : ℂ → Fin k, WeakColoring k d := by
  obtain ⟨d,_,h⟩ := proper_to_borel_weak hc
  exact ⟨d,h⟩
end EuclideanFiveColor
end

end OAI


==> anc/erdos-1070/lean/OAI/Geometry/PlaneColoring/BoundaryTrace.lean <==
import OAI.Geometry.PlaneColoring.Rigidity
import OAI.Geometry.PlaneColoring.States

namespace OAI

noncomputable section
open Set Filter Topology MeasureTheory
open scoped RealInnerProductSpace
namespace EuclideanFiveColor
variable {k : ℕ} (c : ℂ → Fin k) (hc : Measurable c)
lemma support_good_sequence {A : Set ℝ} {P : ℝ → Prop} {a : ℝ}
    (ha : a∈(volume.restrict A).support) (hP : ∀ᵐt∂volume,t∈A → P t) :
    ∃t : ℕ → ℝ, Tendsto t atTop (𝓝 a) ∧ ∀n,P (t n) := by
  have hex (n : ℕ) : ∃t,dist t a<1/((n:ℝ)+1) ∧ P t := by
    have hp : 0<volume (Metric.ball a (1/((n:ℝ)+1))∩A) := by
      simpa only [Measure.restrict_apply measurableSet_ball] using
        (Measure.mem_support_iff_forall a).mp ha _ (Metric.ball_mem_nhds a (by positivity))
    obtain ⟨t,ht,hpt⟩ := ((frequently_ae_mem_iff.mpr hp.ne').and_eventually hP).exists
    exact ⟨t,ht.1,hpt ht.2⟩
  choose t hd hpt using hex
  refine ⟨t,?_,hpt⟩
  rw [tendsto_iff_dist_tendsto_zero]
  exact squeeze_zero (fun _ => dist_nonneg) (fun n => (hd n).le) tendsto_one_div_add_atTop_nhds_zero_nat
lemma state_support_avoiding_trace (hw : WeakColoring k c) {x : ℂ} {A : Set ℝ} {J : Finset (Fin k)}
    (hA : RealState hc x A J) {a : ℝ} (ha : a∈(volume.restrict A).support) :
    ∃b : TraceVector k,IsTrace c hc (x+direction (a : Angles)) b ∧ ∀i∈J,traceValue b i=0 := by
  have he := angleMk_quasiMeasurePreserving.ae (ae_circle_palette_exclusion c hc hw x)
  have ht := angleMk_quasiMeasurePreserving.ae (ae_circle_typicalSampling c hc x)
  have hp : ∀ᵐt : ℝ∂volume,t∈A → TypicalSampling c (x+direction (t : Angles)) 1 ∧
      ∀i∈J,sample c hc (x+direction (t : Angles)) 1 i=0 := by
    filter_upwards [he,ht,ae_all_iff.mpr (fun i => ae_all_iff.mpr (fun hi : i∈J => hA.2 i hi))] with t he ht hJ hta
    refine ⟨ht,?_⟩
    intro i hi
    apply Lp.ext
    filter_upwards [sample_ae c hc (x+direction (t : Angles)) 1 i,he,Lp.coeFn_zero ℝ 2 angularMeasure] with v hv he hz
    rw [hz,hv]
    have hne : c (x+direction (t : Angles)+direction v)≠i := by
      intro hh
      apply he
      rw [hh]
      exact (mem_palette c hc x (t : Angles) i).mpr (hJ i hi hta)
    simp only [sampleFn,Complex.ofReal_one,one_mul,ite_eq_right hne,Pi.zero_apply]
  obtain ⟨t,ht,hp⟩ := support_good_sequence ha hp
  obtain ⟨b,_,φ,hφ,hb⟩ := (isCompact_univ : IsCompact (Set.univ : Set (TraceVector k))).isSeqCompact.subseq_of_frequently_in
    (Eventually.frequently (Eventually.of_forall fun n => Set.mem_univ (sampleCode c hc (x+direction (t n : Angles)) 1)))
  have hlim : Tendsto (fun n => x+direction (t n : Angles)) atTop (𝓝 (x+direction (a : Angles))) :=
    tendsto_const_nhds.add (direction_continuous.continuousAt.tendsto.comp ((AddCircle.continuous_mk' (2*Real.pi)).continuousAt.tendsto.comp ht))
  refine ⟨b,trace_of_realization c hc (fun n => (hp (φ n)).1) (hlim.comp hφ.tendsto_atTop) tendsto_const_nhds hb,?_⟩
  intro i hi
  have hh := traceCode_tendsto_iff.mp hb i (traceValue b i)
  simp only [Function.comp_apply,traceValue_sampleCode,(hp _).2 i hi,inner_zero_left] at hh
  exact inner_self_eq_zero.mp (tendsto_nhds_unique tendsto_const_nhds hh).symm
lemma avoiding_trace_palette {x : ℂ} {b : TraceVector k} (hb : IsTrace c hc x b)
    {J : Finset (Fin k)} (hJ : ∀i∈J,traceValue b i=0) :
    ∀ᵐt∂angularMeasure,¬palette c hc x t⊆J := by
  have hs : (fun t => ∑i,traceValue b i t)=ᵐ[angularMeasure](fun _ => (1:ℝ)) := by
    have hh := Lp.coeFn_fun_finsetSum Finset.univ (traceValue b)
    rw [(trace_bounds c hc hb).2.2] at hh
    exact hh.symm.trans (oneL2_ae angularMeasure)
  have hz (i : Fin k) : ∀ᵐt∂angularMeasure,i∈J → traceValue b i t=0 := by
    by_cases hi : i∈J
    · rw [hJ i hi]
      exact (Lp.coeFn_zero ℝ 2 angularMeasure).mono fun _ hh _ => hh
    · exact Eventually.of_forall fun _ hh => (hi hh).elim
  filter_upwards [hs,ae_all_iff.mpr hz,ae_all_iff.mpr (fun i => tracePositive_le_palette c hc x i ⟨b,hb⟩)] with t hs hz hp hsub
  have hn : ∀i : Fin k,traceValue b i t≤0 := by
    intro i
    by_contra! hpos
    have hm := hsub ((mem_palette c hc x t i).mpr (hp i hpos))
    linarith [hz i hm]
  have hh := Finset.sum_nonpos (s := Finset.univ) (fun i _ => hn i)
  linarith
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory MeasureTheory.Measure
open scoped RealInnerProductSpace
namespace EuclideanFiveColor
variable {k : ℕ} (c : ℂ → Fin k) (hc : Measurable c)
lemma sample_region_ae (r : ℝ) {W : Set ℂ} {J : Finset (Fin k)}
    (hW : ∀ᵐz : ℂ∂volume,z∈W → c z∈J) :
    ∀ᵐy : ℂ∂volume,∀ᵐt∂angularMeasure,y+(r : ℂ)*direction t∈W →
      c (y+(r : ℂ)*direction t)∈J := by
  have hq : QuasiMeasurePreserving (fun p : ℂ × Angles => p.1+(r : ℂ)*direction p.2)
      ((volume : Measure ℂ).prod angularMeasure) volume :=
    QuasiMeasurePreserving.prod_of_left
      (measurable_fst.add (measurable_const.mul (direction_continuous.measurable.comp measurable_snd)))
      (Eventually.of_forall fun t => (measurePreserving_add_right (volume : Measure ℂ)
        ((r : ℂ)*direction t)).quasiMeasurePreserving)
  exact Measure.ae_ae_of_ae_prod (hq.ae hW)
include hc in
lemma sampling_near_region {x : ℂ} {r : ℝ} (hr : 0<r) {K : Set Angles} (hK : IsCompact K)
    {W : Set ℂ} (ho : IsOpen W) {J : Finset (Fin k)}
    (hW : ∀ᵐz : ℂ∂volume,z∈W → c z∈J)
    (hmem : ∀t∈K,x+(r : ℂ)*direction t∈W) {δ : ℝ} (hδ : 0<δ) :
    ∃y : ℂ,dist y x<δ ∧ TypicalSampling c y r ∧
      ∀ᵐt∂angularMeasure,t∈K → c (y+(r : ℂ)*direction t)∈J := by
  let U : Set (ℂ × Angles) := {p | p.1+(r : ℂ)*direction p.2∈W}
  have hU : IsOpen U := ho.preimage (continuous_fst.add (continuous_const.mul (direction_continuous.comp continuous_snd)))
  obtain ⟨V,T,hV,_,hxV,hKT,hVT⟩ := generalized_tube_lemma (isCompact_singleton (x := x)) hK hU
    (by rintro ⟨y,t⟩ ⟨hy,ht⟩; change y=x at hy; subst y; exact hmem t ht)
  have hv : x∈V := hxV (mem_singleton x)
  have hpos : 0<volume (V∩Metric.ball x δ) := (hV.inter Metric.isOpen_ball).measure_pos volume
    ⟨x,hv,Metric.mem_ball_self hδ⟩
  obtain ⟨y,hy,hyp,hyW⟩ := ((frequently_ae_mem_iff.mpr hpos.ne').and_eventually
    ((ae_typicalSampling c hc hr).and (sample_region_ae c r hW))).exists
  refine ⟨y,hy.2,hyp,hyW.mono fun t ht htK => ht ?_⟩
  exact hVT (show (y,t)∈V×ˢT from ⟨hy.1,hKT htK⟩)
lemma weak_limit_zero_on {f : ℕ → RealL2 angularMeasure} {b : RealL2 angularMeasure}
    {K : Set Angles} (hK : MeasurableSet K)
    (ht : ∀v,Tendsto (fun n => ⟪f n,v⟫) atTop (𝓝 ⟪b,v⟫))
    (hb : 0≤ᵐ[angularMeasure] b)
    (hf : ∀n,∀ᵐt∂angularMeasure,t∈K → f n t=0) :
    ∀ᵐt∂angularMeasure,t∈K → b t=0 := by
  have ht' := ht (indicatorConstLp 2 hK (measure_ne_top angularMeasure K) 1)
  have he (v : RealL2 angularMeasure) :
      ⟪v,indicatorConstLp 2 hK (measure_ne_top angularMeasure K) 1⟫=∫t in K,v t∂angularMeasure := by
    rw [real_inner_comm,L2.inner_indicatorConstLp_one]
  simp only [he] at ht'
  have hf0 (n) : ∫t in K,f n t∂angularMeasure=0 := by
    apply integral_eq_zero_of_ae
    exact (ae_restrict_iff' hK).mpr (hf n)
  simp only [hf0] at ht'
  have hzero : ∫t in K,b t∂angularMeasure=0 := (tendsto_nhds_unique tendsto_const_nhds ht').symm
  have hz := (integral_eq_zero_iff_of_nonneg_ae (ae_restrict_of_ae hb)
    ((Lp.memLp b).integrable (by norm_num)).integrableOn).mp hzero
  exact (ae_restrict_iff' hK).mp hz
lemma trace_region_palette {x : ℂ} {K : Set Angles} (hK : IsCompact K)
    {W : Set ℂ} (ho : IsOpen W) {J : Finset (Fin k)}
    (hW : ∀ᵐz : ℂ∂volume,z∈W → c z∈J) {r : ℕ → ℝ}
    (hr : ∀n,0<r n) (hrt : Tendsto r atTop (𝓝 1))
    (hmem : ∀n,∀t∈K,x+(r n : ℂ)*direction t∈W) :
    ∀ᵐt∂angularMeasure,t∈K → (palette c hc x t∩J).Nonempty := by
  have hex (n : ℕ) := sampling_near_region c hc (hr n) hK ho hW (hmem n)
    (δ := 1/((n:ℝ)+1)) (by positivity)
  choose y hy hyt hyJ using hex
  have hyl : Tendsto y atTop (𝓝 x) := by
    rw [tendsto_iff_dist_tendsto_zero]
    exact squeeze_zero (fun _ => dist_nonneg) (fun n => (hy n).le) tendsto_one_div_add_atTop_nhds_zero_nat
  obtain ⟨b,_,φ,hφ,hb⟩ := (isCompact_univ : IsCompact (Set.univ : Set (TraceVector k))).isSeqCompact.subseq_of_frequently_in
    (Eventually.frequently (Eventually.of_forall fun n => Set.mem_univ (sampleCode c hc (y n) (r n))))
  have htrace := trace_of_realization c hc (fun n => hyt (φ n)) (hyl.comp hφ.tendsto_atTop)
    (hrt.comp hφ.tendsto_atTop) hb
  have hz (i : Fin k) (hi : i∉J) : ∀ᵐt∂angularMeasure,t∈K → traceValue b i t=0 := by
    apply weak_limit_zero_on hK.measurableSet
      (by simpa only [traceValue_sampleCode] using traceCode_tendsto_iff.mp hb i)
      ((trace_bounds c hc htrace).1 i)
    intro n
    filter_upwards [hyJ (φ n),sample_ae c hc (y (φ n)) (r (φ n)) i] with t ht he htK
    simp only [Function.comp_apply,traceValue_sampleCode]
    rw [he]
    unfold sampleFn
    split_ifs with htcol
    · exact (hi (htcol ▸ ht htK)).elim
    · rfl
  have hs : (fun t => ∑i,traceValue b i t)=ᵐ[angularMeasure](fun _ => (1:ℝ)) := by
    have hh := Lp.coeFn_fun_finsetSum Finset.univ (traceValue b)
    rw [(trace_bounds c hc htrace).2.2] at hh
    exact hh.symm.trans (oneL2_ae angularMeasure)
  filter_upwards [hs,ae_all_iff.mpr (fun i => ae_all_iff.mpr (hz i)),
    ae_all_iff.mpr (fun i => tracePositive_le_palette c hc x i ⟨b,htrace⟩)] with t hs hz hp htK
  by_contra! hn
  have hn' : ∀i,traceValue b i t≤0 := by
    intro i
    by_contra! hpos
    have hi : i∈palette c hc x t := (mem_palette c hc x t i).mpr (hp i hpos)
    by_cases hiJ : i∈J
    · have hh := Finset.mem_inter.mpr ⟨hi,hiJ⟩
      rw [hn] at hh
      exact Finset.notMem_empty i hh
    · linarith [hz i hiJ htK]
  have hh := Finset.sum_nonpos (s := Finset.univ) (fun i _ => hn' i)
  linarith
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
variable {k : ℕ} (c : ℂ → Fin k) (hc : Measurable c)
lemma outer_strip_trace {x : ℂ} {t : Angles} {δ : ℝ} (hδ : 0<δ)
    {W : Set ℂ} (ho : IsOpen W) {J : Finset (Fin k)}
    (hW : ∀ᵐz : ℂ∂volume,z∈W → c z∈J)
    (hstrip : ∀u : Angles,dist (direction u) (direction t)<δ → ∀r : ℝ,
      1<r → r<1+δ → x+(r : ℂ)*direction u∈W) :
    ∃U : Set Angles,IsOpen U ∧ t∈U ∧
      ∀ᵐu∂angularMeasure,u∈U → (palette c hc x u∩J).Nonempty := by
  let K : Set Angles := {u | dist (direction u) (direction t)≤δ/2}
  let U : Set Angles := {u | dist (direction u) (direction t)<δ/2}
  have hK : IsCompact K := (isClosed_le (direction_continuous.dist continuous_const) continuous_const).isCompact
  let r : ℕ → ℝ := fun n => 1+(δ/2)/(n+1)
  have hr (n) : 0<r n := by dsimp [r]; positivity
  have hrt : Tendsto r atTop (𝓝 1) := by
    simpa only [r,div_eq_mul_inv,one_mul,mul_zero,add_zero] using (tendsto_const_nhds (x := (1:ℝ))).add
      (tendsto_one_div_add_atTop_nhds_zero_nat.const_mul (δ/2))
  have hh := trace_region_palette c hc hK ho hW hr hrt (fun n u hu => by
    apply hstrip u (by dsimp [K] at hu; linarith)
    · dsimp [r]
      have : 0<(δ/2)/((n:ℝ)+1) := by positivity
      linarith
    · have hn : (1:ℝ)≤(n:ℝ)+1 := by linarith [Nat.cast_nonneg (α := ℝ) n]
      have hb := div_le_self (by positivity : (0:ℝ)≤δ/2) hn
      dsimp [r]
      linarith)
  refine ⟨U,isOpen_lt (direction_continuous.dist continuous_const) continuous_const,?_,?_⟩
  · change dist (direction t) (direction t)<δ/2
    simp only [dist_self]; positivity
  · exact hh.mono fun u hu hU => hu (show u∈K from (show dist (direction u) (direction t)<δ/2 from hU).le)
lemma inner_strip_trace {x : ℂ} {t : Angles} {δ : ℝ} (hδ : 0<δ)
    {W : Set ℂ} (ho : IsOpen W) {J : Finset (Fin k)}
    (hW : ∀ᵐz : ℂ∂volume,z∈W → c z∈J)
    (hstrip : ∀u : Angles,dist (direction u) (direction t)<δ → ∀r : ℝ,
      0<r → 1-δ<r → r<1 → x+(r : ℂ)*direction u∈W) :
    ∃U : Set Angles,IsOpen U ∧ t∈U ∧
      ∀ᵐu∂angularMeasure,u∈U → (palette c hc x u∩J).Nonempty := by
  let K : Set Angles := {u | dist (direction u) (direction t)≤δ/2}
  let U : Set Angles := {u | dist (direction u) (direction t)<δ/2}
  have hK : IsCompact K := (isClosed_le (direction_continuous.dist continuous_const) continuous_const).isCompact
  let ε := min δ (1/2)
  have he : 0<ε := lt_min hδ (by norm_num)
  have heδ : ε≤δ := min_le_left _ _
  have he1 : ε≤1/2 := min_le_right _ _
  let r : ℕ → ℝ := fun n => 1-(ε/2)/(n+1)
  have hb (n : ℕ) : (ε/2)/(n+1)≤ε/2 := div_le_self (by positivity) (by linarith [Nat.cast_nonneg (α := ℝ) n])
  have hr (n) : 0<r n := by dsimp [r]; linarith [hb n]
  have hrt : Tendsto r atTop (𝓝 1) := by
    simpa only [r,div_eq_mul_inv,one_mul,mul_zero,sub_zero] using (tendsto_const_nhds (x := (1:ℝ))).sub
      (tendsto_one_div_add_atTop_nhds_zero_nat.const_mul (ε/2))
  have hh := trace_region_palette c hc hK ho hW hr hrt (fun n u hu => by
    apply hstrip u (by dsimp [K] at hu; linarith) (r n) (hr n)
    · dsimp [r]; linarith [hb n]
    · dsimp [r]
      have : 0<(ε/2)/((n:ℝ)+1) := by positivity
      linarith)
  refine ⟨U,isOpen_lt (direction_continuous.dist continuous_const) continuous_const,?_,?_⟩
  · change dist (direction t) (direction t)<δ/2
    simp only [dist_self]; positivity
  · exact hh.mono fun u hu hU => hu (show u∈K from (show dist (direction u) (direction t)<δ/2 from hU).le)
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
/-- The source local binary rigidity on arbitrary one-sided strips, allowing
independent choices of radial side at the two equilateral neighbors. -/
lemma binary_strip_rigidity {k : ℕ} {c : ℂ → Fin k} (hc : Measurable c) (hw : WeakColoring k c)
    {a b : Fin k} {U V : Set ℂ} (hU : IsOpen U) (hV : IsOpen V)
    (hUc : ∀ᵐq : ℂ∂volume,q∈U → c q=a ∨ c q=b)
    (hVc : ∀ᵐq : ℂ∂volume,q∈V → c q=a ∨ c q=b)
    {x e : ℂ} (he : ‖e‖=1) {δ : ℝ} (hδ : 0<δ) (bu bv : Bool)
    (hstripU : ∀e' : ℂ,‖e'‖=1 → dist e' e<δ → ∀r : ℝ,
      0<r → |r-1|<δ → (if bu then 1<r else r<1) → x+(r:ℂ)*e'∈U)
    (hstripV : ∀e' : ℂ,‖e'‖=1 → dist e' (e*(Circle.exp (Real.pi/3) : ℂ))<δ → ∀r : ℝ,
      0<r → |r-1|<δ → (if bv then 1<r else r<1) → x+(r:ℂ)*e'∈V) :
    ∃i : Fin k,(i=a ∨ i=b) ∧ ∃η>0,∀e' : ℂ,‖e'‖=1 → dist e' e<η → ∀r : ℝ,
      0<r → |r-1|<η → (if bu then 1<r else r<1) → x+(r:ℂ)*e'∈essentialLocalSet c i := by
  obtain ⟨v,hv,hpv⟩ := radial_unit_contact he hδ bv hstripV
  obtain ⟨w,hpw,hw',hd⟩ := open_two_unit_directions hV hv hpv
  let W : Set ℂ := {p | p+v∈V ∧ p+w∈V}
  have hW : IsOpen W := (hV.preimage (continuous_id.add continuous_const)).inter
    (hV.preimage (continuous_id.add continuous_const))
  obtain ⟨ε,hε,hbox⟩ := polarBox_small hδ hW ⟨hpv,hpw⟩ hstripU he
  obtain ⟨i,hi,_⟩ := connected_local_ae_constant (polarBox_connected x e bu hε) (fun p hp => by
    have hp' := hbox hp
    obtain ⟨r,hr,j,hj⟩ := binary_open_local_rigidity hc hw hU hV hUc hVc hp'.1 hp'.2.1 hp'.2.2 hv hw' hd
    exact ⟨j,Metric.ball p r,Metric.isOpen_ball,Metric.mem_ball_self hr,hj⟩)
  have hab : i=a ∨ i=b := by
    obtain ⟨p,hp⟩ := (polarBox_connected x e bu hε).nonempty
    have hpos := (hU.inter (essentialLocalSet_open c i)).measure_pos (volume : Measure ℂ)
      ⟨p,(hbox hp).1,hi hp⟩
    obtain ⟨q,hq,hqa⟩ := Measure.exists_mem_of_measure_ne_zero_of_ae hpos.ne'
      (ae_restrict_of_ae (hUc.and (essentialLocalSet_ae c i)))
    simpa only [hqa.2 hq.2] using hqa.1 hq.1
  obtain ⟨η,hη,hh⟩ := polarBox_contains_strip he bu hε
  exact ⟨i,hab,η,hη,fun e' he' hh' r _ hr hside => hi (hh e' he' hh' r hr hside)⟩
/-- The resulting fixed outsider is actually in the maximal palette on an
angular neighborhood, by one-sided radial weak traces. -/
lemma binary_strip_palette_rigidity {k : ℕ} (c : ℂ → Fin k) (hc : Measurable c) (hw : WeakColoring k c)
    {a b : Fin k} {U V : Set ℂ} (hU : IsOpen U) (hV : IsOpen V)
    (hUc : ∀ᵐq : ℂ∂volume,q∈U → c q=a ∨ c q=b)
    (hVc : ∀ᵐq : ℂ∂volume,q∈V → c q=a ∨ c q=b)
    {x : ℂ} {t : Angles} {δ : ℝ} (hδ : 0<δ) (bu bv : Bool)
    (hstripU : ∀e' : ℂ,‖e'‖=1 → dist e' (direction t)<δ → ∀r : ℝ,
      0<r → |r-1|<δ → (if bu then 1<r else r<1) → x+(r:ℂ)*e'∈U)
    (hstripV : ∀e' : ℂ,‖e'‖=1 → dist e' (direction t*(Circle.exp (Real.pi/3) : ℂ))<δ → ∀r : ℝ,
      0<r → |r-1|<δ → (if bv then 1<r else r<1) → x+(r:ℂ)*e'∈V) :
    ∃i : Fin k,(i=a ∨ i=b) ∧ ∃A : Set Angles,IsOpen A ∧ t∈A ∧
      ∀ᵐu∂angularMeasure,u∈A → i∈palette c hc x u := by
  obtain ⟨i,hi,η,hη,hs⟩ := binary_strip_rigidity hc hw hU hV hUc hVc (direction_norm t) hδ bu bv hstripU hstripV
  have hmono : ∀ᵐq : ℂ∂volume,q∈essentialLocalSet c i → c q∈({i} : Finset (Fin k)) :=
    (essentialLocalSet_ae c i).mono fun q hq hqi => by simpa only [Finset.mem_singleton] using hq hqi
  have hex : ∃A : Set Angles,IsOpen A ∧ t∈A ∧
      ∀ᵐu∂angularMeasure,u∈A → (palette c hc x u∩{i}).Nonempty := by
    cases bu
    · apply inner_strip_trace c hc hη (essentialLocalSet_open c i) hmono
      intro u hu r hr hrη hr1
      apply hs (direction u) (direction_norm u) hu r hr _ hr1
      rw [abs_lt]; constructor <;> linarith
    · apply outer_strip_trace c hc hη (essentialLocalSet_open c i) hmono
      intro u hu r hr1 hrη
      apply hs (direction u) (direction_norm u) hu r (by linarith) _ hr1
      rw [abs_lt]; constructor <;> linarith
  obtain ⟨A,hA,ht,hae⟩ := hex
  refine ⟨i,hi,A,hA,ht,hae.mono fun u hu hAu => ?_⟩
  obtain ⟨j,hj⟩ := hu hAu
  rcases Finset.mem_inter.mp hj with ⟨hjp,hji⟩
  simpa only [Finset.mem_singleton.mp hji] using hjp
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
open scoped RealInnerProductSpace
namespace EuclideanFiveColor
/-- If two unit rays can never be simultaneously positive at a generic angle,
they are antipodal. This avoids any assumption about multiplicities of ray lines. -/
lemma unit_antipodes_of_no_positive {v w : ℂ} (hv : ‖v‖=1) (hw : ‖w‖=1)
    (h : ∀ᵐt∂angularMeasure,¬(0<⟪direction t,v⟫ ∧ 0<⟪direction t,w⟫)) : w= -v := by
  by_contra hne
  have hsum : v+w≠0 := by
    intro hz
    apply hne
    apply eq_neg_iff_add_eq_zero.mpr
    simpa only [add_comm] using hz
  have hvv : ⟪v,v⟫=(1:ℝ) := by rw [real_inner_self_eq_norm_sq,hv]; norm_num
  have hww : ⟪w,w⟫=(1:ℝ) := by rw [real_inner_self_eq_norm_sq,hw]; norm_num
  have hs : 0<⟪v+w,v+w⟫ := by
    rw [real_inner_self_eq_norm_sq]
    exact sq_pos_of_pos (norm_pos_iff.mpr hsum)
  have hc := real_inner_comm v w
  simp only [inner_add_left,inner_add_right,hvv,hww] at hs
  have hvpos : 0<⟪v+w,v⟫ := by rw [inner_add_left,hvv]; linarith
  have hwpos : 0<⟪v+w,w⟫ := by rw [inner_add_left,hww]; linarith
  let e : ℂ := ‖v+w‖⁻¹ • (v+w)
  have he : ‖e‖=1 := by
    simp only [e,norm_smul,Real.norm_eq_abs,abs_inv,abs_of_nonneg (norm_nonneg (v+w))]
    exact inv_mul_cancel₀ (norm_ne_zero_iff.mpr hsum)
  have hev : 0<⟪e,v⟫ := by
    change 0<⟪‖v+w‖⁻¹ • (v+w),_⟫
    rw [real_inner_smul_left]
    exact mul_pos (inv_pos.mpr (norm_pos_iff.mpr hsum)) hvpos
  have hew : 0<⟪e,w⟫ := by
    change 0<⟪‖v+w‖⁻¹ • (v+w),_⟫
    rw [real_inner_smul_left]
    exact mul_pos (inv_pos.mpr (norm_pos_iff.mpr hsum)) hwpos
  obtain ⟨t,ht⟩ := direction_exists he
  let U : Set Angles := {t | 0<⟪direction t,v⟫ ∧ 0<⟪direction t,w⟫}
  have hUv : IsOpen {t : Angles | 0<⟪direction t,v⟫} := isOpen_lt continuous_const (direction_continuous.inner continuous_const)
  have hUw : IsOpen {t : Angles | 0<⟪direction t,w⟫} := isOpen_lt continuous_const (direction_continuous.inner continuous_const)
  have hU : IsOpen U := hUv.inter hUw
  have htU : t∈U := by change _∧_; rw [ht]; exact ⟨hev,hew⟩
  have hpos := hU.measure_pos angularMeasure ⟨t,htU⟩
  obtain ⟨u,hu,hu'⟩ := Measure.exists_mem_of_measure_ne_zero_of_ae hpos.ne' (ae_restrict_of_ae h)
  exact hu' hu
/-- The source's all-generic split condition already forces opposite edge
positions to be actual antipodes; the collinear case is retained. -/
lemma four_split_antipodes (v : Fin 4 → ℂ) (hv : ∀i,‖v i‖=1)
    (hsplit : ∀ᵐt∂angularMeasure,∀i,¬(0<⟪direction t,v i⟫ ∧ 0<⟪direction t,v (i+2)⟫)) :
    ∀i,v (i+2)= -v i := by
  intro i
  exact unit_antipodes_of_no_positive (hv i) (hv (i+2)) (hsplit.mono fun _ ht => ht i)
end EuclideanFiveColor
end

end OAI


==> anc/erdos-1070/lean/OAI/Geometry/PlaneColoring/CircleMaps.lean <==
import OAI.Geometry.PlaneColoring.Coloring

namespace OAI

noncomputable section
open Filter Topology Set
open scoped NNReal
namespace EuclideanFiveColor
abbrev RealPlane := ℝ × ℝ
def circleSum (r : ℝ) (p : RealPlane) : RealPlane :=
  (r*Real.cos p.1+Real.cos p.2,r*Real.sin p.1+Real.sin p.2)
def circleSumDeriv (r : ℝ) (p : RealPlane) : RealPlane →L[ℝ] RealPlane :=
  (r • ((-Real.sin p.1) • ContinuousLinearMap.fst ℝ ℝ ℝ) +
    (-Real.sin p.2) • ContinuousLinearMap.snd ℝ ℝ ℝ).prod
  (r • (Real.cos p.1 • ContinuousLinearMap.fst ℝ ℝ ℝ) +
    Real.cos p.2 • ContinuousLinearMap.snd ℝ ℝ ℝ)
lemma circleSum_strict (r : ℝ) (p : RealPlane) : HasStrictFDerivAt (circleSum r) (circleSumDeriv r p) p := by
  have hc1 := (Real.hasStrictDerivAt_cos p.1).comp_hasStrictFDerivAt p
    (ContinuousLinearMap.fst ℝ ℝ ℝ).hasStrictFDerivAt
  have hc2 := (Real.hasStrictDerivAt_cos p.2).comp_hasStrictFDerivAt p
    (ContinuousLinearMap.snd ℝ ℝ ℝ).hasStrictFDerivAt
  have hs1 := (Real.hasStrictDerivAt_sin p.1).comp_hasStrictFDerivAt p
    (ContinuousLinearMap.fst ℝ ℝ ℝ).hasStrictFDerivAt
  have hs2 := (Real.hasStrictDerivAt_sin p.2).comp_hasStrictFDerivAt p
    (ContinuousLinearMap.snd ℝ ℝ ℝ).hasStrictFDerivAt
  exact ((hc1.const_smul r).add hc2).prodMk ((hs1.const_smul r).add hs2)
lemma circleSum_continuous (r : ℝ) : Continuous (circleSum r) :=
  continuous_iff_continuousAt.mpr fun p => (circleSum_strict r p).continuousAt
lemma circleSumDeriv_injective {r : ℝ} {p : RealPlane} (h : r*Real.sin (p.2-p.1) ≠ 0) :
    Function.Injective (circleSumDeriv r p) := by
  apply (circleSumDeriv r p).toLinearMap.ker_eq_bot.mp
  apply LinearMap.ker_eq_bot'.mpr
  intro q hq
  have h1 := congrArg Prod.fst hq
  have h2 := congrArg Prod.snd hq
  change r * (-Real.sin p.1 * q.1) + -Real.sin p.2 * q.2 = 0 at h1
  change r * (Real.cos p.1 * q.1) + Real.cos p.2 * q.2 = 0 at h2
  have ha : r*Real.sin (p.2-p.1)*q.1=0 := by
    rw [Real.sin_sub]
    linear_combination Real.cos p.2*h1+Real.sin p.2*h2
  have hb : r*Real.sin (p.2-p.1)*q.2=0 := by
    rw [Real.sin_sub]
    linear_combination -(r*Real.cos p.1)*h1-(r*Real.sin p.1)*h2
  exact Prod.ext ((mul_eq_zero.mp ha).resolve_left h) ((mul_eq_zero.mp hb).resolve_left h)
def circleSumDerivEquiv {r : ℝ} {p : RealPlane} (h : r*Real.sin (p.2-p.1) ≠ 0) :
    RealPlane ≃L[ℝ] RealPlane :=
  ContinuousLinearEquiv.ofBijective (circleSumDeriv r p)
    (LinearMap.ker_eq_bot.mpr (circleSumDeriv_injective h))
    (LinearMap.range_eq_top.mpr ((LinearMap.injective_iff_surjective_of_finrank_eq_finrank rfl).mp
      (circleSumDeriv_injective h)))
lemma circleSum_local_antilipschitz {r : ℝ} {p : RealPlane} (h : r*Real.sin (p.2-p.1) ≠ 0) :
    ∃ s : Set RealPlane, IsOpen s ∧ p ∈ s ∧ ∃ K : ℝ≥0, AntilipschitzWith K (s.domRestrict (circleSum r)) := by
  let L := circleSumDerivEquiv h
  have hd : HasStrictFDerivAt (circleSum r) (L : RealPlane →L[ℝ] RealPlane) p := circleSum_strict r p
  obtain ⟨s,hp,hs,ha⟩ := hd.approximates_deriv_on_open_nhds
  refine ⟨s,hs,hp,_,ha.antilipschitz ?_⟩
  right
  have hpos := L.subsingleton_or_nnnorm_symm_pos.resolve_left (not_subsingleton RealPlane)
  exact half_lt_self (inv_pos.mpr hpos)
lemma realDirection_lipschitz : LipschitzWith 1 (fun t : ℝ => (Real.cos t,Real.sin t)) := by
  simpa using Real.lipschitzWith_cos.prodMk Real.lipschitzWith_sin
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
variable {t u : ℝ} (h : Real.sin (u-t) ≠ 0)
def circleInverseHomeo : OpenPartialHomeomorph RealPlane RealPlane :=
  (show HasStrictFDerivAt (circleSum 1)
    (circleSumDerivEquiv (r := 1) (p := (t,u)) (by simpa only [one_mul] using h) : RealPlane →L[ℝ] RealPlane)
    (t,u) from circleSum_strict 1 (t,u)).toOpenPartialHomeomorph (circleSum 1)
def circleInverse : RealPlane → RealPlane := by
  classical
  exact (circleInverseHomeo h).target.piecewise (circleInverseHomeo h).symm (fun _ => 0)
lemma circleInverse_measurable : Measurable (circleInverse h) := by
  classical
  exact (circleInverseHomeo h).continuousOn_invFun.measurable_piecewise continuous_const.continuousOn
    (circleInverseHomeo h).open_target.measurableSet
lemma circleInverse_eq {q : RealPlane} (hq : q ∈ (circleInverseHomeo h).target) :
    circleInverse h q=(circleInverseHomeo h).symm q := by simp [circleInverse,hq]
lemma circleInverse_at : circleInverse h (circleSum 1 (t,u))=(t,u) := by
  have hd : HasStrictFDerivAt (circleSum 1)
      (circleSumDerivEquiv (r := 1) (p := (t,u)) (by simpa only [one_mul] using h) : RealPlane →L[ℝ] RealPlane)
      (t,u) := circleSum_strict 1 (t,u)
  rw [circleInverse_eq h hd.image_mem_toOpenPartialHomeomorph_target]
  exact hd.localInverse_apply_image
lemma circleInverse_continuousAt {q : RealPlane} (hq : q ∈ (circleInverseHomeo h).target) :
    ContinuousAt (circleInverse h) q := by
  apply ((circleInverseHomeo h).continuousAt_symm hq).congr_of_eventuallyEq
  filter_upwards [(circleInverseHomeo h).open_target.mem_nhds hq] with y hy
  exact circleInverse_eq h hy
lemma circleInverse_strict : HasStrictFDerivAt (circleInverse h)
    ((circleSumDerivEquiv (r := 1) (p := (t,u)) (by simpa only [one_mul] using h)).symm : RealPlane →L[ℝ] RealPlane)
      (circleSum 1 (t,u)) := by
  have hd : HasStrictFDerivAt (circleSum 1)
      (circleSumDerivEquiv (r := 1) (p := (t,u)) (by simpa only [one_mul] using h) : RealPlane →L[ℝ] RealPlane)
      (t,u) := circleSum_strict 1 (t,u)
  apply hd.to_localInverse.congr_of_eventuallyEq
  filter_upwards [(circleInverseHomeo h).open_target.mem_nhds hd.image_mem_toOpenPartialHomeomorph_target] with q hq
  exact (circleInverse_eq h hq).symm
lemma circleInverse_right {q : RealPlane} (hq : q ∈ (circleInverseHomeo h).target) :
    circleSum 1 (circleInverse h q)=q := by
  rw [circleInverse_eq h hq]
  exact (circleInverseHomeo h).right_inv hq
lemma circleInverse_regular :
    ∀ᶠ q in 𝓝 (circleSum 1 (t,u)), Real.sin ((circleInverse h q).2-(circleInverse h q).1) ≠ 0 := by
  have hc := (Real.continuous_sin.continuousAt.comp
    ((circleInverse_strict h).continuousAt.snd.sub (circleInverse_strict h).continuousAt.fst))
  have hh : Real.sin ((circleInverse h (circleSum 1 (t,u))).2-(circleInverse h (circleSum 1 (t,u))).1) ≠ 0 := by
    rwa [circleInverse_at h]
  exact hc.eventually_ne hh
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology
open scoped NNReal
namespace EuclideanFiveColor
variable {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E] [CompleteSpace E]
omit [CompleteSpace E] in
lemma triangular_injective (L : E × ℝ →L[ℝ] ℝ) (hc : L (0,1) ≠ 0) :
    Function.Injective ((ContinuousLinearMap.fst ℝ E ℝ).prod L) := by
  intro a b hab
  change (a.1,L a)=(b.1,L b) at hab
  have hab₁ := congrArg (fun q : E × ℝ => q.1) hab
  have hab₂ := congrArg (fun q : E × ℝ => q.2) hab
  dsimp only at hab₁ hab₂
  have he : a-b=(0,a.2-b.2) := Prod.ext (by simp [hab₁]) rfl
  have hz : L (0,a.2-b.2)=0 := by rw [← he,map_sub,hab₂,sub_self]
  have hm : L (0,a.2-b.2)=(a.2-b.2)*L (0,1) := by
    have h : (0,a.2-b.2)=(a.2-b.2) • ((0,1) : E × ℝ) := by ext <;> simp
    rw [h,map_smul,smul_eq_mul]
  rw [hm] at hz
  exact Prod.ext hab₁ (sub_eq_zero.mp ((mul_eq_zero.mp hz).resolve_right hc))
omit [CompleteSpace E] in
lemma triangular_surjective (L : E × ℝ →L[ℝ] ℝ) (hc : L (0,1) ≠ 0) :
    Function.Surjective ((ContinuousLinearMap.fst ℝ E ℝ).prod L) := by
  intro b
  refine ⟨(b.1,(b.2-L (b.1,0))/L (0,1)),Prod.ext rfl ?_⟩
  change L (b.1,(b.2-L (b.1,0))/L (0,1))=b.2
  have h (r : ℝ) : L (b.1,r)=L (b.1,0)+r*L (0,1) := by
    have he : (b.1,r)=(b.1,0)+r • ((0,1) : E × ℝ) := by ext <;> simp
    rw [he,map_add,map_smul,smul_eq_mul]
  rw [h,div_mul_cancel₀ _ hc]
  ring
/-- Joint strict differentiability and a nonzero fiber derivative give one inverse
Lipschitz bound simultaneously for every nearby parameter. -/
lemma strict_fiber_uniform_antilipschitz {S : E × ℝ → ℝ} {L : E × ℝ →L[ℝ] ℝ}
    {p : E} {t : ℝ} (hS : HasStrictFDerivAt S L (p,t)) (hc : L (0,1) ≠ 0) :
    ∃ P : Set E, ∃ I : Set ℝ, IsOpen P ∧ p ∈ P ∧ IsOpen I ∧ t ∈ I ∧
      ∃ K : ℝ≥0, ∀ q ∈ P, AntilipschitzWith K (I.domRestrict (fun u => S (q,u))) := by
  let T := (ContinuousLinearMap.fst ℝ E ℝ).prod L
  let H : E × ℝ → E × ℝ := fun q => (q.1,S q)
  let Q : (E × ℝ) ≃L[ℝ] (E × ℝ) := ContinuousLinearEquiv.ofBijective T
    (LinearMap.ker_eq_bot.mpr (triangular_injective L hc))
    (LinearMap.range_eq_top.mpr (triangular_surjective L hc))
  have hd : HasStrictFDerivAt H (Q : E × ℝ →L[ℝ] E × ℝ) (p,t) :=
    hasStrictFDerivAt_fst.prodMk hS
  obtain ⟨V,hpt,hVo,hA⟩ := hd.approximates_deriv_on_open_nhds
  have hK := hA.antilipschitz (Or.inr (half_lt_self (inv_pos.mpr
    (Q.subsingleton_or_nnnorm_symm_pos.resolve_left (not_subsingleton (E × ℝ))))))
  obtain ⟨P,hP,I,hI,hsub⟩ := mem_nhds_prod_iff.mp (hVo.mem_nhds hpt)
  obtain ⟨P',hP'P,hP'o,hp⟩ := mem_nhds_iff.mp hP
  obtain ⟨I',hI'I,hI'o,ht⟩ := mem_nhds_iff.mp hI
  refine ⟨P',I',hP'o,hp,hI'o,ht,(‖(Q.symm : (E × ℝ) →L[ℝ] (E × ℝ))‖₊⁻¹ - ‖(Q.symm : (E × ℝ) →L[ℝ] (E × ℝ))‖₊⁻¹ / 2)⁻¹,?_⟩
  intro q hq
  apply AntilipschitzWith.of_le_mul_dist
  intro a b
  have ha : (q,a.1) ∈ V := hsub ⟨hP'P hq,hI'I a.2⟩
  have hb : (q,b.1) ∈ V := hsub ⟨hP'P hq,hI'I b.2⟩
  have h := hK.le_mul_dist ⟨(q,a.1),ha⟩ ⟨(q,b.1),hb⟩
  simpa only [Subtype.dist_eq,domRestrict,H,Prod.dist_eq,dist_self,max_eq_right (dist_nonneg)] using h
end EuclideanFiveColor
end

noncomputable section
open Filter Topology Set MeasureTheory
open scoped NNReal
namespace EuclideanFiveColor
abbrev CircleParameter := RealPlane × ℝ
abbrev CircleJet := CircleParameter × ℝ
def jetCenter : CircleJet →L[ℝ] RealPlane :=
  (ContinuousLinearMap.fst ℝ RealPlane ℝ).comp (ContinuousLinearMap.fst ℝ CircleParameter ℝ)
def jetRadius : CircleJet →L[ℝ] ℝ :=
  (ContinuousLinearMap.snd ℝ RealPlane ℝ).comp (ContinuousLinearMap.fst ℝ CircleParameter ℝ)
def jetAngle : CircleJet →L[ℝ] ℝ := ContinuousLinearMap.snd ℝ CircleParameter ℝ
def circleTarget (q : CircleJet) : RealPlane := q.1.1+q.1.2 • (Real.cos q.2,Real.sin q.2)
def circleTargetDeriv (q : CircleJet) : CircleJet →L[ℝ] RealPlane :=
  jetCenter + (q.1.2 • (((-Real.sin q.2) • jetAngle).prod (Real.cos q.2 • jetAngle)) +
    jetRadius.smulRight (Real.cos q.2,Real.sin q.2))
lemma circleTarget_strict (q : CircleJet) : HasStrictFDerivAt circleTarget (circleTargetDeriv q) q := by
  have hc := (Real.hasStrictDerivAt_cos q.2).comp_hasStrictFDerivAt q jetAngle.hasStrictFDerivAt
  have hs := (Real.hasStrictDerivAt_sin q.2).comp_hasStrictFDerivAt q jetAngle.hasStrictFDerivAt
  exact jetCenter.hasStrictFDerivAt.add (jetRadius.hasStrictFDerivAt.smul (hc.prodMk hs))
lemma circleTarget_continuous : Continuous circleTarget :=
  continuous_iff_continuousAt.mpr fun q => (circleTarget_strict q).continuousAt
variable {t u : ℝ} (h : Real.sin (u-t) ≠ 0)
def circleEndpoint (q : CircleJet) : ℝ := (circleInverse h (circleTarget q)).1
def circleEndpointDeriv (q : CircleJet) : CircleJet →L[ℝ] ℝ :=
  (ContinuousLinearMap.fst ℝ ℝ ℝ).comp
    (((circleSumDerivEquiv (r := 1) (p := (t,u)) (by simpa only [one_mul] using h)).symm : RealPlane →L[ℝ] RealPlane).comp
      (circleTargetDeriv q))
lemma circleEndpoint_measurable : Measurable (circleEndpoint h) :=
  measurable_fst.comp ((circleInverse_measurable h).comp circleTarget_continuous.measurable)
lemma circleEndpoint_strict {q : CircleJet} (he : circleTarget q=circleSum 1 (t,u)) :
    HasStrictFDerivAt (circleEndpoint h) (circleEndpointDeriv h q) q := by
  have hi := circleInverse_strict h
  rw [← he] at hi
  exact hasStrictFDerivAt_fst.comp q (hi.comp q (circleTarget_strict q))
lemma inverse_tangent_first_ne {a : ℝ} (ha : Real.sin (a-u) ≠ 0) :
    ((circleSumDerivEquiv (r := 1) (p := (t,u)) (by simpa only [one_mul] using h)).symm
      (-Real.sin a,Real.cos a)).1 ≠ 0 := by
  let L := circleSumDerivEquiv (r := 1) (p := (t,u)) (by simpa only [one_mul] using h)
  let q := L.symm (-Real.sin a,Real.cos a)
  intro hq
  have he : circleSumDeriv 1 (t,u) q=(-Real.sin a,Real.cos a) := L.apply_symm_apply _
  have h₁ := congrArg Prod.fst he
  have h₂ := congrArg Prod.snd he
  change q.1=0 at hq
  change 1*(-Real.sin t*q.1) + -Real.sin u*q.2 = -Real.sin a at h₁
  change 1*(Real.cos t*q.1) + Real.cos u*q.2 = Real.cos a at h₂
  simp only [hq,mul_zero,zero_add] at h₁ h₂
  apply ha
  rw [Real.sin_sub]
  linear_combination (Real.cos u)*h₁+(Real.sin u)*h₂
lemma circleEndpoint_fiber_ne {q : CircleJet} (hr : q.1.2=1) (ha : Real.sin (q.2-u) ≠ 0) :
    circleEndpointDeriv h q (0,1) ≠ 0 := by
  have he : circleTargetDeriv q (0,1)=(-Real.sin q.2,Real.cos q.2) := by
    simp [circleTargetDeriv,jetCenter,jetRadius,jetAngle,hr]
  change (((circleSumDerivEquiv (r := 1) (p := (t,u)) (by simpa only [one_mul] using h)).symm
    (circleTargetDeriv q (0,1))).1) ≠ 0
  rw [he]
  exact inverse_tangent_first_ne h ha
lemma circleEndpoint_uniform {p : CircleParameter} {a : ℝ}
    (he : circleTarget (p,a)=circleSum 1 (t,u)) (hr : p.2=1) (ha : Real.sin (a-u) ≠ 0) :
    ∃ P : Set CircleParameter, ∃ I : Set ℝ, IsOpen P ∧ p ∈ P ∧ IsOpen I ∧ a ∈ I ∧
      ∃ K : ℝ≥0, ∀ q ∈ P, AntilipschitzWith K (I.domRestrict (fun v => circleEndpoint h (q,v))) :=
  strict_fiber_uniform_antilipschitz (circleEndpoint_strict h he) (circleEndpoint_fiber_ne h hr ha)
end EuclideanFiveColor
end

noncomputable section
open Filter Topology Set MeasureTheory
open scoped NNReal
namespace EuclideanFiveColor
variable {t u : ℝ} (h : Real.sin (u-t) ≠ 0)
lemma circleEndpoint_good_neighborhood {p : CircleParameter} {a : ℝ}
    (he : circleTarget (p,a)=circleSum 1 (t,u)) (hr : p.2=1) (ha : Real.sin (a-u) ≠ 0) :
    ∃ P : Set CircleParameter, ∃ I : Set ℝ, IsOpen P ∧ p ∈ P ∧ IsOpen I ∧ a ∈ I ∧
      I ⊆ Ioc (a-Real.pi) (a-Real.pi+2*Real.pi) ∧
      ∃ K : ℝ≥0, (∀ q ∈ P, AntilipschitzWith K (I.domRestrict (fun v => circleEndpoint h (q,v)))) ∧
        ∀ q ∈ P, ∀ v ∈ I,
          circleTarget (q,v) ∈ (circleInverseHomeo h).target ∧
          Real.sin ((circleInverse h (circleTarget (q,v))).2-(circleInverse h (circleTarget (q,v))).1) ≠ 0 ∧
          circleEndpoint h (q,v) ∈ Metric.closedBall t 1 := by
  obtain ⟨P₀,I₀,hP₀,hp₀,hI₀,ha₀,K,hK⟩ := circleEndpoint_uniform h he hr ha
  have hc : ContinuousAt circleTarget (p,a) := circleTarget_continuous.continuousAt
  have hi := (circleEndpoint_strict h he).continuousAt
  have hs : ∀ᶠ w in 𝓝 (p,a), circleEndpoint h w ∈ Metric.ball t 1 := by
    have hb : Metric.ball t 1 ∈ 𝓝 (circleEndpoint h (p,a)) := by
      have ht : circleEndpoint h (p,a)=t := by simp [circleEndpoint,he,circleInverse_at]
      rw [ht]
      exact Metric.ball_mem_nhds _ (by norm_num)
    exact hi hb
  have ht : ∀ᶠ w in 𝓝 (p,a), circleTarget w ∈ (circleInverseHomeo h).target := by
    apply hc
    rw [he]
    exact (circleInverseHomeo h).open_target.mem_nhds
      ((show HasStrictFDerivAt (circleSum 1)
        (circleSumDerivEquiv (r := 1) (p := (t,u)) (by simpa only [one_mul] using h) : RealPlane →L[ℝ] RealPlane)
        (t,u) from circleSum_strict 1 (t,u)).image_mem_toOpenPartialHomeomorph_target)
  have hn : ∀ᶠ w in 𝓝 (p,a), Real.sin ((circleInverse h (circleTarget w)).2-(circleInverse h (circleTarget w)).1) ≠ 0 := by
    exact hc.eventually (by simpa only [he] using circleInverse_regular h)
  obtain ⟨P₁,hP₁,I₁,hI₁,hsub⟩ := mem_nhds_prod_iff.mp (ht.and (hn.and hs))
  obtain ⟨P₂,hP₂,hP₂o,hp₂⟩ := mem_nhds_iff.mp hP₁
  obtain ⟨I₂,hI₂,hI₂o,ha₂⟩ := mem_nhds_iff.mp hI₁
  let P := P₀ ∩ P₂
  let I := I₀ ∩ I₂ ∩ Ioo (a-Real.pi) (a+Real.pi)
  refine ⟨P,I,hP₀.inter hP₂o,⟨hp₀,hp₂⟩,(hI₀.inter hI₂o).inter isOpen_Ioo,
    ⟨⟨ha₀,ha₂⟩,by constructor <;> linarith [Real.pi_pos]⟩,?_,K,?_,?_⟩
  · intro v hv
    exact ⟨hv.2.1,by linarith [hv.2.2]⟩
  · intro q hq
    apply AntilipschitzWith.of_le_mul_dist
    intro v w
    exact (hK q hq.1).le_mul_dist ⟨v.1,v.2.1.1⟩ ⟨w.1,w.2.1.1⟩
  · intro q hq v hv
    have hh := hsub (show (q,v) ∈ P₁ ×ˢ I₁ from ⟨hP₂ hq.2,hI₂ hv.1.2⟩)
    exact ⟨hh.1,hh.2.1,Metric.ball_subset_closedBall hh.2.2⟩
end EuclideanFiveColor
end

noncomputable section
open MeasureTheory Filter Topology Set
namespace EuclideanFiveColor
def angleChart (p : RealPlane) : Angles × Angles := ((p.1 : Angles),(p.2 : Angles))
def angleChartMeasure : Measure RealPlane :=
  volume.restrict (Ioc (0 : ℝ) (2*Real.pi) ×ˢ Ioc (0 : ℝ) (2*Real.pi))
lemma angleChartMeas_le : angleChartMeasure ≤ volume := Measure.restrict_le_self
instance : IsFiniteMeasure angleChartMeasure := by
  change IsFiniteMeasure (volume.restrict _)
  apply isFiniteMeasure_restrict.mpr
  apply ne_of_lt
  apply (measure_mono (Set.prod_mono Ioc_subset_Icc_self Ioc_subset_Icc_self)).trans_lt
  exact (isCompact_Icc.prod isCompact_Icc).measure_lt_top
lemma angleChart_preserving : MeasurePreserving angleChart angleChartMeasure
    ((volume : Measure Angles).prod volume) := by
  have h := (AddCircle.measurePreserving_mk (2*Real.pi) 0).prod
    (AddCircle.measurePreserving_mk (2*Real.pi) 0)
  convert h using 1
  · rfl
  · simp only [angleChartMeasure,zero_add,Measure.prod_restrict,← Measure.volume_eq_prod]
lemma angleChart_measure : (angleChartMeasure.map angleChart) =
    (ENNReal.ofReal (2*Real.pi))^2 • angularMeasure.prod angularMeasure := by
  rw [angleChart_preserving.map_eq,AddCircle.volume_eq_smul_haarAddCircle,
    Measure.prod_smul_left,Measure.prod_smul_right,smul_smul,pow_two]
  rfl
lemma integral_angular_eq_chart {f : Angles × Angles → ℝ} (hf : Measurable f) :
    (∫ p, f p ∂angularMeasure.prod angularMeasure) =
      ((2*Real.pi)^2)⁻¹ * ∫ q, f (angleChart q) ∂angleChartMeasure := by
  have h := integral_map (μ := angleChartMeasure) angleChart_preserving.measurable.aemeasurable hf.aestronglyMeasurable
  rw [angleChart_measure,integral_smul_measure,ENNReal.toReal_pow,
    ENNReal.toReal_ofReal (by positivity : 0 ≤ 2*Real.pi),smul_eq_mul] at h
  rw [← h]
  field_simp
lemma direction_realPlane (t : ℝ) : Complex.equivRealProdCLM (direction (t : Angles)) =
    (Real.cos t,Real.sin t) := by
  rw [direction_real,Circle.coe_exp,Complex.exp_mul_I]
  ext <;> simp [Complex.cos_ofReal_re,Complex.sin_ofReal_re]
lemma circleSum_chart (x : ℂ) (r : ℝ) (q : RealPlane) :
    Complex.equivRealProdCLM (x+(r : ℂ)*direction (angleChart q).1+direction (angleChart q).2) =
      Complex.equivRealProdCLM x+circleSum r q := by
  change Complex.equivRealProdCLM (x+(r : ℂ)*direction (q.1 : Angles)+direction (q.2 : Angles)) = _
  rw [map_add,map_add]
  have h : (r : ℂ)*direction (q.1 : Angles) = r • direction (q.1 : Angles) := by simp
  rw [h,map_smul,direction_realPlane,direction_realPlane]
  ext <;> simp [circleSum,add_assoc]
end EuclideanFiveColor
end

noncomputable section
open MeasureTheory Filter Topology Set
open scoped NNReal ENNReal
namespace EuclideanFiveColor
lemma volume_preimage_bound {F : ℝ × ℝ → ℝ × ℝ} {s : Set (ℝ × ℝ)} {K : ℝ≥0}
    (hF : AntilipschitzWith K (s.domRestrict F)) (A : Set (ℝ × ℝ)) :
    volume (F ⁻¹' A ∩ s) ≤ (K : ENNReal)^2 * volume A := by
  have he : Subtype.val '' ((s.domRestrict F) ⁻¹' A) = F ⁻¹' A ∩ s := by
    ext p
    constructor
    · rintro ⟨q,hq,rfl⟩; exact ⟨hq,q.2⟩
    · rintro ⟨hp,hs⟩; exact ⟨⟨p,hs⟩,hp,rfl⟩
  have hi := (isometry_subtype_coe : Isometry (Subtype.val : s → ℝ × ℝ)).hausdorffMeasure_image
    (Or.inl (by norm_num : (0 : ℝ)≤2)) ((s.domRestrict F) ⁻¹' A)
  have ha := hF.hausdorffMeasure_preimage_le (by norm_num : (0 : ℝ)≤2) A
  rw [he,hausdorffMeasure_prod_real] at hi
  rw [← hi,hausdorffMeasure_prod_real,ENNReal.rpow_two] at ha
  exact ha
lemma map_restrict_volume_le {F : ℝ × ℝ → ℝ × ℝ} (hm : Measurable F)
    {s B : Set (ℝ × ℝ)} (_hB : MeasurableSet B) {K : ℝ≥0}
    (hF : AntilipschitzWith K (s.domRestrict F)) (himage : MapsTo F s B) :
    (volume.restrict s).map F ≤ ((K^2 : ℝ≥0) : ENNReal) • volume.restrict B := by
  apply Measure.le_iff.mpr
  intro A hA
  rw [Measure.map_apply hm hA,Measure.restrict_apply (hm hA),Measure.smul_apply,
    Measure.restrict_apply hA,smul_eq_mul,ENNReal.coe_pow]
  have he : F ⁻¹' A ∩ s = F ⁻¹' (A ∩ B) ∩ s := by
    ext x
    exact ⟨fun hx => ⟨⟨hx.1,himage hx.2⟩,hx.2⟩,fun hx => ⟨hx.1.1,hx.2⟩⟩
  rw [he]
  exact volume_preimage_bound hF (A ∩ B)
lemma antilipschitz_small_perturbation {E X : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
    [PseudoMetricSpace X] {F G : X → E} {K L : ℝ≥0} (hf : AntilipschitzWith K F)
    (hg : LipschitzWith L G) {a : ℝ} (ha : (K : ℝ)*‖a‖*(L : ℝ) ≤ 1/2) :
    AntilipschitzWith (2*K) (fun x => F x+a • G x) := by
  apply AntilipschitzWith.of_le_mul_dist
  intro x y
  have h1 := hf.le_mul_dist x y
  have h2 := hg.dist_le_mul x y
  have h3 : dist (F x) (F y) ≤ dist (F x+a • G x) (F y+a • G y) + ‖a‖*dist (G x) (G y) := by
    simpa only [add_sub_cancel_right,dist_smul₀] using
      dist_sub_sub_le (F x+a • G x) (a • G x) (F y+a • G y) (a • G y)
  have h4 := mul_le_mul_of_nonneg_left h2 (norm_nonneg a)
  have h5 := mul_le_mul_of_nonneg_left (h3.trans (add_le_add_right h4 _)) K.2
  have h6 := mul_le_mul_of_nonneg_right ha (dist_nonneg (x := x) (y := y))
  simp only [NNReal.coe_mul,NNReal.coe_ofNat]
  nlinarith
end EuclideanFiveColor
end

noncomputable section
open MeasureTheory Filter Topology Set
open scoped NNReal
namespace EuclideanFiveColor
lemma realDirection_norm_le (t : ℝ) : ‖(Real.cos t,Real.sin t)‖ ≤ (1 : ℝ) := by
  rw [Prod.norm_def,max_le_iff]
  exact ⟨by simpa only [Real.norm_eq_abs] using Real.abs_cos_le_one t,
    by simpa only [Real.norm_eq_abs] using Real.abs_sin_le_one t⟩
lemma circleSum_decompose (r : ℝ) (q : RealPlane) :
    circleSum r q = r • (Real.cos q.1,Real.sin q.1) + (Real.cos q.2,Real.sin q.2) := rfl
lemma circleSum_norm_le (r : ℝ) (q : RealPlane) : ‖circleSum r q‖ ≤ |r|+1 := by
  rw [circleSum_decompose]
  calc
    _ ≤ ‖r • (Real.cos q.1,Real.sin q.1)‖+‖(Real.cos q.2,Real.sin q.2)‖ := norm_add_le _ _
    _ ≤ |r| * 1+1 := by rw [norm_smul]; exact add_le_add (mul_le_mul_of_nonneg_left (realDirection_norm_le _) (norm_nonneg r)) (realDirection_norm_le _)
    _ = _ := by ring
lemma circleSum_perturb_identity (r : ℝ) (q : RealPlane) :
    circleSum r q = circleSum 1 q + (r-1) • (Real.cos q.1,Real.sin q.1) := by
  apply Prod.ext
  · change r*Real.cos q.1+Real.cos q.2 = 1*Real.cos q.1+Real.cos q.2+(r-1)*Real.cos q.1
    ring
  · change r*Real.sin q.1+Real.sin q.2 = 1*Real.sin q.1+Real.sin q.2+(r-1)*Real.sin q.1
    ring
lemma circleSum_parameter_tendsto {r : ℕ → ℝ} (hr : Tendsto r atTop (𝓝 1)) (q : RealPlane) :
    Tendsto (fun n => circleSum (r n) q) atTop (𝓝 (circleSum 1 q)) := by
  exact (hr.mul_const (Real.cos q.1) |>.add_const (Real.cos q.2)).prodMk_nhds
    (hr.mul_const (Real.sin q.1) |>.add_const (Real.sin q.2))
lemma circleSum_eventual_image {r : ℕ → ℝ} {y : ℕ → RealPlane} {x : RealPlane}
    (hr : Tendsto r atTop (𝓝 1)) (hy : Tendsto y atTop (𝓝 x)) :
    ∀ᶠ n in atTop, ∀ q, y n+circleSum (r n) q ∈ Metric.closedBall x 4 := by
  filter_upwards [hr.eventually (Metric.ball_mem_nhds (1 : ℝ) (by norm_num : (0 : ℝ)<1)),
    hy.eventually (Metric.ball_mem_nhds x (by norm_num : (0 : ℝ)<1))] with n hn hyn
  intro q
  have hh := circleSum_norm_le (r n) q
  have hb : |r n| ≤ 2 := by
    have ht := norm_le_norm_sub_add (r n) (1 : ℝ)
    rw [Real.norm_eq_abs,Real.norm_eq_abs,Real.norm_eq_abs,abs_one] at ht
    rw [Real.dist_eq] at hn
    linarith
  rw [Metric.mem_closedBall]
  calc
    _ ≤ dist (y n+circleSum (r n) q) (y n)+dist (y n) x := dist_triangle _ _ _
    _ = ‖circleSum (r n) q‖+dist (y n) x := by rw [dist_eq_norm,add_sub_cancel_left]
    _ ≤ 4 := by linarith
lemma circleSum_limit_image (x q : RealPlane) : x+circleSum 1 q ∈ Metric.closedBall x 4 := by
  rw [Metric.mem_closedBall,dist_eq_norm,add_sub_cancel_left]
  have hh := circleSum_norm_le 1 q
  norm_num at hh
  linarith
lemma circleSum_eventual_antilipschitz {V : Set RealPlane} {K : ℝ≥0}
    (hK : AntilipschitzWith K (V.domRestrict (circleSum 1)))
    {r : ℕ → ℝ} (hr : Tendsto r atTop (𝓝 1)) (y : ℕ → RealPlane) :
    ∀ᶠ n in atTop, AntilipschitzWith (2*K) (V.domRestrict (fun q => y n+circleSum (r n) q)) := by
  have hD : LipschitzWith 1 (fun q : V => (Real.cos q.1.1,Real.sin q.1.1)) := by
    have hf : LipschitzWith 1 (fun q : V => q.1.1) := LipschitzWith.of_dist_le_mul (fun q p => by
      simp only [NNReal.coe_one,one_mul]
      exact le_max_left _ _)
    simpa only [Function.comp_def,one_mul] using realDirection_lipschitz.comp hf
  have ht : Tendsto (fun n => (K : ℝ)*‖r n-1‖) atTop (𝓝 0) := by
    have hh : Tendsto (fun n => r n-1) atTop (𝓝 0) := by simpa using hr.sub_const 1
    simpa using hh.norm.const_mul (K : ℝ)
  filter_upwards [ht.eventually (gt_mem_nhds (by norm_num : (0 : ℝ)<1/2))] with n hn
  have ha := antilipschitz_small_perturbation hK hD (a := r n-1) (by simpa using le_of_lt hn)
  apply AntilipschitzWith.of_le_mul_dist
  intro q p
  have hh := ha.le_mul_dist q p
  simpa only [Set.domRestrict_apply,dist_add_left,← circleSum_perturb_identity] using hh
lemma circleSum_limit_antilipschitz {V : Set RealPlane} {K : ℝ≥0}
    (hK : AntilipschitzWith K (V.domRestrict (circleSum 1))) (x : RealPlane) :
    AntilipschitzWith (2*K) (V.domRestrict (fun q => x+circleSum 1 q)) := by
  apply AntilipschitzWith.of_le_mul_dist
  intro q p
  have hh := hK.le_mul_dist q p
  simpa only [Set.domRestrict_apply,dist_add_left] using hh.trans
    (mul_le_mul_of_nonneg_right (by simp only [NNReal.coe_mul,NNReal.coe_ofNat]; linarith [K.2] : (K : ℝ)≤ ((2*K : ℝ≥0) : ℝ)) dist_nonneg)
end EuclideanFiveColor
end

noncomputable section
open MeasureTheory Filter Topology Set
namespace EuclideanFiveColor
lemma measure_null_of_locally_null_on_conull {X : Type*} [TopologicalSpace X]
    [HereditarilyLindelofSpace X] [MeasurableSpace X] {μ : Measure X} {R A : Set X}
    (hR : μ Rᶜ = 0) (h : ∀ x ∈ R, ∃ V : Set X, IsOpen V ∧ x ∈ V ∧ μ (A ∩ V) = 0) :
    μ A = 0 := by
  classical
  choose V hVo hxV hV0 using (fun x : R => h x.1 x.2)
  obtain ⟨t,ht,hcov⟩ := (HereditarilyLindelofSpace.isLindelof R).elim_countable_subcover V hVo
    (fun x hx => mem_iUnion.mpr ⟨⟨x,hx⟩,hxV ⟨x,hx⟩⟩)
  have hu : μ (⋃ i ∈ t, A ∩ V i) = 0 := (measure_biUnion_null_iff ht).mpr (fun i _ => hV0 i)
  apply measure_mono_null (t := Rᶜ ∪ ⋃ i ∈ t, A ∩ V i) _ (measure_union_null hR hu)
  intro x hx
  by_cases hr : x ∈ R
  · obtain ⟨i,hi,hxi⟩ := mem_iUnion₂.mp (hcov hr)
    exact Or.inr (mem_iUnion₂.mpr ⟨i,hi,hx,hxi⟩)
  · exact Or.inl hr
lemma circleSum_regular_ae : ∀ᵐ p : RealPlane ∂volume, Real.sin (p.2-p.1) ≠ 0 := by
  rw [Measure.volume_eq_prod]
  apply (Measure.ae_prod_iff_ae_ae ?_).mpr
  · exact Eventually.of_forall fun t => by
      have hs : {s : ℝ | Real.sin (s-t)=0} ⊆ Set.range (fun n : ℤ => t+n*Real.pi) := by
        intro s h
        obtain ⟨n,hn⟩ := Real.sin_eq_zero_iff.mp h
        exact ⟨n,by linarith⟩
      change volume {s : ℝ | ¬ Real.sin (s-t) ≠ 0} = 0
      simpa only [not_not] using measure_mono_null hs ((countable_range _).measure_zero volume)
  · exact (measurableSet_eq_fun (Real.measurable_sin.comp (measurable_snd.sub measurable_fst)) measurable_const).compl
lemma circleSum_preimage_null {r : ℝ} (hr : r ≠ 0) {A : Set RealPlane} (hA : volume A=0) :
    volume (circleSum r ⁻¹' A)=0 := by
  apply measure_null_of_locally_null_on_conull (μ := (volume : Measure RealPlane))
    (R := {p : RealPlane | Real.sin (p.2-p.1) ≠ 0}) (A := circleSum r ⁻¹' A) circleSum_regular_ae
  intro p hp
  obtain ⟨s,hso,hps,K,hK⟩ := circleSum_local_antilipschitz (mul_ne_zero hr hp)
  refine ⟨s,hso,hps,?_⟩
  have hh := volume_preimage_bound hK A
  rw [hA,mul_zero] at hh
  exact nonpos_iff_eq_zero.mp hh
lemma circleSum_quasiMeasurePreserving {r : ℝ} (hr : r ≠ 0) :
    Measure.QuasiMeasurePreserving (circleSum r) volume volume := by
  refine ⟨(circleSum_continuous r).measurable,Measure.AbsolutelyContinuous.mk (fun A hA hz => ?_)⟩
  rw [Measure.map_apply (circleSum_continuous r).measurable hA]
  exact circleSum_preimage_null hr hz
end EuclideanFiveColor
end

end OAI


==> anc/erdos-1070/lean/OAI/Geometry/PlaneColoring/CircleTransport.lean <==
import OAI.Geometry.PlaneColoring.BinaryDynamics
import OAI.Geometry.PlaneColoring.CircleMaps

namespace OAI

noncomputable section
open MeasureTheory Set Filter Topology
namespace EuclideanFiveColor
/-- A uniformly bounded nonnegative sequence converging locally in L¹ on a conull open
cover converges globally in L¹ for a finite inner-regular measure. -/
lemma tendsto_integral_of_local_cover {X I : Type*} [TopologicalSpace X] [T2Space X]
    [MeasurableSpace X] [OpensMeasurableSpace X] {μ : Measure X} [IsFiniteMeasure μ]
    [Measure.InnerRegularCompactLTTop μ] {F : ℕ → X → ℝ}
    (hF : ∀ n, Integrable (F n) μ) (hb : ∀ n x, 0 ≤ F n x ∧ F n x ≤ 1)
    (V : I → Set X) (hVo : ∀ i, IsOpen (V i)) (hfull : ∀ᵐ x ∂μ, x ∈ ⋃ i, V i)
    (hlocal : ∀ i, Tendsto (fun n => ∫ x in V i, F n x ∂μ) atTop (𝓝 0)) :
    Tendsto (fun n => ∫ x, F n x ∂μ) atTop (𝓝 0) := by
  classical
  apply Metric.tendsto_atTop.mpr
  intro ε hε
  obtain ⟨K,hKU,hK,hμK⟩ := (isOpen_iUnion hVo).measurableSet.exists_isCompact_sdiff_lt
    (measure_ne_top μ _) (by exact ne_of_gt (ENNReal.ofReal_pos.mpr (half_pos hε)))
  have hδ : μ Kᶜ < ENNReal.ofReal (ε/2) := by
    have he : (Kᶜ : Set X) =ᵐ[μ] ((⋃ i, V i) \ K : Set X) := by
      filter_upwards [hfull] with x hx
      exact propext ⟨fun h => ⟨hx,h⟩,fun h => h.2⟩
    exact (measure_congr he).trans_lt hμK
  have hδr : μ.real Kᶜ < ε/2 := by
    have hh := (ENNReal.toReal_lt_toReal (measure_ne_top μ _) (ENNReal.ofReal_ne_top)).mpr hδ
    simpa only [Measure.real,ENNReal.toReal_ofReal (le_of_lt (half_pos hε))] using hh
  obtain ⟨J,hJ⟩ := hK.elim_finite_subcover V hVo hKU
  have hlim : Tendsto (fun n => ∑ i ∈ J, ∫ x in V i, F n x ∂μ) atTop (𝓝 0) := by
    simpa using tendsto_finsetSum J (fun i _ => hlocal i)
  obtain ⟨N,hN⟩ := Metric.tendsto_atTop.mp hlim (ε/2) (half_pos hε)
  refine ⟨N,fun n hn => ?_⟩
  have hmaj : (∫ x, F n x ∂μ) ≤ (∑ i ∈ J, ∫ x in V i, F n x ∂μ) + μ.real Kᶜ := by
    have hJJ : Integrable (fun x => ∑ i ∈ J, (V i).indicator (F n) x) μ :=
      integrable_finsetSum J (fun i _ => (hF n).indicator (hVo i).measurableSet)
    have hCC : Integrable (Kᶜ.indicator (fun _ => (1 : ℝ))) μ :=
      (integrable_const _).indicator hK.measurableSet.compl
    have hi := integral_mono (hF n) (hJJ.add hCC) (fun x => by
      have hs (i : I) : 0 ≤ (V i).indicator (F n) x := indicator_nonneg (fun y _ => (hb n y).1) x
      by_cases hx : x ∈ K
      · obtain ⟨i,hi,hxi⟩ := mem_iUnion₂.mp (hJ hx)
        have hsum := Finset.single_le_sum (fun j _ => hs j) hi
        simp only [Pi.add_apply,indicator_of_notMem (show x ∉ Kᶜ from not_not.mpr hx),add_zero]
        exact (by simpa only [indicator_of_mem hxi] using hsum)
      · change F n x ≤ (∑ i ∈ J, (V i).indicator (F n) x) + Kᶜ.indicator (fun _ => (1 : ℝ)) x
        rw [indicator_of_mem hx]
        linarith [Finset.sum_nonneg (fun i (_ : i ∈ J) => hs i), (hb n x).2])
    apply hi.trans_eq
    refine (integral_add hJJ hCC).trans ?_
    apply congrArg₂ (·+·)
    · exact (integral_finsetSum J (fun i _ => (hF n).indicator (hVo i).measurableSet)).trans
        (Finset.sum_congr rfl (fun i _ => integral_indicator (hVo i).measurableSet))
    · rw [integral_indicator hK.measurableSet.compl]
      simp only [integral_const,smul_eq_mul,mul_one,Measure.real,Measure.restrict_apply_univ]
  rw [Real.dist_eq,sub_zero,abs_of_nonneg (integral_nonneg fun x => (hb n x).1)]
  have hh := hN n hn
  have hs0 : 0 ≤ ∑ i ∈ J, ∫ x in V i, F n x ∂μ :=
    Finset.sum_nonneg fun i _ => integral_nonneg (fun x => (hb n x).1)
  rw [Real.dist_eq,sub_zero,abs_of_nonneg hs0] at hh
  linarith
end EuclideanFiveColor
end

noncomputable section
open MeasureTheory Filter Topology Set
open scoped NNReal
namespace EuclideanFiveColor
lemma bounded_difference_integrable {X : Type*} [MeasurableSpace X] {μ : Measure X} [IsFiniteMeasure μ]
    {f g : X → ℝ} (hf : Measurable f) (hg : Measurable g)
    (hfb : ∀ x, 0 ≤ f x ∧ f x ≤ 1) (hgb : ∀ x, 0 ≤ g x ∧ g x ≤ 1) :
    Integrable (fun x => ‖f x-g x‖) μ := by
  apply Integrable.of_bound ((hf.sub hg).norm.aestronglyMeasurable) 1
  exact Eventually.of_forall fun x => by
    rw [norm_norm,Real.norm_eq_abs,abs_le]
    change -1 ≤ f x-g x ∧ f x-g x ≤ 1
    constructor <;> linarith [(hfb x).1,(hfb x).2,(hgb x).1,(hgb x).2]
lemma circleSum_tendsto_L1 {μ : Measure RealPlane} [IsFiniteMeasure μ]
    [μ.InnerRegularCompactLTTop] (hμ : μ ≤ volume)
    {r : ℕ → ℝ} {y : ℕ → RealPlane} {x : RealPlane}
    (hr : Tendsto r atTop (𝓝 1)) (hy : Tendsto y atTop (𝓝 x))
    {f : RealPlane → ℝ} (hf : Measurable f) (hfb : ∀ z, 0 ≤ f z ∧ f z ≤ 1) :
    Tendsto (fun n => ∫ q, ‖f (y n+circleSum (r n) q)-f (x+circleSum 1 q)‖ ∂μ) atTop (𝓝 0) := by
  classical
  let T : ℕ → RealPlane → RealPlane := fun n q => y n+circleSum (r n) q
  let S : RealPlane → RealPlane := fun q => x+circleSum 1 q
  have hT (n : ℕ) : Measurable (T n) := (continuous_const.add (circleSum_continuous _)).measurable
  have hS : Measurable S := (continuous_const.add (circleSum_continuous _)).measurable
  let R : Set RealPlane := {p | Real.sin (p.2-p.1) ≠ 0}
  have hex : ∀ p : R, ∃ V : Set RealPlane, IsOpen V ∧ p.1 ∈ V ∧
      ∃ K : ℝ≥0, AntilipschitzWith K (V.domRestrict (circleSum 1)) := by
    intro p
    exact circleSum_local_antilipschitz (by simpa only [one_mul] using (show Real.sin (p.1.2-p.1.1) ≠ 0 from p.2))
  choose V hVo hpV K hK using hex
  have hfull : ∀ᵐ q ∂μ, q ∈ ⋃ p : R, V p := by
    filter_upwards [circleSum_regular_ae.filter_mono (ae_mono hμ)] with q hq
    exact mem_iUnion.mpr ⟨⟨q,hq⟩,hpV ⟨q,hq⟩⟩
  apply tendsto_integral_of_local_cover (μ := μ)
    (fun n => bounded_difference_integrable (hf.comp (hT n)) (hf.comp hS)
      (fun q => hfb (T n q)) (fun q => hfb (S q)))
    (fun n q => ⟨norm_nonneg _,by
      rw [Real.norm_eq_abs,abs_le]
      change -1 ≤ f (T n q)-f (S q) ∧ f (T n q)-f (S q) ≤ 1
      constructor <;> linarith [(hfb (T n q)).1,(hfb (T n q)).2,(hfb (S q)).1,(hfb (S q)).2]⟩)
    V hVo hfull
  intro p
  let B := Metric.closedBall x (4 : ℝ)
  let ν : Measure RealPlane := volume.restrict B
  have hB : MeasurableSet B := measurableSet_closedBall
  let : IsFiniteMeasure ν := ⟨by simpa [ν] using (isCompact_closedBall x 4).measure_lt_top⟩
  have hfi : Integrable f ν := Integrable.of_bound hf.aestronglyMeasurable 1
    (Eventually.of_forall fun z => by rw [Real.norm_eq_abs,abs_of_nonneg (hfb z).1]; exact (hfb z).2)
  have hmapT : ∀ᶠ n in atTop, ((μ.restrict (V p)).map (T n)) ≤
      (((2*K p)^2 : ℝ≥0) : ENNReal) • ν := by
    filter_upwards [circleSum_eventual_image hr hy,circleSum_eventual_antilipschitz (hK p) hr y] with n hn ha
    apply (Measure.map_mono (Measure.restrict_mono_measure hμ (V p)) (hT n)).trans
    exact map_restrict_volume_le (hT n) hB ha (fun q _ => hn q)
  have hmapS : ((μ.restrict (V p)).map S) ≤ (((2*K p)^2 : ℝ≥0) : ENNReal) • ν := by
    apply (Measure.map_mono (Measure.restrict_mono_measure hμ (V p)) hS).trans
    exact map_restrict_volume_le hS hB (circleSum_limit_antilipschitz (hK p) x)
      (fun q _ => circleSum_limit_image x q)
  apply tendsto_integral_norm_comp_sub_eventual hT hS hmapT hmapS _ hfi
  exact Eventually.of_forall fun q => hy.add (circleSum_parameter_tendsto hr q)
end EuclideanFiveColor
end

noncomputable section
open MeasureTheory Filter Topology Set
namespace EuclideanFiveColor
def angularSum (x : ℂ) (r : ℝ) (p : Angles × Angles) :=
  x+(r : ℂ)*direction p.1+direction p.2
lemma angularSum_measurable (x : ℂ) (r : ℝ) : Measurable (angularSum x r) :=
  (measurable_const.add (measurable_const.mul (direction_continuous.measurable.comp measurable_fst))).add
    (direction_continuous.measurable.comp measurable_snd)
lemma angularSum_chart (x : ℂ) (r : ℝ) (q : RealPlane) :
    angularSum x r (angleChart q) = Complex.equivRealProdCLM.symm
      (Complex.equivRealProdCLM x+circleSum r q) := by
  apply Complex.equivRealProdCLM.injective
  simpa only [angularSum,ContinuousLinearEquiv.apply_symm_apply] using circleSum_chart x r q
lemma angularSum_quasiMeasurePreserving (x : ℂ) {r : ℝ} (hr : r ≠ 0) :
    Measure.QuasiMeasurePreserving (angularSum x r) (angularMeasure.prod angularMeasure) volume := by
  have hreal : Measure.QuasiMeasurePreserving
      (fun q => Complex.equivRealProdCLM.symm (Complex.equivRealProdCLM x+circleSum r q)) volume volume :=
    (Complex.volume_preserving_equiv_real_prod.symm).quasiMeasurePreserving.comp
      ((measurePreserving_add_left volume (Complex.equivRealProdCLM x)).quasiMeasurePreserving.comp
        (circleSum_quasiMeasurePreserving hr))
  refine ⟨angularSum_measurable x r,Measure.AbsolutelyContinuous.mk (fun A hA hz => ?_)⟩
  rw [Measure.map_apply (angularSum_measurable x r) hA]
  have hpre : angleChartMeasure (angleChart ⁻¹' (angularSum x r ⁻¹' A))=0 := by
    apply le_antisymm _ bot_le
    apply (angleChartMeas_le _).trans
    have hz' := hreal.preimage_null hz
    simpa [preimage_preimage,Function.comp_def,angularSum_chart] using le_of_eq hz'
  have hz' : (ENNReal.ofReal (2*Real.pi))^2 *
      (angularMeasure.prod angularMeasure) (angularSum x r ⁻¹' A)=0 := by
    rw [← smul_eq_mul,← Measure.smul_apply,← angleChart_measure,
      Measure.map_apply angleChart_preserving.measurable ((angularSum_measurable x r) hA)]
    exact hpre
  exact (mul_eq_zero.mp hz').resolve_left (by positivity)
lemma angularSum_tendsto_L1 {r : ℕ → ℝ} {y : ℕ → ℂ} {x : ℂ}
    (hr : Tendsto r atTop (𝓝 1)) (hy : Tendsto y atTop (𝓝 x))
    {f : ℂ → ℝ} (hf : Measurable f) (hfb : ∀ z, 0 ≤ f z ∧ f z ≤ 1) :
    Tendsto (fun n => ∫ p, ‖f (angularSum (y n) (r n) p)-f (angularSum x 1 p)‖
      ∂angularMeasure.prod angularMeasure) atTop (𝓝 0) := by
  have h := circleSum_tendsto_L1 (μ := angleChartMeasure) angleChartMeas_le hr
    (Complex.equivRealProdCLM.continuous.tendsto x |>.comp hy)
    (hf.comp Complex.equivRealProdCLM.symm.continuous.measurable)
    (fun z => hfb (Complex.equivRealProdCLM.symm z))
  have he := h.const_mul (((2*Real.pi)^2)⁻¹)
  simp only [mul_zero] at he
  convert he using 1
  ext n
  simpa only [Function.comp_def,Pi.sub_apply,angularSum_chart] using
    (integral_angular_eq_chart (f := fun p => ‖f (angularSum (y n) (r n) p)-f (angularSum x 1 p)‖)
      (((hf.comp (angularSum_measurable _ _)).sub (hf.comp (angularSum_measurable _ _))).norm))
end EuclideanFiveColor
end

noncomputable section
open Filter Topology Set MeasureTheory
namespace EuclideanFiveColor
def samplingParameter (x y : ℂ) (r : ℝ) : CircleParameter := (Complex.equivRealProdCLM (y-x),r)
lemma samplingParameter_tendsto {x z : ℂ} {y : ℕ → ℂ} {r : ℕ → ℝ}
    (hy : Tendsto y atTop (𝓝 z)) (hr : Tendsto r atTop (𝓝 1)) :
    Tendsto (fun n => samplingParameter x (y n) (r n)) atTop (𝓝 (samplingParameter x z 1)) :=
  (Complex.equivRealProdCLM.continuous.continuousAt.tendsto.comp (hy.sub_const x)).prodMk_nhds hr
lemma circleTarget_sampling (x y : ℂ) (r f : ℝ) :
    Complex.equivRealProdCLM x + circleTarget (samplingParameter x y r,f) =
      Complex.equivRealProdCLM (y+(r : ℂ)*direction (f : Angles)) := by
  have he : (r : ℂ)*direction (f : Angles)=r • direction (f : Angles) := by simp
  rw [he,map_add,map_smul,direction_realPlane]
  simp only [circleTarget,samplingParameter,map_sub]
  abel
lemma circleInverse_sampling {t u : ℝ} (h : Real.sin (u-t) ≠ 0) {x y : ℂ} {r f : ℝ}
    (ht : circleTarget (samplingParameter x y r,f) ∈ (circleInverseHomeo h).target) :
    y+(r : ℂ)*direction (f : Angles) =
      angularSum x 1 (angleChart (circleInverse h (circleTarget (samplingParameter x y r,f)))) := by
  rw [angularSum_chart,circleInverse_right h ht]
  apply Complex.equivRealProdCLM.injective
  exact (circleTarget_sampling x y r f).symm
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology
namespace EuclideanFiveColor
def binaryPhi (d t : ℝ) : ℝ := t+Real.arctan (d*Real.sin t/(1-d*Real.cos t))
def binaryBeta (d t : ℝ) : ℝ := Real.arccos (Real.sqrt (binaryQ d t)/2)
def binaryTarget (d t : ℝ) : ℝ := -binaryCircleMap d (-t)+Real.pi/3
def binaryOther (d t : ℝ) : ℝ := binaryCircleMap d t+2*(Real.pi/3)
lemma binaryTarget_eq (d t : ℝ) : binaryTarget d t=binaryPhi d t+binaryBeta d t := by
  simp only [binaryTarget,binaryCircleMap,binaryPhi,binaryBeta,binaryQ,Real.sin_neg,Real.cos_neg,
    mul_neg,neg_div,Real.arctan_neg]
  ring
lemma binaryOther_eq (d t : ℝ) : binaryOther d t=binaryPhi d t+Real.pi-binaryBeta d t := by
  dsimp [binaryOther,binaryCircleMap,binaryPhi,binaryBeta]
  ring
lemma binaryPhi_trig {d : ℝ} (hd : |d|<1/2) (t : ℝ) :
    Real.cos (binaryPhi d t)=(Real.cos t-d)/Real.sqrt (binaryQ d t) ∧
    Real.sin (binaryPhi d t)=Real.sin t/Real.sqrt (binaryQ d t) := by
  have hq := binaryQ_range hd t
  have hsq : Real.sqrt (binaryQ d t) ≠ 0 := Real.sqrt_ne_zero'.mpr hq.1
  have hi := binary_arctan_identity d t
  have he : 1+(d*Real.sin t/(1-d*Real.cos t))^2=binaryQ d t/(1-d*Real.cos t)^2 := by
    field_simp [hq.2.2.ne']
    nlinarith [hi]
  have hs : Real.sqrt (1+(d*Real.sin t/(1-d*Real.cos t))^2)=Real.sqrt (binaryQ d t)/(1-d*Real.cos t) := by
    rw [he,Real.sqrt_div hq.1.le,Real.sqrt_sq hq.2.2.le]
  have hcθ : Real.cos (Real.arctan (d*Real.sin t/(1-d*Real.cos t)))=(1-d*Real.cos t)/Real.sqrt (binaryQ d t) := by
    rw [Real.cos_arctan,hs]
    field_simp
  have hsθ : Real.sin (Real.arctan (d*Real.sin t/(1-d*Real.cos t)))=d*Real.sin t/Real.sqrt (binaryQ d t) := by
    rw [Real.sin_arctan,hs]
    field_simp [hq.2.2.ne']
  dsimp [binaryPhi]
  simp only [Real.cos_add,Real.sin_add,hcθ,hsθ]
  constructor
  · field_simp [hq.2.2.ne',hsq]
    linear_combination -d*(Real.sin_sq_add_cos_sq t)
  · field_simp [hq.2.2.ne',hsq]
    ring
lemma binaryBeta_trig {d : ℝ} (hd : |d|<1/2) (t : ℝ) :
    Real.cos (binaryBeta d t)=Real.sqrt (binaryQ d t)/2 ∧
    Real.sin (binaryBeta d t)=Real.sqrt (1-binaryQ d t/4) := by
  have hq := binaryQ_range hd t
  have hs := Real.sq_sqrt hq.1.le
  have hs' : Real.sqrt (binaryQ d t)/2 ≤ 1 := by nlinarith [Real.sqrt_nonneg (binaryQ d t)]
  constructor
  · exact Real.cos_arccos (by linarith [Real.sqrt_nonneg (binaryQ d t)]) hs'
  · dsimp [binaryBeta]
    rw [Real.sin_arccos]
    congr 1
    nlinarith
lemma binary_geometry {d : ℝ} (hd : |d|<1/2) (t : ℝ) :
    d+Real.cos (binaryTarget d t)=Real.cos t+Real.cos (binaryOther d t) ∧
    Real.sin (binaryTarget d t)=Real.sin t+Real.sin (binaryOther d t) := by
  have hp := binaryPhi_trig hd t
  have hb := binaryBeta_trig hd t
  have hq := binaryQ_range hd t
  have hs : Real.sqrt (binaryQ d t) ≠ 0 := Real.sqrt_ne_zero'.mpr hq.1
  rw [binaryTarget_eq,binaryOther_eq,
    show binaryPhi d t+Real.pi-binaryBeta d t=(binaryPhi d t-binaryBeta d t)+Real.pi by ring,
    Real.cos_add_pi,Real.sin_add_pi,Real.cos_add,Real.sin_add,Real.cos_sub,Real.sin_sub,hp.1,hp.2,hb.1,hb.2]
  constructor <;> field_simp <;> ring
lemma binaryTarget_hasDeriv {d : ℝ} (hd : |d|<1/2) (t : ℝ) :
    HasDerivAt (binaryTarget d) (1+d*binaryB d (-t)) t := by
  convert ((binaryCircleMap_hasDeriv_t hd (-t)).comp t (hasDerivAt_neg t)).neg.add_const (Real.pi/3) using 1 <;>
    first | rfl | ring
lemma binaryOther_hasDeriv {d : ℝ} (hd : |d|<1/2) (t : ℝ) :
    HasDerivAt (binaryOther d) (1+d*binaryB d t) t := by
  exact (binaryCircleMap_hasDeriv_t hd t).add_const (2*(Real.pi/3))
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology
namespace EuclideanFiveColor
lemma binary_nonparallel {d : ℝ} (hd : |d|<1/2) (t : ℝ) :
    Real.sin (binaryOther d t-t) ≠ 0 := by
  intro hz
  have hq := binaryQ_range (show |-d|<1/2 by simpa only [abs_neg] using hd) (binaryTarget d t)
  have hg := binary_geometry hd t
  have hs := Real.sin_sq_add_cos_sq (binaryOther d t-t)
  rw [hz] at hs
  have hi : binaryQ (-d) (binaryTarget d t)=2+2*Real.cos (binaryOther d t-t) := by
    have hc := Real.sin_sq_add_cos_sq t
    have hh := Real.sin_sq_add_cos_sq (binaryOther d t)
    have ht := Real.sin_sq_add_cos_sq (binaryTarget d t)
    dsimp only [binaryQ]
    rw [Real.cos_sub]
    nlinarith [sq_eq_sq_iff_eq_or_eq_neg.mpr (Or.inl hg.1),sq_eq_sq_iff_eq_or_eq_neg.mpr (Or.inl hg.2)]
  rw [hi] at hq
  nlinarith [sq_nonneg (Real.cos (binaryOther d t-t))]
lemma binary_geometry_rotated {x z : ℂ} {d φ : ℝ} (hd : |d|<1/2)
    (hxr : (z-x).re=d*Real.cos φ) (hxi : (z-x).im=d*Real.sin φ) (t : ℝ) :
    circleTarget (samplingParameter x z 1,binaryTarget d t+φ)=
      circleSum 1 (t+φ,binaryOther d t+φ) := by
  have hg := binary_geometry hd t
  simp only [circleTarget,samplingParameter,one_smul,circleSum,one_mul]
  apply Prod.ext
  · change (z-x).re+Real.cos (binaryTarget d t+φ)=Real.cos (t+φ)+Real.cos (binaryOther d t+φ)
    rw [hxr,Real.cos_add,Real.cos_add,Real.cos_add]
    linear_combination Real.cos φ*hg.1-Real.sin φ*hg.2
  · change (z-x).im+Real.sin (binaryTarget d t+φ)=Real.sin (t+φ)+Real.sin (binaryOther d t+φ)
    rw [hxi,Real.sin_add,Real.sin_add,Real.sin_add]
    linear_combination Real.sin φ*hg.1+Real.cos φ*hg.2
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
lemma deriv_lower_surjective {f D : ℝ → ℝ} (hd : ∀ x, HasDerivAt f (D x) x)
    (hp : ∀ x, (1/2 : ℝ) ≤ D x) : Function.Surjective f := by
  intro y
  let R := 2*(|y-f 0|+1)
  have hR : 0 < R := by dsimp [R]; positivity
  have h₁ := mul_sub_le_image_sub_of_le_deriv (fun x => (hd x).differentiableAt)
    (fun x => by rw [(hd x).deriv]; exact hp x) (show -R ≤ 0 by linarith)
  have h₂ := mul_sub_le_image_sub_of_le_deriv (fun x => (hd x).differentiableAt)
    (fun x => by rw [(hd x).deriv]; exact hp x) hR.le
  have hy : y ∈ Icc (f (-R)) (f R) := by
    constructor <;> dsimp [R] at * <;> linarith [le_abs_self (y-f 0),neg_abs_le (y-f 0)]
  obtain ⟨x,_,hx⟩ := intermediate_value_Icc (by linarith : -R ≤ R)
    (continuous_iff_continuousAt.mpr (fun x => (hd x).continuousAt)).continuousOn hy
  exact ⟨x,hx⟩
def derivLowerOrderIso {f D : ℝ → ℝ} (hd : ∀ x, HasDerivAt f (D x) x)
    (hp : ∀ x, (1/2 : ℝ) ≤ D x) : ℝ ≃o ℝ :=
  (strictMono_of_deriv_pos (fun x => by rw [(hd x).deriv]; linarith [hp x])).orderIsoOfRightInverse f
    (Function.surjInv (deriv_lower_surjective hd hp)) (Function.rightInverse_surjInv (deriv_lower_surjective hd hp))
end EuclideanFiveColor
end

end OAI


==> anc/erdos-1070/lean/OAI/Geometry/PlaneColoring/Coloring.lean <==
import Mathlib

namespace OAI

namespace EuclideanFiveColor

def ProperColoring (k : ℕ) (c : ℂ → Fin k) : Prop :=
  ∀ x y : ℂ, ‖x - y‖ = 1 → c x ≠ c y

end EuclideanFiveColor

noncomputable section
open MeasureTheory
namespace EuclideanFiveColor
instance anglePeriodPositive : Fact (0 < 2*Real.pi) := ⟨by positivity⟩
abbrev Angles := AddCircle (2*Real.pi)
def angularMeasure : Measure Angles := AddCircle.haarAddCircle
def direction (t : Angles) : ℂ := AddCircle.toCircle t
instance : IsProbabilityMeasure angularMeasure := inferInstanceAs (IsProbabilityMeasure (AddCircle.haarAddCircle (T := 2*Real.pi)))
instance : angularMeasure.IsAddHaarMeasure := inferInstanceAs (AddCircle.haarAddCircle (T := 2*Real.pi)).IsAddHaarMeasure
lemma direction_continuous : Continuous direction := continuous_subtype_val.comp AddCircle.continuous_toCircle
@[simp] lemma direction_norm (t : Angles) : ‖direction t‖ = 1 := Circle.norm_coe _
@[simp] lemma direction_real (t : ℝ) : direction (t : Angles) = (Circle.exp t : ℂ) := by
  simp [direction,AddCircle.toCircle_apply_mk,Real.pi_ne_zero]
/-- Exactly the manuscript weak measurable condition, using normalized Haar angular measure.
A function is understood up to a plane-null set; no regularity is imposed on a proper coloring. -/
def WeakColoring (k : ℕ) (c : ℂ → Fin k) : Prop :=
  AEMeasurable c (volume : Measure ℂ) ∧ ∀ᵐ p ∂(volume : Measure ℂ).prod angularMeasure,
    c p.1 ≠ c (p.1+direction p.2)

end EuclideanFiveColor
end

end OAI


==> anc/erdos-1070/lean/OAI/Geometry/PlaneColoring/Compactness.lean <==
import OAI.Geometry.PlaneColoring.WeakColoring

namespace OAI

noncomputable section
open Filter Topology
open scoped RealInnerProductSpace
namespace EuclideanFiveColor
variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
  [TopologicalSpace.SeparableSpace E]
def weakHilbert (v : E) : WeakDual ℝ E := StrongDual.toWeakDual (InnerProductSpace.toDual ℝ E v)
omit [TopologicalSpace.SeparableSpace E] in
@[simp] lemma weakHilbert_apply (v w : E) : weakHilbert v w = ⟪v,w⟫ := rfl
lemma exists_finite_weak_subseq {ι : Type*} [Finite ι] (f : ℕ → ι → E) (C : ℝ)
    (hf : ∀ n i, ‖f n i‖ ≤ C) :
    ∃ b : ι → E, ∃ φ : ℕ → ℕ, StrictMono φ ∧
      (∀ i, ‖b i‖ ≤ C) ∧ ∀ i v, Tendsto (fun n => ⟪f (φ n) i,v⟫) atTop (𝓝 ⟪b i,v⟫) := by
  let K : Set (WeakDual ℝ E) := WeakDual.toStrongDual ⁻¹' Metric.closedBall 0 C
  have hK : IsCompact K := WeakDual.isCompact_closedBall 0 C
  let : CompactSpace K := isCompact_iff_compactSpace.mp hK
  let : TopologicalSpace.MetrizableSpace K := WeakDual.metrizable_of_isCompact ℝ E K hK
  let u : ℕ → ι → K := fun n i => ⟨weakHilbert (f n i), by
    simpa only [K,Set.mem_preimage,Metric.mem_closedBall,dist_zero_right,weakHilbert,
      StrongDual.toStrongDual_toWeakDual,LinearIsometryEquiv.norm_map] using hf n i⟩
  obtain ⟨b,_,φ,hφ,hb⟩ := (isCompact_univ : IsCompact (Set.univ : Set (ι → K))).isSeqCompact.subseq_of_frequently_in
    (Filter.Eventually.frequently (Filter.Eventually.of_forall (fun n => Set.mem_univ (u n))))
  refine ⟨fun i => (InnerProductSpace.toDual ℝ E).symm (WeakDual.toStrongDual (b i).1),φ,hφ,?_,?_⟩
  · intro i
    simpa only [LinearIsometryEquiv.norm_map,K,Set.mem_preimage,Metric.mem_closedBall,dist_zero_right] using (b i).2
  · intro i v
    have ht := ((WeakDual.eval_continuous v).comp continuous_subtype_val).tendsto (b i)
      |>.comp ((continuous_apply i).tendsto b |>.comp hb)
    change Tendsto (fun n => ⟪f (φ n) i,v⟫) atTop (𝓝 ((b i).1 v)) at ht
    simpa only [InnerProductSpace.toDual_symm_apply,WeakDual.toStrongDual_apply] using ht
end EuclideanFiveColor
end

noncomputable section
open MeasureTheory Filter Topology
open scoped RealInnerProductSpace
namespace EuclideanFiveColor
variable {X : Type*} [MeasurableSpace X] (μ : Measure X) [IsFiniteMeasure μ]
abbrev RealL2 := Lp ℝ 2 μ
def oneL2 : RealL2 μ := indicatorConstLp 2 MeasurableSet.univ (measure_ne_top μ Set.univ) 1
lemma oneL2_ae : oneL2 μ =ᵐ[μ] (fun _ => (1 : ℝ)) := by
  simpa only [oneL2,Set.indicator_univ] using (indicatorConstLp_coeFn (p := 2) (hs := MeasurableSet.univ)
    (hμs := measure_ne_top μ Set.univ) (c := (1 : ℝ)))
lemma weak_limit_nonneg {f : ℕ → RealL2 μ} {b : RealL2 μ}
    (ht : ∀ v, Tendsto (fun n => ⟪f n,v⟫) atTop (𝓝 ⟪b,v⟫))
    (hf : ∀ n, 0 ≤ᵐ[μ] f n) : 0 ≤ᵐ[μ] b := by
  apply ae_nonneg_of_forall_setIntegral_nonneg (MemLp.integrable (by norm_num) (Lp.memLp b))
  intro s hs hμs
  have h := ht (indicatorConstLp 2 hs hμs.ne 1)
  have he (v : RealL2 μ) : ⟪v,indicatorConstLp 2 hs hμs.ne 1⟫ = ∫ x in s, v x ∂μ := by
    rw [real_inner_comm,L2.inner_indicatorConstLp_one]
  simp_rw [he] at h
  exact ge_of_tendsto h (Eventually.of_forall fun n => integral_nonneg_of_ae (ae_restrict_of_ae (hf n)))
lemma weak_limit_le_one {f : ℕ → RealL2 μ} {b : RealL2 μ}
    (ht : ∀ v, Tendsto (fun n => ⟪f n,v⟫) atTop (𝓝 ⟪b,v⟫))
    (hf : ∀ n, f n ≤ᵐ[μ] (fun _ => (1 : ℝ))) : b ≤ᵐ[μ] (fun _ => (1 : ℝ)) := by
  have hh : 0 ≤ᵐ[μ] (oneL2 μ-b) := weak_limit_nonneg μ
    (f := fun n => oneL2 μ-f n) (fun v => by simpa only [inner_sub_left] using tendsto_const_nhds.sub (ht v)) (fun n => by
      filter_upwards [Lp.coeFn_sub (oneL2 μ) (f n),oneL2_ae μ,hf n] with x hx h1 hn
      simpa only [hx,Pi.sub_apply,Pi.zero_apply,h1,sub_nonneg] using hn)
  filter_upwards [hh,Lp.coeFn_sub (oneL2 μ) b,oneL2_ae μ] with x hx he h1
  simpa only [he,Pi.sub_apply,Pi.zero_apply,h1,sub_nonneg] using hx
lemma weak_limit_sum {ι : Type*} [Fintype ι] {f : ℕ → ι → RealL2 μ} {b : ι → RealL2 μ}
    (ht : ∀ i v, Tendsto (fun n => ⟪f n i,v⟫) atTop (𝓝 ⟪b i,v⟫))
    (hf : ∀ n, ∑ i, f n i = oneL2 μ) : ∑ i, b i = oneL2 μ := by
  apply ext_inner_right ℝ
  intro v
  have hh := tendsto_finsetSum Finset.univ (fun i _ => ht i v)
  simp_rw [← sum_inner,hf] at hh
  exact tendsto_nhds_unique hh tendsto_const_nhds
end EuclideanFiveColor
end

noncomputable section
open MeasureTheory MeasureTheory.Measure Filter Topology
open scoped RealInnerProductSpace
namespace EuclideanFiveColor
variable {k : ℕ} (c : ℂ → Fin k)
def Typical (z : ℂ) : Prop := DensityOne {w | c w=c z} z
def TypicalSampling (y : ℂ) (r : ℝ) : Prop :=
  0 < r ∧ ∀ᵐ t ∂angularMeasure, Typical c (y+(r : ℂ)*direction t)
lemma ae_typicalSampling (hc : Measurable c) {r : ℝ} (hr : 0<r) :
    ∀ᵐ y ∂(volume : Measure ℂ), TypicalSampling c y r := by
  have hq : QuasiMeasurePreserving (fun p : ℂ × Angles => p.1+(r : ℂ)*direction p.2)
      ((volume : Measure ℂ).prod angularMeasure) volume :=
    QuasiMeasurePreserving.prod_of_left
      (measurable_fst.add (measurable_const.mul (direction_continuous.measurable.comp measurable_snd)))
      (Eventually.of_forall fun t => (measurePreserving_add_right (volume : Measure ℂ)
        ((r : ℂ)*direction t)).quasiMeasurePreserving)
  have hh : ∀ᵐ p ∂((volume : Measure ℂ).prod angularMeasure), Typical c (p.1+(r : ℂ)*direction p.2) :=
    hq.ae (ae_density_actual c hc)
  exact (Measure.ae_ae_of_ae_prod hh).mono fun y hy => ⟨hr,hy⟩
def sampleFn (y : ℂ) (r : ℝ) (i : Fin k) (t : Angles) : ℝ :=
  if c (y+(r : ℂ)*direction t)=i then 1 else 0
lemma sampleFn_measurable (hc : Measurable c) (y : ℂ) (r : ℝ) (i : Fin k) :
    Measurable (sampleFn c y r i) := by
  exact measurable_one.piecewise (measurableSet_eq_fun
    (hc.comp (measurable_const.add (measurable_const.mul direction_continuous.measurable))) measurable_const) measurable_zero
lemma sampleFn_nonneg (y : ℂ) (r : ℝ) (i : Fin k) (t : Angles) : 0 ≤ sampleFn c y r i t := by
  simp only [sampleFn]; split_ifs <;> norm_num
lemma sampleFn_le_one (y : ℂ) (r : ℝ) (i : Fin k) (t : Angles) : sampleFn c y r i t ≤ 1 := by
  simp only [sampleFn]; split_ifs <;> norm_num
lemma sampleFn_memLp (hc : Measurable c) (y : ℂ) (r : ℝ) (i : Fin k) :
    MemLp (sampleFn c y r i) 2 angularMeasure := by
  apply MemLp.of_bound (sampleFn_measurable c hc y r i).aestronglyMeasurable 1
  exact Eventually.of_forall fun t => by rw [Real.norm_eq_abs,abs_of_nonneg (sampleFn_nonneg c y r i t)]; exact sampleFn_le_one c y r i t
def sample (hc : Measurable c) (y : ℂ) (r : ℝ) (i : Fin k) : RealL2 angularMeasure :=
  (sampleFn_memLp c hc y r i).toLp _
lemma sample_ae (hc : Measurable c) (y : ℂ) (r : ℝ) (i : Fin k) :
    sample c hc y r i =ᵐ[angularMeasure] sampleFn c y r i := MemLp.coeFn_toLp _
lemma sample_norm_le (hc : Measurable c) (y : ℂ) (r : ℝ) (i : Fin k) :
    ‖sample c hc y r i‖ ≤ 1 := by
  have hh : ∀ᵐ t ∂angularMeasure, ‖sample c hc y r i t‖ ≤ 1 := by
    filter_upwards [sample_ae c hc y r i] with t ht
    rw [ht,Real.norm_eq_abs,abs_of_nonneg (sampleFn_nonneg c y r i t)]
    exact sampleFn_le_one c y r i t
  simpa [measureUnivNNReal] using Lp.norm_le_of_ae_bound (by norm_num : (0 : ℝ) ≤ 1) hh
lemma sample_sum (hc : Measurable c) (y : ℂ) (r : ℝ) :
    ∑ i, sample c hc y r i = oneL2 angularMeasure := by
  apply Lp.ext
  filter_upwards [Lp.coeFn_fun_finsetSum Finset.univ (fun i => sample c hc y r i),
    ae_all_iff.mpr (sample_ae c hc y r),oneL2_ae angularMeasure] with t ht ha h1
  rw [ht,h1]
  simp only [ha,sampleFn]
  simp
lemma sampling_weak_compact (hc : Measurable c) (y : ℕ → ℂ) (r : ℕ → ℝ) :
    ∃ b : Fin k → RealL2 angularMeasure, ∃ φ : ℕ → ℕ, StrictMono φ ∧
      (∀ i, 0 ≤ᵐ[angularMeasure] b i) ∧ (∀ i, b i ≤ᵐ[angularMeasure] (fun _ => (1 : ℝ))) ∧
      (∑ i, b i = oneL2 angularMeasure) ∧
      ∀ i v, Tendsto (fun n => ⟪sample c hc (y (φ n)) (r (φ n)) i,v⟫) atTop (𝓝 ⟪b i,v⟫) := by
  let : Fact ((2 : ENNReal) ≠ ⊤) := ⟨by norm_num⟩
  obtain ⟨b,φ,hφ,_,hb⟩ := exists_finite_weak_subseq
    (fun n i => sample c hc (y n) (r n) i) 1 (fun n i => sample_norm_le c hc (y n) (r n) i)
  refine ⟨b,φ,hφ,?_,?_,?_,hb⟩
  · intro i
    apply weak_limit_nonneg angularMeasure (hb i)
    intro n
    filter_upwards [sample_ae c hc (y (φ n)) (r (φ n)) i] with t ht
    simpa only [ht,Pi.zero_apply] using sampleFn_nonneg c _ _ i t
  · intro i
    apply weak_limit_le_one angularMeasure (hb i)
    intro n
    filter_upwards [sample_ae c hc (y (φ n)) (r (φ n)) i] with t ht
    simpa only [ht] using sampleFn_le_one c _ _ i t
  · exact weak_limit_sum angularMeasure hb (fun n => sample_sum c hc (y (φ n)) (r (φ n)))
end EuclideanFiveColor
end

noncomputable section
open Filter Topology
open scoped RealInnerProductSpace
namespace EuclideanFiveColor.WeakBall
variable (E : Type*) [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
  [TopologicalSpace.SeparableSpace E]
abbrev Space := {v : WeakDual ℝ E // WeakDual.toStrongDual v ∈ Metric.closedBall 0 1}
instance : CompactSpace (Space E) := isCompact_iff_compactSpace.mp (WeakDual.isCompact_closedBall 0 1)
instance : TopologicalSpace.MetrizableSpace (Space E) :=
  WeakDual.metrizable_of_isCompact ℝ E _ (WeakDual.isCompact_closedBall 0 1)
def value (a : Space E) : E := (InnerProductSpace.toDual ℝ E).symm (WeakDual.toStrongDual a.1)
omit [TopologicalSpace.SeparableSpace E] in
lemma value_norm (a : Space E) : ‖value E a‖ ≤ 1 := by
  simpa only [value,LinearIsometryEquiv.norm_map,Metric.mem_closedBall,dist_zero_right] using a.2
omit [TopologicalSpace.SeparableSpace E] in
lemma value_eval (a : Space E) (v : E) : ⟪value E a,v⟫ = a.1 v := by
  simp only [value,InnerProductSpace.toDual_symm_apply,WeakDual.toStrongDual_apply]
def ofNorm (v : E) (hv : ‖v‖ ≤ 1) : Space E := ⟨weakHilbert v,by
  simpa only [weakHilbert,StrongDual.toStrongDual_toWeakDual,Metric.mem_closedBall,dist_zero_right,
    LinearIsometryEquiv.norm_map] using hv⟩
omit [TopologicalSpace.SeparableSpace E] in
@[simp] lemma value_ofNorm (v : E) (hv : ‖v‖ ≤ 1) : value E (ofNorm E v hv) = v := by
  simp only [value,ofNorm,weakHilbert,StrongDual.toStrongDual_toWeakDual,LinearIsometryEquiv.symm_apply_apply]
omit [TopologicalSpace.SeparableSpace E] in
lemma continuous_eval (v : E) : Continuous (fun a : Space E => ⟪value E a,v⟫) := by
  simp_rw [value_eval]
  exact (WeakDual.eval_continuous v).comp continuous_subtype_val
omit [TopologicalSpace.SeparableSpace E] in
lemma tendsto_iff {I : Type*} {l : Filter I} {f : I → Space E} {b : Space E} :
    Tendsto f l (𝓝 b) ↔ ∀ v : E, Tendsto (fun n => ⟪value E (f n),v⟫) l (𝓝 ⟪value E b,v⟫) := by
  simp only [value_eval]
  rw [tendsto_subtype_rng, tendsto_iff_forall_eval_tendsto_topDualPairing]
  rfl
end EuclideanFiveColor.WeakBall
end

noncomputable section
open MeasureTheory Filter Topology
open scoped RealInnerProductSpace
namespace EuclideanFiveColor
variable {X : Type*} [MeasurableSpace X] {μ : Measure X} [IsFiniteMeasure μ]
lemma bounded_test_error {f v g : X → ℝ} (hf : AEStronglyMeasurable f μ)
    (hfb : ∀ᵐ x ∂μ, ‖f x‖ ≤ 1) (hv : Integrable v μ) (hg : Integrable g μ) :
    dist (∫ x, f x*v x ∂μ) (∫ x, f x*g x ∂μ) ≤ ∫ x, ‖v x-g x‖ ∂μ := by
  have hft : MemLp f ⊤ μ := MemLp.of_bound hf 1 hfb
  have hiv : Integrable (fun x => f x*v x) μ := hv.mul_of_top_right hft
  have hig : Integrable (fun x => f x*g x) μ := hg.mul_of_top_right hft
  rw [dist_eq_norm,← integral_sub hiv hig]
  calc
    _ ≤ ∫ x, ‖f x*v x-f x*g x‖ ∂μ := norm_integral_le_integral_norm _
    _ ≤ ∫ x, ‖v x-g x‖ ∂μ := by
      apply integral_mono_ae ((hv.mul_of_top_right hft).sub (hg.mul_of_top_right hft)).norm (hv.sub hg).norm
      filter_upwards [hfb] with x hx
      change ‖f x * v x - f x * g x‖ ≤ ‖v x - g x‖
      rw [← mul_sub,norm_mul]
      exact mul_le_of_le_one_left (norm_nonneg _) hx
lemma weak_L2_to_weakStar {f : ℕ → Lp ℝ 2 μ} {b : Lp ℝ 2 μ}
    (hf : ∀ n, ∀ᵐ x ∂μ, ‖f n x‖ ≤ 1) (hb : ∀ᵐ x ∂μ, ‖b x‖ ≤ 1)
    (ht : ∀ v : Lp ℝ 2 μ, Tendsto (fun n => ⟪f n,v⟫) atTop (𝓝 ⟪b,v⟫))
    {v : X → ℝ} (hv : Integrable v μ) :
    Tendsto (fun n => ∫ x, f n x*v x ∂μ) atTop (𝓝 (∫ x, b x*v x ∂μ)) := by
  apply Metric.tendsto_atTop.mpr
  intro ε hε
  obtain ⟨g,hg,hgm⟩ := (memLp_one_iff_integrable.mpr hv).exists_simpleFunc_eLpNorm_sub_lt (by simp : (1 : ENNReal) ≠ ⊤)
    (ENNReal.ofReal_ne_zero_iff.mpr (by positivity : 0 < ε/3))
  obtain ⟨C,hC⟩ := g.exists_forall_norm_le
  have hg2 : MemLp g 2 μ := MemLp.of_bound g.measurable.aestronglyMeasurable C (Eventually.of_forall hC)
  have hgi : Integrable (fun x => g x) μ := memLp_one_iff_integrable.mp hgm
  have herr : (∫ x, ‖v x-g x‖ ∂μ) < ε/3 := by
    change (∫ x, ‖(v - (fun x => g x)) x‖ ∂μ) < ε/3
    rw [integral_norm_eq_lintegral_enorm (hv.sub hgi).aestronglyMeasurable,
      ← eLpNorm_one_eq_lintegral_enorm (hv.sub hgi).aestronglyMeasurable]
    exact (ENNReal.toReal_lt_toReal (ne_top_of_lt hg) ENNReal.ofReal_ne_top).mpr hg |>.trans_eq (ENNReal.toReal_ofReal (by positivity))
  have he (w : Lp ℝ 2 μ) : ⟪w,hg2.toLp g⟫ = ∫ x, w x*g x ∂μ := by
    rw [L2.inner_def]
    apply integral_congr_ae
    filter_upwards [hg2.coeFn_toLp] with x hx
    simp [hx, mul_comm]
  have htt := ht (hg2.toLp g)
  simp_rw [he] at htt
  obtain ⟨N,hN⟩ := Metric.tendsto_atTop.mp htt (ε/3) (by positivity)
  refine ⟨N,fun n hn => ?_⟩
  have h1 := bounded_test_error (Lp.aestronglyMeasurable (f n)) (hf n) hv hgi
  have h2 := bounded_test_error (Lp.aestronglyMeasurable b) hb hv hgi
  calc
    _ ≤ dist (∫ x, f n x*v x ∂μ) (∫ x, f n x*g x ∂μ) +
        dist (∫ x, f n x*g x ∂μ) (∫ x, b x*g x ∂μ) +
        dist (∫ x, b x*g x ∂μ) (∫ x, b x*v x ∂μ) := by
      exact dist_triangle4 _ _ _ _
    _ < ε := by rw [dist_comm (∫ x, b x*g x ∂μ)]; linarith [hN n hn]
end EuclideanFiveColor
end

noncomputable section
open MeasureTheory Filter Topology
open scoped RealInnerProductSpace
namespace EuclideanFiveColor
private instance : Fact ((2 : ENNReal) ≠ ⊤) := ⟨by norm_num⟩
abbrev TraceVector (k : ℕ) := Fin k → WeakBall.Space (RealL2 angularMeasure)
def traceValue {k : ℕ} (b : TraceVector k) (i : Fin k) : RealL2 angularMeasure :=
  WeakBall.value _ (b i)
variable {k : ℕ} (c : ℂ → Fin k) (hc : Measurable c)
def sampleCode (y : ℂ) (r : ℝ) : TraceVector k :=
  fun i => WeakBall.ofNorm _ (sample c hc y r i) (sample_norm_le c hc y r i)
@[simp] lemma traceValue_sampleCode (y : ℂ) (r : ℝ) (i : Fin k) :
    traceValue (sampleCode c hc y r) i = sample c hc y r i := WeakBall.value_ofNorm _ _ _
def sampleSet : Set (ℂ × ℝ × TraceVector k) :=
  {p | TypicalSampling c p.1 p.2.1 ∧ p.2.2=sampleCode c hc p.1 p.2.1}
def IsTrace (x : ℂ) (b : TraceVector k) : Prop := (x,1,b) ∈ closure (sampleSet c hc)
lemma trace_realization {x : ℂ} {b : TraceVector k} (hb : IsTrace c hc x b) :
    ∃ y : ℕ → ℂ, ∃ r : ℕ → ℝ, (∀ n, TypicalSampling c (y n) (r n)) ∧
      Tendsto y atTop (𝓝 x) ∧ Tendsto r atTop (𝓝 1) ∧
      Tendsto (fun n => sampleCode c hc (y n) (r n)) atTop (𝓝 b) := by
  obtain ⟨p,hp,ht⟩ := mem_closure_iff_seq_limit.mp hb
  simp only [nhds_prod_eq] at ht
  refine ⟨fun n => (p n).1,fun n => (p n).2.1,fun n => (hp n).1,ht.fst,ht.snd.fst,?_⟩
  simpa only [show (fun n => (p n).2.2) = (fun n => sampleCode c hc (p n).1 (p n).2.1) from
    funext fun n => (hp n).2] using ht.snd.snd
lemma trace_of_realization {x : ℂ} {b : TraceVector k} {y : ℕ → ℂ} {r : ℕ → ℝ}
    (htr : ∀ n, TypicalSampling c (y n) (r n)) (hy : Tendsto y atTop (𝓝 x))
    (hr : Tendsto r atTop (𝓝 1))
    (hb : Tendsto (fun n => sampleCode c hc (y n) (r n)) atTop (𝓝 b)) : IsTrace c hc x b := by
  exact mem_closure_of_tendsto (hy.prodMk_nhds (hr.prodMk_nhds hb))
    (Eventually.of_forall fun n => show (y n,r n,sampleCode c hc (y n) (r n)) ∈ sampleSet c hc from ⟨htr n,rfl⟩)
lemma exists_trace (x : ℂ) : ∃ b : TraceVector k, IsTrace c hc x b := by
  have hd : Dense {y : ℂ | TypicalSampling c y 1} := Measure.dense_of_ae
    (ae_typicalSampling c hc (by norm_num : (0 : ℝ)<1))
  obtain ⟨y,hy,hyt⟩ := mem_closure_iff_seq_limit.mp (hd x)
  obtain ⟨b,_,φ,hφ,hb⟩ := (isCompact_univ : IsCompact (Set.univ : Set (TraceVector k))).isSeqCompact.subseq_of_frequently_in
    (Eventually.frequently (Eventually.of_forall fun n => Set.mem_univ (sampleCode c hc (y n) 1)))
  exact ⟨b,trace_of_realization c hc (fun n => hy (φ n)) (hyt.comp hφ.tendsto_atTop) tendsto_const_nhds hb⟩
lemma isClosed_traceGraph : IsClosed {p : ℂ × TraceVector k | IsTrace c hc p.1 p.2} := by
  exact isClosed_closure.preimage (continuous_fst.prodMk (continuous_const.prodMk continuous_snd))
lemma isCompact_traces (x : ℂ) : IsCompact {b : TraceVector k | IsTrace c hc x b} := by
  apply IsClosed.isCompact
  exact isClosed_closure.preimage (continuous_const.prodMk (continuous_const.prodMk continuous_id))
lemma trace_limit {x : ℕ → ℂ} {b : ℕ → TraceVector k} {y : ℂ} {a : TraceVector k}
    (h : ∀ n, IsTrace c hc (x n) (b n)) (hx : Tendsto x atTop (𝓝 y))
    (hb : Tendsto b atTop (𝓝 a)) : IsTrace c hc y a :=
  (isClosed_traceGraph c hc).mem_of_tendsto (hx.prodMk_nhds hb) (Eventually.of_forall h)
lemma traceCode_tendsto_iff {I : Type*} {l : Filter I} {f : I → TraceVector k} {b : TraceVector k} :
    Tendsto f l (𝓝 b) ↔ ∀ i v, Tendsto (fun n => ⟪traceValue (f n) i,v⟫) l (𝓝 ⟪traceValue b i,v⟫) := by
  rw [tendsto_pi_nhds]
  exact forall_congr' fun i => WeakBall.tendsto_iff _
lemma trace_bounds {x : ℂ} {b : TraceVector k} (hb : IsTrace c hc x b) :
    (∀ i, 0 ≤ᵐ[angularMeasure] traceValue b i) ∧
    (∀ i, traceValue b i ≤ᵐ[angularMeasure] (fun _ => (1 : ℝ))) ∧
    ∑ i, traceValue b i = oneL2 angularMeasure := by
  obtain ⟨y,r,_,_,_,ht⟩ := trace_realization c hc hb
  have hw := traceCode_tendsto_iff.mp ht
  simp only [traceValue_sampleCode] at hw
  refine ⟨?_,?_,?_⟩
  · intro i
    apply weak_limit_nonneg angularMeasure (hw i)
    intro n
    filter_upwards [sample_ae c hc (y n) (r n) i] with t he
    simpa only [he,Pi.zero_apply] using sampleFn_nonneg c (y n) (r n) i t
  · intro i
    apply weak_limit_le_one angularMeasure (hw i)
    intro n
    filter_upwards [sample_ae c hc (y n) (r n) i] with t he
    simpa only [he] using sampleFn_le_one c (y n) (r n) i t
  · exact weak_limit_sum angularMeasure hw (fun n => sample_sum c hc (y n) (r n))
lemma trace_realization_weakStar {x : ℂ} {b : TraceVector k} (hb : IsTrace c hc x b) :
    ∃ y : ℕ → ℂ, ∃ r : ℕ → ℝ, (∀ n, TypicalSampling c (y n) (r n)) ∧
      Tendsto y atTop (𝓝 x) ∧ Tendsto r atTop (𝓝 1) ∧
      ∀ i (v : Angles → ℝ), Integrable v angularMeasure →
        Tendsto (fun n => ∫ t, sampleFn c (y n) (r n) i t*v t ∂angularMeasure) atTop
          (𝓝 (∫ t, traceValue b i t*v t ∂angularMeasure)) := by
  obtain ⟨y,r,hy,hyt,hrt,hbt⟩ := trace_realization c hc hb
  refine ⟨y,r,hy,hyt,hrt,fun i v hv => ?_⟩
  have hbounds := trace_bounds c hc hb
  have hbn : ∀ᵐ t ∂angularMeasure, ‖traceValue b i t‖ ≤ 1 := by
    filter_upwards [hbounds.1 i,hbounds.2.1 i] with t ht1 ht2
    rwa [Real.norm_eq_abs,abs_of_nonneg ht1]
  have hsn (n : ℕ) : ∀ᵐ t ∂angularMeasure, ‖sample c hc (y n) (r n) i t‖ ≤ 1 := by
    filter_upwards [sample_ae c hc (y n) (r n) i] with t ht
    rw [ht,Real.norm_eq_abs,abs_of_nonneg (sampleFn_nonneg c _ _ _ t)]
    exact sampleFn_le_one c _ _ _ t
  have hw := weak_L2_to_weakStar hsn hbn
    (by simpa only [traceValue_sampleCode] using (traceCode_tendsto_iff.mp hbt) i) hv
  convert hw using 1
  ext n
  exact (integral_congr_ae ((sample_ae c hc (y n) (r n) i).mono fun t ht => congrArg (fun a => a*v t) ht)).symm
end EuclideanFiveColor
end

noncomputable section
open MeasureTheory Topology Filter Set
namespace EuclideanFiveColor
variable {X I : Type*} [MeasurableSpace X] (μ : Measure X) [IsFiniteMeasure μ]
/-- A finite-measure essential union is generated by countably many members of the original family. -/
lemma exists_countable_essential_union (A : I → Set X) (hm : ∀ i, MeasurableSet (A i)) :
    ∃ J : Set I, J.Countable ∧ ∀ i, A i ≤ᵐ[μ] (⋃ j ∈ J, A j) := by
  let S : Set ENNReal := {m | ∃ J : Set I, J.Countable ∧ μ (⋃ j ∈ J, A j)=m}
  have hs : S.Nonempty := ⟨0,∅,Set.countable_empty,by simp⟩
  obtain ⟨f,_,ht,hf⟩ := exists_seq_tendsto_sSup hs (OrderTop.bddAbove S)
  choose J hJ he using hf
  let K : Set I := ⋃ n, J n
  have hK : K.Countable := Set.countable_iUnion hJ
  let D : Set X := ⋃ j ∈ K, A j
  have hD : MeasurableSet D := MeasurableSet.biUnion hK (fun j _ => hm j)
  have hS : μ D ∈ S := ⟨K,hK,rfl⟩
  have hmax : μ D = sSup S := le_antisymm (le_sSup hS) (le_of_tendsto ht (Eventually.of_forall (fun n => by
    rw [← he n]
    apply measure_mono
    intro x hx
    rcases Set.mem_iUnion₂.mp hx with ⟨j,hj,hx⟩
    exact Set.mem_iUnion₂.mpr ⟨j,Set.mem_iUnion.mpr ⟨n,hj⟩,hx⟩)))
  refine ⟨K,hK,fun i => ?_⟩
  have hun : μ (D ∪ A i) ≤ μ D := by
    rw [hmax]
    apply le_sSup
    refine ⟨insert i K,hK.insert i,?_⟩
    congr 1
    ext x
    simp only [Set.mem_iUnion,Set.mem_insert_iff,Set.mem_union,D]
    aesop
  have heq : μ (D ∪ A i) = μ D := le_antisymm hun (measure_mono Set.subset_union_left)
  have hzero : μ ((D ∪ A i) \ D)=0 := by
    rw [measure_sdiff Set.subset_union_left hD.nullMeasurableSet (measure_ne_top μ D),heq,tsub_self]
  have hz : μ (A i \ D)=0 := measure_mono_null (by intro x hx; exact ⟨Or.inr hx.1,hx.2⟩) hzero
  simpa only [ae_le_set] using hz
end EuclideanFiveColor
end

end OAI


==> anc/erdos-1070/lean/OAI/Geometry/PlaneColoring/ContinuumLimits.lean <==
import OAI.Geometry.PlaneColoring.GraphRealization
import OAI.Geometry.PlaneColoring.Interfaces
import OAI.Geometry.PlaneColoring.Sectors

namespace OAI

noncomputable section
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
/-- Vanishing exceptional measure is enough: almost every point is outside the
exceptional sets infinitely often. No summability or nesting is required. -/
lemma ae_frequently_notMem_of_measure_tendsto_zero {X : Type*} [MeasurableSpace X]
    {μ : Measure X} {E : ℕ → Set X}
    (hE : Tendsto (fun n => μ (E n)) atTop (𝓝 0)) :
    ∀ᵐ z ∂μ, ∃ᶠ n in atTop, z ∉ E n := by
  let T : ℕ → Set X := fun N => ⋂ n ≥ N, E n
  have hT : ∀ N, μ (T N) = 0 := by
    intro N
    apply le_antisymm _ (by positivity)
    apply ge_of_tendsto hE
    filter_upwards [eventually_ge_atTop N] with n hn
    exact measure_mono (fun z hz => (mem_iInter.mp (mem_iInter.mp hz n)) hn)
  have hn : μ (⋃ N, T N) = 0 := measure_iUnion_null hT
  filter_upwards [measure_eq_zero_iff_ae_notMem.mp hn] with z hz
  rw [← not_eventually]
  intro he
  obtain ⟨N,hN⟩ := eventually_atTop.mp he
  exact hz (mem_iUnion.mpr ⟨N,mem_iInter.mpr fun n => mem_iInter.mpr (hN n)⟩)

/-- Pointwise differentiation plus vanishing exceptional sets gives the measure
exclusion used for both the mesh bound and the common continuum exclusions. -/
lemma ae_ne_one_of_eventual_bound {X : Type*} [MeasurableSpace X]
    {μ : Measure X} {p : ℕ → X → ℝ} {f : X → ℝ} {E : ℕ → Set X} {U : Set X}
    {α : ℝ} (hα : 0 < α)
    (hp : ∀ᵐ z ∂μ, Tendsto (fun n => p n z) atTop (𝓝 (f z)))
    (hE : Tendsto (fun n => μ (E n)) atTop (𝓝 0))
    (hb : ∀ z ∈ U, ∀ᶠ n in atTop, z ∉ E n → p n z ≤ 1-α) :
    ∀ᵐ z ∂μ, z ∈ U → f z ≠ 1 := by
  filter_upwards [hp,ae_frequently_notMem_of_measure_tendsto_zero hE] with z hz hgood hzU hf
  have hgt : ∀ᶠ n in atTop, 1-α < p n z :=
    hz.eventually (Ioi_mem_nhds (by rw [hf]; linarith))
  obtain ⟨n,hn,hbnd,hlarge⟩ := (hgood.and_eventually ((hb z hzU).and hgt)).exists
  exact (not_lt_of_ge (hbnd hn)) hlarge
end EuclideanFiveColor
end

noncomputable section
open scoped Classical
open Set Filter Topology MeasureTheory MeasureTheory.Measure
namespace EuclideanFiveColor
lemma colorFn_locallyIntegrable {k : ℕ} {c : ℂ → Fin k} (hc : Measurable c) (i : Fin k) :
    LocallyIntegrable (colorFn c i) (volume : Measure ℂ) :=
  (continuous_const.locallyIntegrable (f := fun _ : ℂ => (1:ℝ))).mono
    (colorFn_measurable hc i).aestronglyMeasurable (Eventually.of_forall fun z => by
      simpa only [Real.norm_eq_abs,abs_of_nonneg (colorFn_nonneg c i z),abs_one] using colorFn_le_one c i z)
lemma diskAverage_eq_average_ball {k : ℕ} (c : ℂ → Fin k) (ε : ℝ) (i : Fin k) (q : ℂ) :
    diskAverage c ε i q = ⨍ z in Metric.ball q ε, colorFn c i z ∂volume := by
  have he : (fun v : ℂ => q+v) ⁻¹' Metric.ball q ε = Metric.ball 0 ε := by
    ext v
    simp [Metric.mem_ball,dist_eq_norm]
  have hi := (measurePreserving_add_left (volume : Measure ℂ) q).setIntegral_preimage_emb
    (MeasurableEquiv.addLeft q).measurableEmbedding (colorFn c i) (Metric.ball q ε)
  rw [he] at hi
  unfold diskAverage diskLaw
  rw [integral_smul_measure,ENNReal.toReal_inv,hi,setAverage_eq]
  simp only [Measure.real,Complex.volume_ball]
lemma complex_ball_ae_closedBall (q : ℂ) (ε : ℝ) :
    Metric.ball q ε =ᵐ[volume] Metric.closedBall q ε :=
  ae_eq_of_subset_of_measure_ge Metric.ball_subset_closedBall
    (by rw [Complex.volume_closedBall,Complex.volume_ball])
    measurableSet_ball.nullMeasurableSet ((isCompact_closedBall q ε).measure_ne_top)
lemma diskAverage_ae_tendsto {k : ℕ} {c : ℂ → Fin k} (hc : Measurable c)
    {ε : ℕ → ℝ} (hε : Tendsto ε atTop (𝓝 0)) (hpos : ∀ n,0<ε n) (i : Fin k) :
    ∀ᵐ z : ℂ ∂volume, Tendsto (fun n => diskAverage c (ε n) i z) atTop (𝓝 (colorFn c i z)) := by
  have hε' : Tendsto ε atTop (𝓝[>] 0) := tendsto_nhdsWithin_iff.mpr
    ⟨hε,Eventually.of_forall hpos⟩
  filter_upwards [IsUnifLocDoublingMeasure.ae_tendsto_average volume
    (colorFn_locallyIntegrable hc i) 1] with z hz
  have h := hz (fun _ : ℕ => z) ε hε' (Eventually.of_forall fun n => by
    simp only [one_mul,Metric.mem_closedBall,dist_self]; exact (hpos n).le)
  convert h using 1
  ext n
  rw [diskAverage_eq_average_ball]
  exact setAverage_congr (complex_ball_ae_closedBall z (ε n))

lemma support_disjoint_open_of_ae {k : ℕ} {c : ℂ → Fin k} (hc : Measurable c)
    {U : Set ℂ} (hU : IsOpen U) (i : Fin k)
    (h : ∀ᵐ z ∂(volume : Measure ℂ),z∈U → c z≠i) :
    Disjoint (spatialSupport c i) U := by
  have he : Uᶜ ∈ ae (volume.restrict {z | c z=i}) := by
    change ∀ᵐ z ∂volume.restrict {z | c z=i},z∈Uᶜ
    rw [ae_restrict_iff' (measurableSet_eq_fun hc measurable_const)]
    filter_upwards [h] with z hz hczi hzU
    exact hz hzU hczi
  have hs := Measure.support_subset_of_isClosed hU.isClosed_compl he
  exact Set.disjoint_left.mpr fun z hz hzU => hs hz hzU

lemma diskAverage_support_exclusion {k : ℕ} {c : ℂ → Fin k} (hc : Measurable c)
    {ε : ℕ → ℝ} (hε : Tendsto ε atTop (𝓝 0)) (hpos : ∀ n,0<ε n)
    {E : ℕ → Set ℂ} (hE : Tendsto (fun n => volume (E n)) atTop (𝓝 0))
    {α : ℝ} (hα : 0<α) {U : Set ℂ} (hU : IsOpen U) (i : Fin k)
    (hb : ∀ z∈U,∀ᶠ n in atTop,z∉E n → diskAverage c (ε n) i z≤1-α) :
    Disjoint (spatialSupport c i) U := by
  apply support_disjoint_open_of_ae hc hU i
  filter_upwards [ae_ne_one_of_eventual_bound hα (diskAverage_ae_tendsto hc hε hpos i) hE hb]
    with z hz hzU hczi
  exact hz hzU (by simp [colorFn,hczi])
end EuclideanFiveColor
end

noncomputable section
open scoped Classical
open Set Filter Topology TopologicalSpace
universe u v
namespace EuclideanFiveColor
/-- Connectedness passes to a Vietoris (equivalently compact Hausdorff metric) limit. -/
theorem nonemptyCompacts_preconnected_limit {X : Type u} [TopologicalSpace X]
    [T2Space X] [NormalSpace X] {ι : Type v} {l : Filter ι} [NeBot l]
    {K : ι → NonemptyCompacts X} {L : NonemptyCompacts X}
    (hlim : Tendsto K l (𝓝 L)) (hc : ∀ᶠn in l,IsPreconnected (K n : Set X)) :
    IsPreconnected (L : Set X) := by
  apply (isPreconnected_iff_subset_of_fully_disjoint_closed L.isCompact.isClosed).mpr
  intro A B hA hB hcov hd
  by_contra hh
  push Not at hh
  obtain ⟨x,hx,hxA⟩ := Set.not_subset.mp hh.1
  obtain ⟨y,hy,hyB⟩ := Set.not_subset.mp hh.2
  have hxB := (hcov hx).resolve_left hxA
  have hyA := (hcov hy).resolve_right hyB
  obtain ⟨U,V,hU,hV,hAU,hBV,hUV⟩ := normal_separation hA hB hd
  have hL : (L : Set X)⊆U∪V := hcov.trans (union_subset_union hAU hBV)
  have hs : ∀ᶠn in l,(K n : Set X)⊆U∪V := hlim.eventually
    ((NonemptyCompacts.isOpen_subsets_of_isOpen (hU.union hV)).mem_nhds hL)
  have hu : ∀ᶠn in l,((K n : Set X)∩U).Nonempty := hlim.eventually
    ((NonemptyCompacts.isOpen_inter_nonempty_of_isOpen hU).mem_nhds ⟨y,hy,hAU hyA⟩)
  have hv : ∀ᶠn in l,((K n : Set X)∩V).Nonempty := hlim.eventually
    ((NonemptyCompacts.isOpen_inter_nonempty_of_isOpen hV).mem_nhds ⟨x,hx,hBV hxB⟩)
  obtain ⟨n,hnc,hns,hnu,hnv⟩ := (hc.and (hs.and (hu.and hv))).exists
  obtain ⟨z,_,hzU,hzV⟩ := hnc U V hU hV hns hnu hnv
  exact Set.disjoint_left.mp hUV hzU hzV

lemma nonemptyCompacts_mem_limit {X : Type u} [MetricSpace X]
    {ι : Type v} {l : Filter ι} [NeBot l]
    {K : ι → NonemptyCompacts X} {L : NonemptyCompacts X} {x : ι → X} {y : X}
    (hK : Tendsto K l (𝓝 L)) (hx : Tendsto x l (𝓝 y))
    (hm : ∀ᶠn in l,x n∈K n) : y∈L := by
  have hh := (NonemptyCompacts.lipschitz_infDist.continuous.tendsto (y,L)).comp (hx.prodMk_nhds hK)
  have h0 : (fun n => Metric.infDist (x n) (K n : Set X)) =ᶠ[l] fun _ => 0 :=
    hm.mono fun n hn => Metric.infDist_zero_of_mem hn
  have he : Metric.infDist y (L : Set X)=0 := tendsto_nhds_unique hh
    (tendsto_const_nhds.congr' h0.symm)
  exact (L.isCompact.isClosed.mem_iff_infDist_zero L.nonempty).mpr he

lemma nonemptyCompacts_inter_closed_limit {X : Type u} [TopologicalSpace X]
    {ι : Type v} {l : Filter ι} [NeBot l]
    {K : ι → NonemptyCompacts X} {L : NonemptyCompacts X} {F : Set X}
    (hF : IsClosed F) (hK : Tendsto K l (𝓝 L))
    (hm : ∀ᶠn in l,((K n : Set X)∩F).Nonempty) : ((L : Set X)∩F).Nonempty :=
  (NonemptyCompacts.isClosed_inter_nonempty_of_isClosed hF).mem_of_tendsto hK hm

/-- A finite family of nonempty compact continua in a compact metric space has
one common subsequence of connected compact limits. -/
theorem finite_continuum_subsequence {X : Type u} [MetricSpace X] [CompactSpace X]
    {J : Type v} [Finite J] (K : ℕ → J → NonemptyCompacts X)
    (hc : ∀n j,IsPreconnected (K n j : Set X)) :
    ∃L : J → NonemptyCompacts X, ∃φ : ℕ → ℕ, StrictMono φ ∧
      (∀j,Tendsto (fun n => K (φ n) j) atTop (𝓝 (L j))) ∧
      (∀j,IsPreconnected (L j : Set X)) := by
  obtain ⟨L,_,φ,hφ,hlim⟩ := (isCompact_univ : IsCompact (Set.univ : Set (J → NonemptyCompacts X))).tendsto_subseq (fun n => Set.mem_univ (K n))
  refine ⟨L,φ,hφ,?_,?_⟩
  · intro j
    exact (continuous_apply j).continuousAt.tendsto.comp hlim
  · intro j
    exact nonemptyCompacts_preconnected_limit
      ((continuous_apply j).continuousAt.tendsto.comp hlim)
      (Eventually.of_forall fun n => hc (φ n) j)
end EuclideanFiveColor
end

noncomputable section
open scoped Classical
open Set Filter Topology MeasureTheory TopologicalSpace
namespace EuclideanFiveColor
lemma straddle_eventually_of_compact_limit {K : ℕ → NonemptyCompacts ℂ}
    {L : NonemptyCompacts ℂ} (hlim : Tendsto K atTop (𝓝 L)) {z : ℂ}
    (hz : z∈Straddle (L : Set ℂ)) : ∀ᶠ n in atTop,z∈Straddle (K n : Set ℂ) := by
  obtain ⟨p,hp,q,hq,hp1,hq1⟩ := hz
  have ha : ∀ᶠn in atTop,((K n : Set ℂ)∩{p : ℂ | dist z p<1}).Nonempty :=
    hlim.eventually ((NonemptyCompacts.isOpen_inter_nonempty_of_isOpen
      (isOpen_lt (continuous_const.dist continuous_id) continuous_const)).mem_nhds ⟨p,hp,hp1⟩)
  have hb : ∀ᶠn in atTop,((K n : Set ℂ)∩{q : ℂ | 1<dist z q}).Nonempty :=
    hlim.eventually ((NonemptyCompacts.isOpen_inter_nonempty_of_isOpen
      (isOpen_lt continuous_const (continuous_const.dist continuous_id))).mem_nhds ⟨q,hq,hq1⟩)
  filter_upwards [ha,hb] with n hn hm
  obtain ⟨p,hp,hp1⟩ := hn
  obtain ⟨q,hq,hq1⟩ := hm
  exact ⟨p,hp,q,hq,hp1,hq1⟩
/-- The common-exclusion continuum limit argument. The sole exceptional sets are
actual unit neighborhoods of the holes, and their measures tend to zero. -/
theorem continuum_limit_support_exclusion {k : ℕ} {c : ℂ → Fin k}
    (hc : Measurable c) (hw : WeakColoring k c)
    {K : ℕ → NonemptyCompacts ℂ} {L : NonemptyCompacts ℂ}
    (hlim : Tendsto K atTop (𝓝 L)) (hconn : ∀n,IsPreconnected (K n : Set ℂ))
    {ε : ℕ → ℝ} (hε : Tendsto ε atTop (𝓝 0)) (hpos : ∀n,0<ε n)
    {H E : ℕ → Set ℂ} (hE : Tendsto (fun n => volume (E n)) atTop (𝓝 0))
    (hnear : ∀n z q,q∈H n → dist z q=1 → z∈E n)
    {α : ℝ} (hα : 0<α) (i : Fin k)
    (hprob : ∀n q,q∈K n → q∉H n → α<diskAverage c (ε n) i q) :
    Disjoint (spatialSupport c i) (Straddle (L : Set ℂ)) := by
  apply diskAverage_support_exclusion hc hε hpos hE hα (straddle_isOpen _) i
  intro z hz
  filter_upwards [straddle_eventually_of_compact_limit hlim hz] with n hn hzE
  obtain ⟨q,hq,hunit⟩ := straddle_connected_unit (hconn n) hn
  have hqH : q∉H n := fun hh => hzE (hnear n z q hh hunit)
  have hb := hprob n q hq hqH
  have hu : ‖q-z‖=1 := by simpa only [dist_eq_norm,norm_sub_rev] using hunit
  have hh := diskAverage_unit_pair hc hw (hpos n) hu i
  linarith
end EuclideanFiveColor
end

noncomputable section
open scoped Classical
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
/-- One interface excludes both labels from the same straddling set and approaches
its center in an actual unit direction. -/
def CommonInterface (c : ℂ → Fin 5) (x : ℂ) (i j : Fin 5) : Prop :=
  ∃K : Set ℂ, ∃v : ℂ, ‖v‖=1 ∧ Nonempty (ApproachingContinuum x K v) ∧
    Disjoint (spatialSupport c i) (Straddle K) ∧ Disjoint (spatialSupport c j) (Straddle K)
lemma CommonInterface.symm {c : ℂ → Fin 5} {x : ℂ} {i j : Fin 5}
    (h : CommonInterface c x i j) : CommonInterface c x j i := by
  obtain ⟨K,v,hv,hK,hi,hj⟩ := h
  exact ⟨K,v,hv,hK,hj,hi⟩
lemma spatialSupport_perm (c : ℂ → Fin 5) (e : Equiv.Perm (Fin 5)) (i : Fin 5) :
    spatialSupport (e.symm ∘ c) i=spatialSupport c (e i) := by
  have he : {z : ℂ | (e.symm ∘ c) z=i}={z : ℂ | c z=e i} := by
    ext z
    exact e.symm_apply_eq
  simp only [spatialSupport,he]
lemma CommonInterface.perm {c : ℂ → Fin 5} {x : ℂ} (e : Equiv.Perm (Fin 5))
    {i j : Fin 5} (h : CommonInterface c x (e i) (e j)) :
    CommonInterface (e.symm ∘ c) x i j := by
  obtain ⟨K,v,hv,hK,hi,hj⟩ := h
  exact ⟨K,v,hv,hK,by rwa [spatialSupport_perm],by rwa [spatialSupport_perm]⟩
lemma commonInterface_of_continuum {c : ℂ → Fin 5} {x y : ℂ} {i j : Fin 5}
    {K : Set ℂ} (hK : IsPreconnected K) (hx : x∈K) (hy : y∈K) (hne : y≠x)
    (hi : Disjoint (spatialSupport c i) (Straddle K))
    (hj : Disjoint (spatialSupport c j) (Straddle K)) : CommonInterface c x i j := by
  obtain ⟨v,hv,ha⟩ := continuum_has_approach hK hx hy hne
  exact ⟨K,v,hv,ha,hi,hj⟩
lemma no_triangle_commonInterface {c : ℂ → Fin 5} (hc : Measurable c)
    (hw : WeakColoring 5 c) {x : ℂ} (h01 : CommonInterface c x 0 1)
    (h12 : CommonInterface c x 1 2) (h20 : CommonInterface c x 2 0) : False := by
  let a : Fin 3 → Fin 5 := ![0,1,2]
  let b : Fin 3 → Fin 5 := ![1,2,0]
  have h (i : Fin 3) : CommonInterface c x (a i) (b i) := by
    fin_cases i
    · exact h01
    · exact h12
    · exact h20
  choose K v hv hK hA hB using h
  apply no_triangle_interfaces hc hw hv (fun i => Classical.choice (hK i))
  intro i j hj
  have he : triangleEdge i={a i,b i} := by fin_cases i <;> decide
  rw [he] at hj
  rcases Finset.mem_insert.mp hj with rfl|hj
  · exact hA i
  · rw [Finset.mem_singleton] at hj; subst j; exact hB i
lemma no_four_commonInterface {c : ℂ → Fin 5} (hc : Measurable c)
    (hw : WeakColoring 5 c) {x : ℂ} (h01 : CommonInterface c x 0 1)
    (h12 : CommonInterface c x 1 2) (h23 : CommonInterface c x 2 3)
    (h30 : CommonInterface c x 3 0) : False := by
  let a : Fin 4 → Fin 5 := ![0,1,2,3]
  let b : Fin 4 → Fin 5 := ![1,2,3,0]
  have h (i : Fin 4) : CommonInterface c x (a i) (b i) := by
    fin_cases i
    · exact h01
    · exact h12
    · exact h23
    · exact h30
  choose K v hv hK hA hB using h
  apply no_four_interfaces hc hw hv (fun i => Classical.choice (hK i))
  intro i j hj
  have he : fourEdge i={a i,b i} := by fin_cases i <;> decide
  rw [he] at hj
  rcases Finset.mem_insert.mp hj with rfl|hj
  · exact hA i
  · rw [Finset.mem_singleton] at hj; subst j; exact hB i
lemma no_five_commonInterface {c : ℂ → Fin 5} (hc : Measurable c)
    (hw : WeakColoring 5 c) {x : ℂ} (h : ∀i,CommonInterface c x i (i+1)) : False := by
  choose K v hv hK hi hj using h
  exact no_five_exclusion_continua c hc hw hv (fun i => Classical.choice (hK i)) (fun i => ⟨hi i,hj i⟩)
/-- All actual common-exclusion interfaces at a point form a forest. This
assembles triangle, four and five cases for arbitrary labels, not just canonical cycles. -/
theorem commonInterface_graph_acyclic {c : ℂ → Fin 5} (hc : Measurable c)
    (hw : WeakColoring 5 c) (x : ℂ) (G : SimpleGraph (Fin 5))
    (hG : ∀i j,G.Adj i j → CommonInterface c x i j) : G.IsAcyclic := by
  intro v p hp
  obtain ⟨e,he⟩ := cycle_standard_permutation hp
  have hm : Measurable (e.symm ∘ c) := (measurable_of_finite e.symm).comp hc
  have hw' := weak_relabel c e.symm hw
  have h (i j : Fin 5) (hij : G.Adj (e i) (e j)) : CommonInterface (e.symm ∘ c) x i j :=
    (hG _ _ hij).perm e
  rcases he with ⟨h01,h02,h12⟩|⟨h01,h12,h23,h30⟩|hfive
  · exact no_triangle_commonInterface hm hw' (h _ _ h01) (h _ _ h12) (h _ _ h02).symm
  · exact no_four_commonInterface hm hw' (h _ _ h01) (h _ _ h12) (h _ _ h23) (h _ _ h30)
  · exact no_five_commonInterface hm hw' (fun i => h _ _ (hfive i))
end EuclideanFiveColor
end

noncomputable section
open scoped Classical
open Set Filter Topology TopologicalSpace MeasureTheory
namespace EuclideanFiveColor
/-- End-to-end limit of actual connected midpoint fibers, retaining both endpoint
exclusions on the same limiting continuum. -/
theorem commonInterface_of_compact_sequence {c : ℂ → Fin 5}
    (hc : Measurable c) (hw : WeakColoring 5 c) {x : ℂ} {ρ : ℝ} (hρ : 0<ρ)
    (K : ℕ → NonemptyCompacts ℂ) (hsub : ∀n,(K n : Set ℂ)⊆Metric.closedBall x ρ)
    (hconn : ∀n,IsPreconnected (K n : Set ℂ))
    (a : ℕ → ℂ) (ha : ∀n,a n∈K n) (halim : Tendsto a atTop (𝓝 x))
    (hout : ∀n,((K n : Set ℂ)∩Metric.sphere x ρ).Nonempty)
    {ε : ℕ → ℝ} (hε : Tendsto ε atTop (𝓝 0)) (hpos : ∀n,0<ε n)
    {H E : ℕ → Set ℂ} (hE : Tendsto (fun n => volume (E n)) atTop (𝓝 0))
    (hnear : ∀n z q,q∈H n → dist z q=1 → z∈E n)
    {α : ℝ} (hα : 0<α) (i j : Fin 5)
    (hi : ∀n q,q∈K n → q∉H n → α<diskAverage c (ε n) i q)
    (hj : ∀n q,q∈K n → q∉H n → α<diskAverage c (ε n) j q) :
    CommonInterface c x i j := by
  obtain ⟨L,hL,φ,hφ,hlim⟩ := (NonemptyCompacts.isCompact_subsets_of_isCompact
    (isCompact_closedBall x ρ)).tendsto_subseq hsub
  have hx : x∈L := nonemptyCompacts_mem_limit hlim (halim.comp hφ.tendsto_atTop)
    (Eventually.of_forall fun n => ha (φ n))
  obtain ⟨y,hy,hyρ⟩ := nonemptyCompacts_inter_closed_limit Metric.isClosed_sphere hlim
    (Eventually.of_forall fun n => hout (φ n))
  have hne : y≠x := by
    intro he
    subst y
    have he : (0:ℝ)=ρ := by simpa only [Metric.mem_sphere,dist_self] using hyρ
    linarith
  apply commonInterface_of_continuum
    (nonemptyCompacts_preconnected_limit hlim (Eventually.of_forall fun n => hconn (φ n))) hx hy hne
  · exact continuum_limit_support_exclusion hc hw hlim (fun n => hconn (φ n))
      (hε.comp hφ.tendsto_atTop) (fun n => hpos (φ n)) (hE.comp hφ.tendsto_atTop)
      (fun n => hnear (φ n)) hα i (fun n => hi (φ n))
  · exact continuum_limit_support_exclusion hc hw hlim (fun n => hconn (φ n))
      (hε.comp hφ.tendsto_atTop) (fun n => hpos (φ n)) (hE.comp hφ.tendsto_atTop)
      (fun n => hnear (φ n)) hα j (fun n => hj (φ n))
end EuclideanFiveColor
end

end OAI


==> anc/erdos-1070/lean/OAI/Geometry/PlaneColoring/CyclicCore.lean <==
import OAI.Geometry.PlaneColoring.FiveSupport

namespace OAI

noncomputable section
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
variable (c : ℂ → Fin 5) (hc : Measurable c)
lemma five_ae_mem_support (x : ℂ) :
    ∀ᵐt : ℝ∂volume,t∈fiveSupport c hc x (fiveState c hc x (t : Angles)) :=
  ae_state_support ((fiveState_measurable c hc x).comp angleMk_quasiMeasurePreserving.measurable)
lemma five_real_diag (hw : WeakColoring 5 c) {x : ℂ} (hx : FiveCenter c x) :
    ∀ᵐt : ℝ∂volume,palette c hc x (t : Angles)=fiveDiag (fiveState c hc x (t : Angles)) :=
  angleMk_quasiMeasurePreserving.ae (fiveState_diag c hc hw hx)
lemma five_local_palette (hw : WeakColoring 5 c) {x : ℂ} (hx : FiveCenter c x) {a : ℝ} {k : Fin 5}
    (hk : ∀i,a∈fiveSupport c hc x i → k∈fiveDiag i) :
    ∃V, IsOpen V ∧ a∈V ∧ ∀ᵐt : ℝ∂volume,t∈V → (t : Angles)∈paletteSet c hc x k := by
  obtain ⟨V,hV,ha,hkV⟩ := stateSupport_local_pred
    ((fiveState_measurable c hc x).comp angleMk_quasiMeasurePreserving.measurable) hk
  refine ⟨V,hV,ha,?_⟩
  filter_upwards [hkV,five_real_diag c hc hw hx] with t ht hd htv
  apply (mem_palette c hc x (t : Angles) k).mp
  rw [hd]
  exact ht htv
lemma five_endpoint_no_common (hw : WeakColoring 5 c) {x : ℂ} (hx : FiveCenter c x) {a b : ℝ}
    (hab : Real.sin (b-a)≠0) (hy : FiveCenter c (x+direction (a : Angles)+direction (b : Angles))) :
    ∀k : Fin 5,∃i,a∈fiveSupport c hc x i ∧ k∉fiveDiag i := by
  intro k
  by_contra! h
  obtain ⟨V,hV,ha,hpal⟩ := five_local_palette c hc hw hx h
  obtain ⟨U,hU,hyU,hnull⟩ := palette_open_exclusion c hc hw hab hV ha hpal
  exact transitionEdge_no_open_exclusion c (hy k) hU hyU hnull
lemma five_limit_contact {x : ℂ} {an : ℕ → ℝ} {a : ℝ} (ha : Tendsto an atTop (𝓝 a))
    (hn : ∀n,∀k : Fin 5,∃i,an n∈fiveSupport c hc x i ∧ k∉fiveDiag i) :
    ∃i,a∈fiveSupport c hc x i ∧ a∈fiveSupport c hc x (i+1) := by
  have hall : ∀k : Fin 5,∃i,a∈fiveSupport c hc x i ∧ k∉fiveDiag i := fun k =>
    finite_closed_family_no_common_limit (fun _ => Measure.isClosed_support) ha (fun n => hn n k)
  have hnList : (fiveSupportList c hc x a).Nonempty := by
    obtain ⟨i,hi⟩ := five_support_cover c hc x a
    exact ⟨i,(mem_fiveSupportList _ _ _ _ _).mpr hi⟩
  have hp : ∀k,∃i∈fiveSupportList c hc x a,k∉fiveDiag i := by
    intro k; obtain ⟨i,hi,hk⟩ := hall k
    exact ⟨i,(mem_fiveSupportList _ _ _ _ _).mpr hi,hk⟩
  obtain ⟨i,hi,hi'⟩ := FiveComb.adjacent_oriented _ (five_no_common_adj _ hnList hp)
  exact ⟨i,(mem_fiveSupportList _ _ _ _ _).mp hi,(mem_fiveSupportList _ _ _ _ _).mp hi'⟩
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology
namespace EuclideanFiveColor
lemma chord_angles_sum {z : ℂ} (hz : ‖z‖≤2) :
    Complex.exp (((z.arg-Real.arccos (‖z‖/2) : ℝ) : ℂ)*Complex.I)+
      Complex.exp (((z.arg+Real.arccos (‖z‖/2) : ℝ) : ℂ)*Complex.I)=z := by
  have hc := Real.cos_arccos (x := ‖z‖/2) (by have := norm_nonneg z; linarith) (by linarith)
  have hre := Complex.norm_mul_cos_arg z
  have him := Complex.norm_mul_sin_arg z
  rw [Complex.exp_mul_I,Complex.exp_mul_I]
  apply Complex.ext
  · simp only [Complex.add_re,Complex.mul_re,Complex.I_re,Complex.I_im,
      Complex.cos_ofReal_re,Complex.sin_ofReal_re,Complex.sin_ofReal_im,mul_zero,
      sub_zero,mul_one]
    rw [Real.cos_sub,Real.cos_add,hc]
    nlinarith
  · simp only [Complex.add_im,Complex.mul_im,Complex.I_re,Complex.I_im,
      Complex.cos_ofReal_im,Complex.sin_ofReal_re,Complex.sin_ofReal_im,mul_zero,
      zero_add,add_zero,mul_one]
    rw [Real.sin_sub,Real.sin_add,hc]
    nlinarith
lemma chord_angles_nonparallel {r t : ℝ} (hr : 0<r) (hr2 : r<2) :
    Real.sin ((t+Real.arccos (r/2))-(t-Real.arccos (r/2)))≠0 := by
  have ha := Real.arccos_pos.mpr (show r/2<1 by linarith)
  have hb := Real.arccos_lt_pi_div_two.mpr (show 0<r/2 by linarith)
  exact (Real.sin_pos_of_pos_of_lt_pi (by linarith) (by linarith)).ne'
lemma chord_sequence_lifts {z : ℕ → ℂ} (hz : Tendsto z atTop (𝓝 0))
    (hne : ∀n,z n≠0) (hsmall : ∀n,‖z n‖<2) :
    ∃ φ : ℕ → ℕ, StrictMono φ ∧ ∃ t : ℝ,∃ a b : ℕ → ℝ,
      Tendsto a atTop (𝓝 (t-Real.pi/2)) ∧ Tendsto b atTop (𝓝 (t+Real.pi/2)) ∧
      (∀n,Complex.exp ((a n : ℂ)*Complex.I)+Complex.exp ((b n : ℂ)*Complex.I)=z (φ n)) ∧
      ∀n,Real.sin (b n-a n)≠0 := by
  obtain ⟨t,_ht,φ,hφ,harg⟩ := (isCompact_Icc : IsCompact (Icc (-Real.pi) Real.pi)).tendsto_subseq
    (fun n => ⟨(Complex.neg_pi_lt_arg (z n)).le,Complex.arg_le_pi (z n)⟩)
  have hn : Tendsto (fun n => ‖z (φ n)‖/2) atTop (𝓝 0) := by
    simpa only [Function.comp_def,norm_zero,zero_div] using ((hz.comp hφ.tendsto_atTop).norm.div_const 2)
  have hac : Tendsto (fun n => Real.arccos (‖z (φ n)‖/2)) atTop (𝓝 (Real.pi/2)) := by
    simpa only [Function.comp_def,Real.arccos_zero] using Real.continuous_arccos.continuousAt.tendsto.comp hn
  refine ⟨φ,hφ,t,(fun n => (z (φ n)).arg-Real.arccos (‖z (φ n)‖/2)),
    (fun n => (z (φ n)).arg+Real.arccos (‖z (φ n)‖/2)),harg.sub hac,harg.add hac,?_,?_⟩
  · exact fun n => chord_angles_sum (hsmall (φ n)).le
  · exact fun n => chord_angles_nonparallel (norm_pos_iff.mpr (hne (φ n))) (hsmall (φ n))
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
variable (c : ℂ → Fin 5) (hc : Measurable c)
include hc in
lemma five_sequence_small_no_accumulation (hw : WeakColoring 5 c)
    {yn : ℕ → ℂ} {x : ℂ} (hyn : ∀n,FiveCenter c (yn n)) (hx : FiveCenter c x)
    (hy : Tendsto yn atTop (𝓝 x)) (hne : ∀n,yn n≠x) (hsmall : ∀n,‖yn n-x‖<2) : False := by
  obtain ⟨φ,hφ,t,a,b,ha,hb,hs,hab⟩ := chord_sequence_lifts
    (by simpa only [sub_self] using hy.sub_const x) (fun n => sub_ne_zero.mpr (hne n)) hsmall
  have hcSum (n : ℕ) : x+direction (a n : Angles)+direction (b n : Angles)=yn (φ n) := by
    rw [direction_real,direction_real,Circle.coe_exp,Circle.coe_exp,add_assoc,hs]
    abel
  have haC : ∀n,∀k : Fin 5,∃i,a n∈fiveSupport c hc x i ∧ k∉fiveDiag i := by
    intro n
    apply five_endpoint_no_common c hc hw hx (hab n)
    rw [hcSum]; exact hyn _
  have hbC : ∀n,∀k : Fin 5,∃i,b n∈fiveSupport c hc x i ∧ k∉fiveDiag i := by
    intro n
    apply five_endpoint_no_common c hc hw hx
    · rw [show a n-b n=-(b n-a n) by ring,Real.sin_neg]
      exact neg_ne_zero.mpr (hab n)
    · rw [add_right_comm,hcSum]; exact hyn _
  obtain ⟨i,hi,hi'⟩ := five_limit_contact c hc ha haC
  obtain ⟨j,hj,hj'⟩ := five_limit_contact c hc hb hbC
  exact five_opposite_contacts_false c hc hw hx (by dsimp [sixty]; ring) hi hi' hj hj'
include hc in
lemma five_sequence_no_accumulation (hw : WeakColoring 5 c)
    {yn : ℕ → ℂ} {x : ℂ} (hyn : ∀n,FiveCenter c (yn n)) (hx : FiveCenter c x)
    (hy : Tendsto yn atTop (𝓝 x)) (hne : ∀n,yn n≠x) : False := by
  have hsmall : ∀ᶠn in atTop,‖yn n-x‖<2 := by
    have hn : Tendsto (fun n => ‖yn n-x‖) atTop (𝓝 0) := by
      simpa only [sub_self,norm_zero] using (hy.sub_const x).norm
    exact hn.eventually (gt_mem_nhds (by norm_num : (0 : ℝ)<2))
  obtain ⟨N,hN⟩ := eventually_atTop.mp hsmall
  exact five_sequence_small_no_accumulation c hc hw (fun n => hyn (n+N)) hx
    (hy.comp (tendsto_add_atTop_nat N)) (fun n => hne (n+N)) (fun n => hN (n+N) (Nat.le_add_left _ _))
lemma fiveCenter_closed : IsClosed {x | FiveCenter c x} := by
  change IsClosed {x | ∀i : Fin 5,TransitionEdge c i (i+1) x}
  simp only [Set.ofPred_forall]
  exact isClosed_iInter fun i => transitionEdge_closed c i (i+1)
include hc in
lemma fiveCenter_discrete (hw : WeakColoring 5 c) : IsDiscrete {x | FiveCenter c x} := by
  apply isDiscrete_iff_discreteTopology.mpr
  apply discreteTopology_of_noAccPts
  intro x hx ha
  obtain ⟨yn,hyn,hy⟩ := mem_closure_iff_seq_limit.mp
    (accPt_principal_iff_clusterPt.mp ha).mem_closure
  exact five_sequence_no_accumulation c hc hw (fun n => (hyn n).1) hx hy
    (fun n => by simpa only [mem_singleton_iff] using (hyn n).2)
include hc in
lemma fiveCenter_compact_finite (hw : WeakColoring 5 c) {K : Set ℂ} (hK : IsCompact K) :
    (K∩{x | FiveCenter c x}).Finite :=
  (hK.inter_right (fiveCenter_closed c)).finite ((fiveCenter_discrete c hc hw).mono inter_subset_right)
end EuclideanFiveColor
end

noncomputable section
open Set
namespace EuclideanFiveColor
lemma cycle_standard_permutation {G : SimpleGraph (Fin 5)} {v : Fin 5}
    {p : G.Walk v v} (hp : p.IsCycle) : ∃e : Equiv.Perm (Fin 5),
    (G.Adj (e 0) (e 1) ∧ G.Adj (e 0) (e 2) ∧ G.Adj (e 1) (e 2)) ∨
    (G.Adj (e 0) (e 1) ∧ G.Adj (e 1) (e 2) ∧ G.Adj (e 2) (e 3) ∧ G.Adj (e 3) (e 0)) ∨
    (∀i : Fin 5,G.Adj (e i) (e (i+1))) := by
  have hl := hp.three_le_length
  have hinj : Function.Injective (fun i : Fin p.length => p.getVert i) := by
    intro i j h
    apply Fin.ext
    exact hp.getVert_injOn' (by change i.val≤p.length-1; omega)
      (by change j.val≤p.length-1; omega) h
  have hle : p.length≤5 := by
    simpa only [Fintype.card_fin] using Fintype.card_le_of_injective _ hinj
  obtain ⟨e,he⟩ := Equiv.Perm.exists_extending_pair (Fin.castLE hle)
    (fun i : Fin p.length => p.getVert i) (Fin.castLE_injective hle) hinj
  have hem (n : ℕ) (hn : n<p.length) : e ⟨n,lt_of_lt_of_le hn hle⟩=p.getVert n := he ⟨n,hn⟩
  have h0 : e 0=p.getVert 0 := hem 0 (by omega)
  have h1 : e 1=p.getVert 1 := hem 1 (by omega)
  have h2 : e 2=p.getVert 2 := hem 2 (by omega)
  have h01 : G.Adj (e 0) (e 1) := by rw [h0,h1]; exact p.adj_getVert_succ (by omega)
  have h12 : G.Adj (e 1) (e 2) := by rw [h1,h2]; exact p.adj_getVert_succ (by omega)
  refine ⟨e,?_⟩
  rcases (by omega : p.length=3 ∨ p.length=4 ∨ p.length=5) with hL|hL|hL
  · left
    refine ⟨h01,?_,h12⟩
    have h20 := p.adj_getVert_succ (i := 2) (by omega)
    have hlast : p.getVert 3=p.getVert 0 := by simpa only [hL,SimpleGraph.Walk.getVert_zero] using p.getVert_length
    rw [hlast,← h2,← h0] at h20
    exact h20.symm
  · right; left
    have h3 : e 3=p.getVert 3 := hem 3 (by omega)
    refine ⟨h01,h12,?_,?_⟩
    · rw [h2,h3]; exact p.adj_getVert_succ (by omega)
    · have h30 := p.adj_getVert_succ (i := 3) (by omega)
      have hlast : p.getVert 4=p.getVert 0 := by simpa only [hL,SimpleGraph.Walk.getVert_zero] using p.getVert_length
      rwa [hlast,← h3,← h0] at h30
  · right; right
    have h3 : e 3=p.getVert 3 := hem 3 (by omega)
    have h4 : e 4=p.getVert 4 := hem 4 (by omega)
    have h23 : G.Adj (e 2) (e 3) := by rw [h2,h3]; exact p.adj_getVert_succ (by omega)
    have h34 : G.Adj (e 3) (e 4) := by rw [h3,h4]; exact p.adj_getVert_succ (by omega)
    have h40 : G.Adj (e 4) (e 0) := by
      have h40 := p.adj_getVert_succ (i := 4) (by omega)
      have hlast : p.getVert 5=p.getVert 0 := by simpa only [hL,SimpleGraph.Walk.getVert_zero] using p.getVert_length
      rwa [hlast,← h4,← h0] at h40
    intro i
    fin_cases i
    · exact h01
    · exact h12
    · exact h23
    · exact h34
    · exact h40
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
variable (c : ℂ → Fin 5) (hc : Measurable c)
def transitionGraph (x : ℂ) : SimpleGraph (Fin 5) where
  Adj i j := TransitionEdge c i j x
  symm := ⟨fun _ _ h => transitionEdge_symm c h⟩
  loopless := ⟨fun _ h => h.1 rfl⟩

def CyclicCore : Set ℂ := {x | ¬(transitionGraph c x).IsAcyclic}
def StandardCore (e : Equiv.Perm (Fin 5)) : Set ℂ :=
  {x | ThreeCenter (e.symm ∘ c) x ∨ FourCenter (e.symm ∘ c) x ∨ FiveCenter (e.symm ∘ c) x}
lemma transitionEdge_unlabel (e : Equiv.Perm (Fin 5)) (i j : Fin 5) (x : ℂ) :
    TransitionEdge (e.symm ∘ c) i j x ↔ TransitionEdge c (e i) (e j) x := by
  simpa only [Equiv.symm_apply_apply] using transitionEdge_relabel c e.symm (e i) (e j) x
lemma cyclicCore_subset_standard : CyclicCore c ⊆ ⋃e,StandardCore c e := by
  intro x hx
  change ¬∀v (p : (transitionGraph c x).Walk v v),¬p.IsCycle at hx
  push Not at hx
  obtain ⟨v,p,hp⟩ := hx
  obtain ⟨e,he⟩ := cycle_standard_permutation hp
  refine mem_iUnion.mpr ⟨e,?_⟩
  change ThreeCenter (e.symm ∘ c) x ∨ FourCenter (e.symm ∘ c) x ∨ FiveCenter (e.symm ∘ c) x
  simp only [ThreeCenter,FourCenter,FiveCenter,transitionEdge_unlabel]
  exact he
lemma cyclicCore_closed : IsClosed (CyclicCore c) := by
  rw [← isOpen_compl_iff]
  apply isOpen_iff_mem_nhds.mpr
  intro x hx
  have hx' : (transitionGraph c x).IsAcyclic := not_not.mp hx
  have he : ∀i j : Fin 5,∀ᶠ y in 𝓝 x,
      TransitionEdge c i j y → TransitionEdge c i j x := by
    intro i j
    by_cases hij : TransitionEdge c i j x
    · exact Filter.Eventually.of_forall fun _ _ => hij
    · have ho := (transitionEdge_closed c i j).isOpen_compl.mem_nhds hij
      exact Filter.Eventually.mono ho fun _ hy h => False.elim (hy h)
  have hall : ∀ᶠ y in 𝓝 x,∀i j : Fin 5,
      TransitionEdge c i j y → TransitionEdge c i j x :=
    (Filter.eventually_all.mpr fun i => Filter.eventually_all.mpr (he i))
  filter_upwards [hall] with y hy
  change ¬¬(transitionGraph c y).IsAcyclic
  exact not_not.mpr (hx'.anti (fun {i j} h => hy i j h))
lemma standardCore_closed (e : Equiv.Perm (Fin 5)) : IsClosed (StandardCore c e) :=
  (threeCenter_closed (e.symm ∘ c)).union
    ((fourCenter_closed (e.symm ∘ c)).union (fiveCenter_closed (e.symm ∘ c)))
include hc in
lemma standardCore_compact_finite (hw : WeakColoring 5 c) {K : Set ℂ} (hK : IsCompact K)
    (e : Equiv.Perm (Fin 5)) : (K∩StandardCore c e).Finite := by
  have hc' : Measurable (e.symm ∘ c) := (measurable_of_finite e.symm).comp hc
  have hw' := weak_relabel c e.symm hw
  exact ((threeCenter_compact_finite _ hc' hw' hK).union
    ((fourCenter_compact_finite _ hc' hw' hK).union
      (fiveCenter_compact_finite _ hc' hw' hK))).subset (by
        intro x hx
        rcases hx.2 with h|h|h
        · exact Or.inl ⟨hx.1,h⟩
        · exact Or.inr (Or.inl ⟨hx.1,h⟩)
        · exact Or.inr (Or.inr ⟨hx.1,h⟩))
include hc in
lemma cyclicCore_compact_finite (hw : WeakColoring 5 c) {K : Set ℂ} (hK : IsCompact K) :
    (K∩CyclicCore c).Finite := by
  have hf : (⋃e,K∩StandardCore c e).Finite := finite_iUnion fun e =>
    standardCore_compact_finite c hc hw hK e
  apply hf.subset
  intro x hx
  obtain ⟨e,he⟩ := mem_iUnion.mp (cyclicCore_subset_standard c hx.2)
  exact mem_iUnion.mpr ⟨e,hx.1,he⟩
end EuclideanFiveColor
end

end OAI


==> anc/erdos-1070/lean/OAI/Geometry/PlaneColoring/DiskAverages.lean <==
import OAI.Geometry.PlaneColoring.Accumulation

namespace OAI

noncomputable section
open scoped Classical
open Set Filter Topology MeasureTheory MeasureTheory.Measure
namespace EuclideanFiveColor
def diskLaw (ε : ℝ) : Measure ℂ :=
  (volume (Metric.ball (0:ℂ) ε))⁻¹ • volume.restrict (Metric.ball 0 ε)
lemma diskLaw_absolutelyContinuous (ε : ℝ) : diskLaw ε ≪ volume :=
  (Measure.restrict_le_self (s := Metric.ball (0:ℂ) ε)).absolutelyContinuous.smul_left _
lemma diskLaw_probability {ε : ℝ} (hε : 0<ε) : IsProbabilityMeasure (diskLaw ε) := by
  constructor
  simp only [diskLaw,Measure.smul_apply,Measure.restrict_apply_univ,smul_eq_mul]
  exact ENNReal.inv_mul_cancel (Metric.measure_ball_pos volume 0 hε).ne'
    ((measure_mono Metric.ball_subset_closedBall).trans_lt (isCompact_closedBall (0:ℂ) ε).measure_lt_top).ne
def colorFn {k : ℕ} (c : ℂ → Fin k) (i : Fin k) (z : ℂ) : ℝ := if c z=i then 1 else 0
lemma colorFn_measurable {k : ℕ} {c : ℂ → Fin k} (hc : Measurable c) (i : Fin k) :
    Measurable (colorFn c i) :=
  measurable_one.piecewise (measurableSet_eq_fun hc measurable_const) measurable_zero
lemma colorFn_nonneg {k : ℕ} (c : ℂ → Fin k) (i : Fin k) (z : ℂ) : 0≤colorFn c i z := by
  simp only [colorFn]; split_ifs <;> norm_num
lemma colorFn_le_one {k : ℕ} (c : ℂ → Fin k) (i : Fin k) (z : ℂ) : colorFn c i z≤1 := by
  simp only [colorFn]; split_ifs <;> norm_num
lemma colorFn_integrable {k : ℕ} {c : ℂ → Fin k} (hc : Measurable c) (i : Fin k)
    {μ : Measure ℂ} [IsFiniteMeasure μ] (q : ℂ) : Integrable (fun v => colorFn c i (q+v)) μ := by
  apply Integrable.of_bound ((colorFn_measurable hc i).comp (measurable_const.add measurable_id)).aestronglyMeasurable 1
  exact Eventually.of_forall fun v => by
    change ‖colorFn c i (q+v)‖ ≤ 1
    rw [Real.norm_eq_abs,abs_of_nonneg (colorFn_nonneg c i (q+v))]
    exact colorFn_le_one c i (q+v)
def diskAverage {k : ℕ} (c : ℂ → Fin k) (ε : ℝ) (i : Fin k) (q : ℂ) : ℝ :=
  ∫ v, colorFn c i (q+v) ∂diskLaw ε
lemma diskAverage_nonneg {k : ℕ} (c : ℂ → Fin k) (ε : ℝ) (i : Fin k) (q : ℂ) :
    0≤diskAverage c ε i q := integral_nonneg (fun v => colorFn_nonneg c i (q+v))
lemma diskAverage_le_one {k : ℕ} {c : ℂ → Fin k} (hc : Measurable c) {ε : ℝ} (hε : 0<ε)
    (i : Fin k) (q : ℂ) : diskAverage c ε i q≤1 := by
  have := diskLaw_probability hε
  simpa only [diskAverage,integral_const,probReal_univ,one_smul] using integral_mono (colorFn_integrable (μ := diskLaw ε) hc i q) (integrable_const (1:ℝ))
    (fun v => colorFn_le_one c i (q+v))
lemma diskAverage_sum {k : ℕ} {c : ℂ → Fin k} (hc : Measurable c) {ε : ℝ} (hε : 0<ε)
    (q : ℂ) : ∑ i,diskAverage c ε i q=1 := by
  have := diskLaw_probability hε
  simp only [diskAverage]
  rw [← integral_finsetSum _ (fun i _ => colorFn_integrable (μ := diskLaw ε) hc i q)]
  simp [colorFn]
lemma colorFn_unit_pair {k : ℕ} {c : ℂ → Fin k} (hc : Measurable c) (hw : WeakColoring k c)
    {q z : ℂ} (hunit : ‖q-z‖=1) (i : Fin k) :
    ∀ᵐ v ∂(volume : Measure ℂ), colorFn c i (q+v)+colorFn c i (z+v)≤1 := by
  obtain ⟨t,ht⟩ := direction_exists (u := z-q) (by simpa only [norm_sub_rev] using hunit)
  have ha := (measurePreserving_add_left (volume : Measure ℂ) q).quasiMeasurePreserving.ae
    (weak_all_directions c hc hw t)
  filter_upwards [ha] with v hv
  have hne : c (q+v)≠c (z+v) := by
    convert hv using 1
    rw [ht]
    congr 1
    ring
  simp only [colorFn]
  split_ifs with h1 h2 h2 <;> try norm_num
  exact False.elim (hne (h1.trans h2.symm))
lemma diskAverage_unit_pair {k : ℕ} {c : ℂ → Fin k} (hc : Measurable c) (hw : WeakColoring k c)
    {ε : ℝ} (hε : 0<ε) {q z : ℂ} (hunit : ‖q-z‖=1) (i : Fin k) :
    diskAverage c ε i q+diskAverage c ε i z≤1 := by
  have := diskLaw_probability hε
  rw [diskAverage,diskAverage,← integral_add (colorFn_integrable (μ := diskLaw ε) hc i q) (colorFn_integrable (μ := diskLaw ε) hc i z)]
  simpa using integral_mono_ae ((colorFn_integrable (μ := diskLaw ε) hc i q).add (colorFn_integrable (μ := diskLaw ε) hc i z))
    (integrable_const (1:ℝ)) ((diskLaw_absolutelyContinuous ε).ae_le (colorFn_unit_pair hc hw hunit i))
end EuclideanFiveColor
end

noncomputable section
open scoped Classical symmDiff
open Set Filter Topology MeasureTheory MeasureTheory.Measure
namespace EuclideanFiveColor
lemma volumeReal_ball (q : ℂ) {ε : ℝ} (hε : 0≤ε) : volume.real (Metric.ball q ε)=Real.pi*ε^2 := by
  simp [Measure.real,Complex.volume_ball,ENNReal.toReal_mul,ENNReal.toReal_pow,ENNReal.toReal_ofReal hε,mul_comm]
lemma diskAverage_area {k : ℕ} {c : ℂ → Fin k} (hc : Measurable c) (ε : ℝ)
    (i : Fin k) (q : ℂ) : diskAverage c ε i q=
      volume.real (Metric.ball q ε ∩ {z | c z=i})/volume.real (Metric.ball (0:ℂ) ε) := by
  have he : (fun v : ℂ => q+v) ⁻¹' Metric.ball q ε = Metric.ball 0 ε := by
    ext v
    simp [Metric.mem_ball,dist_eq_norm]
  have hi := (measurePreserving_add_left (volume : Measure ℂ) q).setIntegral_preimage_emb
    (MeasurableEquiv.addLeft q).measurableEmbedding (colorFn c i) (Metric.ball q ε)
  rw [he] at hi
  unfold diskAverage diskLaw
  rw [integral_smul_measure,ENNReal.toReal_inv,hi]
  have hid : colorFn c i=({z | c z=i} : Set ℂ).indicator (fun _ => (1:ℝ)) := by
    funext v
    simp [colorFn,Set.indicator]
  rw [hid]
  rw [setIntegral_indicator (measurableSet_eq_fun hc measurable_const)]
  simp only [integral_const,Measure.real,Measure.restrict_apply_univ,smul_eq_mul,mul_one,div_eq_mul_inv]
  ring
lemma ball_ne_top (q : ℂ) (r : ℝ) : volume (Metric.ball q r) ≠ ⊤ :=
  ((measure_mono Metric.ball_subset_closedBall).trans_lt (isCompact_closedBall q r).measure_lt_top).ne
lemma symmDiff_balls_subset_annulus (q z : ℂ) (ε : ℝ) :
    Metric.ball q ε ∆ Metric.ball z ε ⊆
      Metric.ball q (ε+dist q z) \ Metric.ball q (ε-dist q z) := by
  intro v hv
  have h1 := dist_triangle v q z
  have h2 := dist_triangle v z q
  rw [dist_comm z q] at h2
  rcases hv with h|h
  · refine ⟨?_,?_⟩
    · change dist v q < ε+dist q z
      exact lt_of_lt_of_le (show dist v q<ε from h.1) (by linarith [dist_nonneg (x := q) (y := z)])
    · intro hh
      have hz : ε≤dist v z := not_lt.mp h.2
      have hh' : dist v q<ε-dist q z := hh
      linarith
  · refine ⟨?_,?_⟩
    · exact lt_of_le_of_lt h2 (by have hh : dist v z<ε := h.1; linarith)
    · intro hh
      have hz : ε≤dist v q := not_lt.mp h.2
      have hh' : dist v q<ε-dist q z := hh
      linarith [dist_nonneg (x := q) (y := z)]
lemma measure_inter_ball_difference (A : Set ℂ) (hA : MeasurableSet A) (q z : ℂ)
    {ε : ℝ} (hd : dist q z≤ε) :
    |volume.real (Metric.ball q ε ∩ A)-volume.real (Metric.ball z ε ∩ A)|≤
      4*Real.pi*ε*dist q z := by
  have hsub : (Metric.ball q ε ∩ A) ∆ (Metric.ball z ε ∩ A) ⊆
      Metric.ball q ε ∆ Metric.ball z ε := by
    intro v hv
    rcases hv with h|h
    · exact Or.inl ⟨h.1.1,fun hvz => h.2 ⟨hvz,h.1.2⟩⟩
    · exact Or.inr ⟨h.1.1,fun hvz => h.2 ⟨hvz,h.1.2⟩⟩
  have hi := abs_measureReal_sub_le_measureReal_symmDiff' (Metric.isOpen_ball.measurableSet.inter hA).nullMeasurableSet
    (Metric.isOpen_ball.measurableSet.inter hA).nullMeasurableSet
    (measure_ne_top_of_subset inter_subset_left (ball_ne_top q ε))
    (measure_ne_top_of_subset inter_subset_left (ball_ne_top z ε))
  have hm := measureReal_mono (hsub.trans (symmDiff_balls_subset_annulus q z ε))
    (measure_ne_top_of_subset sdiff_subset (ball_ne_top q (ε+dist q z)))
  apply hi.trans (hm.trans_eq ?_)
  rw [measureReal_sdiff (Metric.ball_subset_ball (by linarith [dist_nonneg (x := q) (y := z)]))
    measurableSet_ball (ball_ne_top q (ε+dist q z)),volumeReal_ball q (by linarith [dist_nonneg (x := q) (y := z)]),
    volumeReal_ball q (sub_nonneg.mpr hd)]
  ring
lemma diskAverage_lipschitz {k : ℕ} {c : ℂ → Fin k} (hc : Measurable c) {ε : ℝ} (hε : 0<ε)
    (i : Fin k) : LipschitzWith ⟨4/ε,by positivity⟩ (diskAverage c ε i) := by
  apply LipschitzWith.of_dist_le_mul
  intro q z
  change |diskAverage c ε i q-diskAverage c ε i z|≤(4/ε)*dist q z
  by_cases hd : dist q z≤ε
  · rw [diskAverage_area hc,diskAverage_area hc,← sub_div,abs_div,
      volumeReal_ball 0 hε.le,abs_of_pos (by positivity : 0<Real.pi*ε^2)]
    apply (div_le_iff₀ (by positivity : 0<Real.pi*ε^2)).mpr
    have hh := measure_inter_ball_difference {v | c v=i} (measurableSet_eq_fun hc measurable_const) q z hd
    apply hh.trans_eq
    field_simp
  · have hb : |diskAverage c ε i q-diskAverage c ε i z|≤1 := by
      rw [abs_le]
      constructor <;> linarith [diskAverage_nonneg c ε i q,diskAverage_nonneg c ε i z,
        diskAverage_le_one hc hε i q,diskAverage_le_one hc hε i z]
    apply hb.trans
    rw [div_mul_eq_mul_div,le_div_iff₀ hε]
    linarith [not_le.mp hd]
end EuclideanFiveColor
end

noncomputable section
open scoped Classical
open Set Filter Topology MeasureTheory MeasureTheory.Measure
namespace EuclideanFiveColor
variable {k : ℕ} {c : ℂ → Fin k}
lemma colorFn_norm_le_one (i : Fin k) (z : ℂ) : ‖colorFn c i z‖≤1 := by
  rw [Real.norm_eq_abs,abs_of_nonneg (colorFn_nonneg c i z)]
  exact colorFn_le_one c i z
lemma diskAverage_product {ε : ℝ} (hε : 0<ε) (i j : Fin k) (q : ℂ) :
    diskAverage c ε i q*diskAverage c ε j q =
      ∫ (h : ℂ × ℂ), colorFn c i (q+h.1)*colorFn c j (q+h.2) ∂(diskLaw ε).prod (diskLaw ε) := by
  have := diskLaw_probability hε
  exact (integral_prod_mul _ _).symm
lemma disk_overlap_swap (hc : Measurable c) {ε : ℝ} (hε : 0<ε) (i j : Fin k) (x : ℂ) (r : ℝ) :
    (∫ q in Metric.ball x r, diskAverage c ε i q*diskAverage c ε j q) =
      ∫ (h : ℂ × ℂ), (∫ q in Metric.ball x r, colorFn c i (q+h.1)*colorFn c j (q+h.2))
        ∂(diskLaw ε).prod (diskLaw ε) := by
  have := diskLaw_probability hε
  have : IsFiniteMeasure (volume.restrict (Metric.ball x r)) := ⟨by
    simpa only [Measure.restrict_apply_univ] using (ball_ne_top x r).lt_top⟩
  simp_rw [diskAverage_product hε]
  apply integral_integral_swap
  apply Integrable.of_bound
    (((colorFn_measurable hc i).comp (measurable_fst.add measurable_snd.fst)).mul
      ((colorFn_measurable hc j).comp (measurable_fst.add measurable_snd.snd))).aestronglyMeasurable 1
  exact Eventually.of_forall fun z => by
    change ‖colorFn c i _*colorFn c j _‖≤1
    rw [norm_mul]
    exact (mul_le_mul (colorFn_norm_le_one i _) (colorFn_norm_le_one j _) (norm_nonneg _) zero_le_one).trans_eq (one_mul _)
lemma root_overlap_bound (hc : Measurable c) (i j : Fin k) (x : ℂ) (r R : ℝ) (h₁ h₂ : ℂ)
    (hr : r+‖h₁‖≤R) :
    (∫ q in Metric.ball x r, colorFn c i (q+h₁)*colorFn c j (q+h₂))≤
      volume.real (transitionSet c i j x R (h₂-h₁)) := by
  let T := transitionSet c i j x R (h₂-h₁)
  have hT : MeasurableSet T := transitionSet_measurable c hc i j x R (h₂-h₁)
  have hTf : volume T≠⊤ := (transitionSet_finite c i j x R (h₂-h₁)).ne
  have hI : Integrable (fun q : ℂ => T.indicator (fun _ => (1:ℝ)) (q+h₁)) volume := by
    exact ((integrable_indicator_iff hT).mpr (integrableOn_const (C := (1:ℝ)) hTf)).comp_add_right h₁
  have : IsFiniteMeasure (volume.restrict (Metric.ball x r)) := ⟨by
    simpa only [Measure.restrict_apply_univ] using (ball_ne_top x r).lt_top⟩
  have hF : Integrable (fun q : ℂ => colorFn c i (q+h₁)*colorFn c j (q+h₂))
      (volume.restrict (Metric.ball x r)) := by
    apply Integrable.of_bound (((colorFn_measurable hc i).comp (measurable_id.add_const h₁)).mul
      ((colorFn_measurable hc j).comp (measurable_id.add_const h₂))).aestronglyMeasurable 1
    exact Eventually.of_forall fun q => by
      change ‖colorFn c i (q+h₁)*colorFn c j (q+h₂)‖≤1
      rw [norm_mul]
      simpa using mul_le_mul (colorFn_norm_le_one i (q+h₁)) (colorFn_norm_le_one j (q+h₂)) (norm_nonneg _) zero_le_one
  have hle : (∫ q in Metric.ball x r, colorFn c i (q+h₁)*colorFn c j (q+h₂))≤
      ∫ q in Metric.ball x r, T.indicator (fun _ => (1:ℝ)) (q+h₁) := by
    apply integral_mono_ae hF hI.restrict
    filter_upwards [ae_restrict_mem measurableSet_ball] with q hq
    by_cases h1 : c (q+h₁)=i
    · by_cases h2 : c (q+h₂)=j
      · have hmem : q+h₁∈T := by
          refine ⟨?_,Or.inl ⟨h1,?_⟩⟩
          · change dist (q+h₁) x<R
            have he : q+h₁-x=(q-x)+h₁ := by ring
            rw [dist_eq_norm,he]
            have hq' : ‖q-x‖<r := by simpa only [Metric.mem_ball,dist_eq_norm] using hq
            exact (norm_add_le _ _).trans_lt (by linarith)
          · convert h2 using 1; congr 1; ring
        simp [colorFn,h1,h2,Set.indicator_of_mem hmem]
      · simp only [colorFn,ite_eq_left h1,ite_eq_right h2,mul_zero]; exact Set.indicator_nonneg (fun _ _ => zero_le_one) _
    · simp only [colorFn,ite_eq_right h1,zero_mul]; exact Set.indicator_nonneg (fun _ _ => zero_le_one) _
  apply hle.trans
  calc
    (∫ q in Metric.ball x r, T.indicator (fun _ => (1:ℝ)) (q+h₁)) ≤
      ∫ q, T.indicator (fun _ => (1:ℝ)) (q+h₁) :=
        integral_mono_measure Measure.restrict_le_self (Eventually.of_forall fun q => Set.indicator_nonneg (fun _ _ => zero_le_one) _) hI
    _ = volume.real T := by
      rw [(measurePreserving_add_right volume h₁).integral_comp
        (MeasurableEquiv.addRight h₁).measurableEmbedding]
      rw [integral_indicator hT]
      simp
lemma root_overlap_zero (i j : Fin k) (hne : i≠j) (x : ℂ) (r : ℝ) (h : ℂ) :
    (∫ q in Metric.ball x r, colorFn c i (q+h)*colorFn c j (q+h))=0 := by
  apply integral_eq_zero_of_ae
  exact Eventually.of_forall fun q => by
    simp only [colorFn]
    split_ifs with hi hj hj <;> try norm_num
    exact False.elim (hne (hi.symm.trans hj))
end EuclideanFiveColor
end

noncomputable section
open scoped Classical
open Set Filter Topology MeasureTheory MeasureTheory.Measure
namespace EuclideanFiveColor
variable {k : ℕ} {c : ℂ → Fin k}
lemma missing_edge_uniform {i j : Fin k} (hne : i≠j) {x : ℂ} {R : ℝ}
    (ht : Tendsto (transitionRatio c i j x R) (𝓝[≠] (0:ℂ)) (𝓝 0))
    {η : ℝ} (hη : 0<η) : ∃ δ>0, ∀ h : ℂ, ‖h‖<δ →
      volume.real (transitionSet c i j x R h)≤η*‖h‖ := by
  have hev : ∀ᶠ h in 𝓝[≠] (0:ℂ), transitionRatio c i j x R h<ENNReal.ofReal η :=
    ht.eventually (gt_mem_nhds (ENNReal.ofReal_pos.mpr hη))
  obtain ⟨δ,hδ,hd⟩ := Metric.mem_nhdsWithin_iff.mp hev
  refine ⟨δ,hδ,fun h hh => ?_⟩
  by_cases hz : h=0
  · subst h
    have he : transitionSet c i j x R 0=∅ := by
      ext q
      simp only [transitionSet,mem_ofPred_eq,add_zero,mem_empty_iff_false,iff_false]
      rintro ⟨_,hh|hh⟩
      · exact hne (hh.1.symm.trans hh.2)
      · exact hne (hh.2.symm.trans hh.1)
    simp [he]
  · have hr : transitionRatio c i j x R h ≤ ENNReal.ofReal η :=
      le_of_lt (hd ⟨by simpa only [Metric.mem_ball,dist_zero_right] using hh,hz⟩)
    have hm := (ENNReal.div_le_iff (ENNReal.ofReal_pos.mpr (norm_pos_iff.mpr hz)).ne'
      ENNReal.ofReal_ne_top).mp hr
    have hreal := ENNReal.toReal_mono (ENNReal.mul_ne_top ENNReal.ofReal_ne_top ENNReal.ofReal_ne_top) hm
    simpa only [Measure.real,ENNReal.toReal_mul,ENNReal.toReal_ofReal hη.le,ENNReal.toReal_ofReal (norm_nonneg h)] using hreal
lemma diskLaw_mem_ball {ε : ℝ} (_hε : 0<ε) : ∀ᵐ h ∂diskLaw ε, h∈Metric.ball (0:ℂ) ε := by
  rw [diskLaw,Measure.ae_ennreal_smul_measure_iff (ENNReal.inv_ne_zero.mpr (ball_ne_top 0 ε))]
  exact ae_restrict_mem measurableSet_ball
lemma disk_overlap_bound (hc : Measurable c) {i j : Fin k} (hne : i≠j)
    (x : ℂ) (r R : ℝ) {ε δ η : ℝ} (hε : 0<ε) (hη : 0≤η)
    (hr : r+ε≤R) (hδ : 2*ε≤δ)
    (hd : ∀ h : ℂ, ‖h‖<δ → volume.real (transitionSet c i j x R h)≤η*‖h‖) :
    (∫ q in Metric.ball x r, diskAverage c ε i q*diskAverage c ε j q)≤2*η*ε := by
  have := diskLaw_probability hε
  rw [disk_overlap_swap hc hε]
  have hab : ∀ᵐ h ∂(diskLaw ε).prod (diskLaw ε), h.1∈Metric.ball (0:ℂ) ε ∧ h.2∈Metric.ball (0:ℂ) ε := by
    apply (ae_prod_iff_ae_ae (measurableSet_ball.prod measurableSet_ball)).mpr
    filter_upwards [diskLaw_mem_ball hε] with h₁ hh₁
    filter_upwards [diskLaw_mem_ball hε] with h₂ hh₂
    exact ⟨hh₁,hh₂⟩
  have hh : ∀ᵐ h ∂(diskLaw ε).prod (diskLaw ε),
      (∫ q in Metric.ball x r, colorFn c i (q+h.1)*colorFn c j (q+h.2))≤2*η*ε := by
    filter_upwards [hab] with h hh
    have ha : ‖h.1‖<ε := by simpa only [Metric.mem_ball,dist_zero_right] using hh.1
    have hb : ‖h.2‖<ε := by simpa only [Metric.mem_ball,dist_zero_right] using hh.2
    by_cases he : h.1=h.2
    · rw [he,root_overlap_zero i j hne]
      positivity
    · have hn : ‖h.2-h.1‖ < 2*ε := (norm_sub_le _ _).trans_lt (by linarith)
      apply (root_overlap_bound hc i j x r R h.1 h.2 (by linarith)).trans
      apply (hd _ (hn.trans_le hδ)).trans
      nlinarith
  have hn : 0≤ᵐ[(diskLaw ε).prod (diskLaw ε)]
      fun h => ∫ q in Metric.ball x r, colorFn c i (q+h.1)*colorFn c j (q+h.2) :=
    Eventually.of_forall fun h => integral_nonneg fun q => mul_nonneg (colorFn_nonneg c i _) (colorFn_nonneg c j _)
  simpa using integral_mono_of_nonneg hn (integrable_const (2*η*ε)) hh
lemma missing_edge_overlap (hc : Measurable c) {i j : Fin k} (hne : i≠j) {x : ℂ}
    (he : ¬TransitionEdge c i j x) : ∃ R>0, ∀ r<R,
      Tendsto (fun ε : ℝ => (∫ q in Metric.ball x r, diskAverage c ε i q*diskAverage c ε j q)/ε)
        (𝓝[>] 0) (𝓝 0) := by
  obtain ⟨R,hR,ht⟩ := missing_edge_lim c i j hne he
  refine ⟨R,hR,fun r hr => ?_⟩
  apply tendsto_order.2
  constructor
  · intro a ha
    filter_upwards [self_mem_nhdsWithin] with ε hε
    exact ha.trans_le (div_nonneg (integral_nonneg fun q => mul_nonneg (diskAverage_nonneg c ε i q)
      (diskAverage_nonneg c ε j q)) (le_of_lt hε))
  · intro b hb
    obtain ⟨δ,hδ,hd⟩ := missing_edge_uniform hne ht (show 0<b/4 by linarith)
    have hv : ∀ᶠ ε : ℝ in 𝓝[>] 0, ε < min (R-r) (δ/2) :=
      (eventually_lt_nhds (lt_min (by linarith) (by linarith))).filter_mono nhdsWithin_le_nhds
    filter_upwards [self_mem_nhdsWithin,hv] with ε hε hv
    have hh := disk_overlap_bound hc hne x r R (show 0<ε from hε) (show 0≤b/4 by linarith)
      (by have := (lt_min_iff.mp hv).1; linarith) (by have := (lt_min_iff.mp hv).2; linarith) hd
    apply (div_le_div_of_nonneg_right hh (le_of_lt hε)).trans_lt
    have hz : ε≠0 := ne_of_gt hε
    field_simp
    linarith
end EuclideanFiveColor
end

end OAI


==> anc/erdos-1070/lean/OAI/Geometry/PlaneColoring/DiskExtension.lean <==
import OAI.Geometry.PlaneColoring.GraphRealization

namespace OAI

noncomputable section
open scoped Classical
open Set Topology
namespace EuclideanFiveColor
structure MarkedDisk where
  center : ℂ
  radius : ℝ
  core : Bool
namespace MarkedDisk
def ball (d : MarkedDisk) : Set ℂ := Metric.ball d.center d.radius
def closedBall (d : MarkedDisk) : Set ℂ := Metric.closedBall d.center d.radius
def noncoreCost (d : MarkedDisk) : ℝ := if d.core then 0 else d.radius
def Valid (L : Set ℂ) (d : MarkedDisk) : Prop :=
  0<d.radius ∧ (d.core=true → ∃x∈L,x∈d.ball)

lemma merge {a b : MarkedDisk} {L : Set ℂ} (ha : a.Valid L) (hb : b.Valid L)
    (hab : ¬Disjoint a.closedBall b.closedBall) {η : ℝ} (hη : 0<η) :
    ∃d : MarkedDisk, d.Valid L ∧ a.closedBall⊆d.ball ∧ b.closedBall⊆d.ball ∧
      d.radius≤a.radius+b.radius+η ∧ d.noncoreCost≤a.noncoreCost+b.noncoreCost+η ∧ d.core=(a.core || b.core) := by
  obtain ⟨z,hza,hzb⟩ := Set.not_disjoint_iff.mp hab
  have hd : dist a.center b.center≤a.radius+b.radius :=
    (dist_triangle a.center z b.center).trans (add_le_add (by simpa [closedBall,dist_comm] using hza) hzb)
  let t : ℝ := b.radius/(a.radius+b.radius)
  have hrs : 0<a.radius+b.radius := add_pos ha.1 hb.1
  have ht0 : 0≤t := (div_pos hb.1 hrs).le
  have ht1 : t≤1 := (div_le_one hrs).mpr (by linarith [ha.1])
  let c := AffineMap.lineMap a.center b.center t
  have hca : dist a.center c≤b.radius := by
    rw [dist_left_lineMap,Real.norm_of_nonneg ht0]
    calc t*dist a.center b.center ≤ t*(a.radius+b.radius) := mul_le_mul_of_nonneg_left hd ht0
         _ = b.radius := by dsimp [t]; field_simp
  have hcb : dist b.center c≤a.radius := by
    rw [dist_right_lineMap,Real.norm_of_nonneg (sub_nonneg.mpr ht1)]
    calc (1-t)*dist a.center b.center ≤ (1-t)*(a.radius+b.radius) :=
            mul_le_mul_of_nonneg_left hd (sub_nonneg.mpr ht1)
         _ = a.radius := by dsimp [t]; field_simp; ring
  let d : MarkedDisk := ⟨c,a.radius+b.radius+η,a.core || b.core⟩
  have hA : a.closedBall⊆d.ball := by
    intro q hq
    have hq' : dist q a.center≤a.radius := hq
    change dist q c<a.radius+b.radius+η
    exact lt_of_le_of_lt (dist_triangle q a.center c) (by linarith)
  have hB : b.closedBall⊆d.ball := by
    intro q hq
    have hq' : dist q b.center≤b.radius := hq
    change dist q c<a.radius+b.radius+η
    exact lt_of_le_of_lt (dist_triangle q b.center c) (by linarith)
  refine ⟨d,⟨by dsimp [d]; linarith,?_⟩,hA,hB,le_refl _,?_,rfl⟩
  · intro hc
    have hc' : a.core=true ∨ b.core=true := by cases hca : a.core <;> cases hcb : b.core <;> simp_all [d]
    rcases hc' with hh|hh
    · obtain ⟨x,hx,hxa⟩ := ha.2 hh
      exact ⟨x,hx,hA (Metric.ball_subset_closedBall hxa)⟩
    · obtain ⟨x,hx,hxb⟩ := hb.2 hh
      exact ⟨x,hx,hB (Metric.ball_subset_closedBall hxb)⟩
  · dsimp [noncoreCost,d]
    cases a.core <;> cases b.core <;> simp <;> linarith [ha.1,hb.1]
end MarkedDisk
end EuclideanFiveColor
end

noncomputable section
open scoped Classical
open Set Topology
namespace EuclideanFiveColor
namespace MarkedDisk
lemma erased_pair_sum {D : Type*} [DecidableEq D] (S : Finset D) {a b : D}
    (ha : a∈S) (hb : b∈S) (hab : a≠b) (f : D → ℝ) :
    (∑x∈(S.erase a).erase b,f x)+f a+f b=∑x∈S,f x := by
  have h1 := Finset.sum_erase_add S f ha
  have h2 := Finset.sum_erase_add (S.erase a) f (Finset.mem_erase.mpr ⟨hab.symm,hb⟩)
  linarith
lemma merge_sum_bound {D : Type*} [DecidableEq D] (S : Finset D) {a b d : D}
    (ha : a∈S) (hb : b∈S) (hab : a≠b) (f : D → ℝ) {η : ℝ}
    (hd0 : 0≤f d) (hd : f d≤f a+f b+η) :
    (∑x∈insert d ((S.erase a).erase b),f x)≤(∑x∈S,f x)+η := by
  have hs := erased_pair_sum S ha hb hab f
  by_cases hmem : d∈(S.erase a).erase b
  · rw [Finset.insert_eq_of_mem hmem]
    linarith
  · rw [Finset.sum_insert hmem]
    linarith

/-- Finite disk merging with separate total and non-core radius budgets. Strict
containment at merges, and the retained core witness, are both included. -/
theorem separate (S : Finset MarkedDisk) {L : Set ℂ} (hS : ∀d∈S,d.Valid L)
    {η : ℝ} (hη : 0<η) : ∃T : Finset MarkedDisk,
      (∀d∈T,d.Valid L) ∧ (T : Set MarkedDisk).Pairwise (fun a b => Disjoint a.closedBall b.closedBall) ∧
      (∀d∈S,∃e∈T,d.ball⊆e.ball ∧ (d.core=true → e.core=true)) ∧
      (∑d∈T,d.radius)<(∑d∈S,d.radius)+η ∧
      (∑d∈T,d.noncoreCost)<(∑d∈S,d.noncoreCost)+η := by
  suffices hh : ∀n : ℕ, ∀S : Finset MarkedDisk, S.card=n →
      (∀d∈S,d.Valid L) → ∀η : ℝ,0<η → ∃T : Finset MarkedDisk,
      (∀d∈T,d.Valid L) ∧ (T : Set MarkedDisk).Pairwise (fun a b => Disjoint a.closedBall b.closedBall) ∧
      (∀d∈S,∃e∈T,d.ball⊆e.ball ∧ (d.core=true → e.core=true)) ∧
      (∑d∈T,d.radius)<(∑d∈S,d.radius)+η ∧
      (∑d∈T,d.noncoreCost)<(∑d∈S,d.noncoreCost)+η from hh _ S rfl hS η hη
  intro n
  induction n using Nat.strong_induction_on with
  | h n ih =>
    intro S hn hS η hη
    by_cases hp : (S : Set MarkedDisk).Pairwise (fun a b => Disjoint a.closedBall b.closedBall)
    · exact ⟨S,hS,hp,fun d hd => ⟨d,hd,Subset.rfl,fun h => h⟩,
        lt_add_of_pos_right _ hη,lt_add_of_pos_right _ hη⟩
    · simp only [Set.Pairwise,Finset.mem_coe] at hp
      push Not at hp
      obtain ⟨a,ha,b,hb,hab,hd⟩ := hp
      obtain ⟨d,hdv,hda,hdb,hdr,hdc,hdcore⟩ := merge (hS a ha) (hS b hb) hd (half_pos hη)
      let R := (S.erase a).erase b
      let S' := insert d R
      have hR : ∀e∈R,e∈S := by intro e he; exact (Finset.mem_erase.mp (Finset.mem_erase.mp he).2).2
      have hS' : ∀e∈S',e.Valid L := by
        intro e he
        rcases Finset.mem_insert.mp he with rfl|he
        · exact hdv
        · exact hS e (hR e he)
      have hcard : S'.card<n := by
        have hc₁ := Finset.card_erase_add_one ha
        have hc₂ := Finset.card_erase_add_one (Finset.mem_erase.mpr ⟨hab.symm,hb⟩)
        have hc₃ := Finset.card_insert_le d R
        change R.card+1=(S.erase a).card at hc₂
        dsimp only [S']
        omega
      obtain ⟨T,hT,hdis,hcov,hr,hc⟩ := ih S'.card hcard S' rfl hS' (η/2) (half_pos hη)
      refine ⟨T,hT,hdis,?_,?_,?_⟩
      · intro e he
        have he' : ∃f∈S',e.ball⊆f.ball ∧ (e.core=true → f.core=true) := by
          by_cases hea : e=a
          · subst e
            refine ⟨d,Finset.mem_insert_self _ _,fun _ hq => hda (Metric.ball_subset_closedBall hq),?_⟩
            intro ha
            rw [hdcore,ha]
            simp
          · by_cases heb : e=b
            · subst e
              refine ⟨d,Finset.mem_insert_self _ _,fun _ hq => hdb (Metric.ball_subset_closedBall hq),?_⟩
              intro hb
              rw [hdcore,hb]
              simp
            · exact ⟨e,Finset.mem_insert_of_mem (by simp [R,he,hea,heb]),Subset.rfl,fun h => h⟩
        obtain ⟨f,hf,hef,hcore⟩ := he'
        obtain ⟨g,hg,hfg,hcore'⟩ := hcov f hf
        exact ⟨g,hg,hef.trans hfg,fun hec => hcore' (hcore hec)⟩
      · have hb' := merge_sum_bound S ha hb hab radius hdv.1.le hdr
        change (∑x∈S',x.radius)≤(∑x∈S,x.radius)+η/2 at hb'
        linarith
      · have hdc0 : 0≤d.noncoreCost := by unfold noncoreCost; split_ifs <;> linarith [hdv.1]
        have hb' := merge_sum_bound S ha hb hab noncoreCost hdc0 hdc
        change (∑x∈S',x.noncoreCost)≤(∑x∈S,x.noncoreCost)+η/2 at hb'
        linarith
end MarkedDisk
end EuclideanFiveColor
end

noncomputable section
open scoped Classical
open Set Topology ContinuousMap
universe u
namespace EuclideanFiveColor
lemma cone_dist (c : ℂ) {r : ℝ} (z : Metric.sphere c r) (t : unitInterval) :
    dist ((1-t.val) • (z.val-c)+c) c=(1-t.val)*r := by
  rw [dist_eq_norm,add_sub_cancel_right,norm_smul,Real.norm_of_nonneg (sub_nonneg.mpr t.property.2)]
  rw [←dist_eq_norm,z.property]
def diskCone (c : ℂ) {r : ℝ} (hr : 0<r) :
    C(unitInterval × Metric.sphere c r, Metric.closedBall c r) where
  toFun p := ⟨(1-p.1.val) • (p.2.val-c)+c,by
    change dist ((1-p.1.val) • (p.2.val-c)+c) c≤r
    rw [cone_dist]
    nlinarith [p.1.property.1]⟩
  continuous_toFun := (((continuous_const.sub (continuous_subtype_val.comp continuous_fst)).smul
    ((continuous_subtype_val.comp continuous_snd).sub continuous_const)).add continuous_const).subtype_mk _
lemma diskCone_surjective (c : ℂ) {r : ℝ} (hr : 0<r) : Function.Surjective (diskCone c hr) := by
  intro q
  by_cases hq : q.val=c
  · obtain ⟨z,hz⟩ := (NormedSpace.sphere_nonempty (x:=c)).mpr hr.le
    refine ⟨(1,⟨z,hz⟩),?_⟩
    apply Subtype.ext
    simpa [diskCone] using hq.symm
  · let d := dist q.val c
    have hd : 0<d := dist_pos.mpr hq
    have hdr : d≤r := q.property
    let t : unitInterval := ⟨1-d/r,⟨by rw [sub_nonneg,div_le_one hr]; exact hdr,
      by linarith [div_nonneg hd.le hr.le]⟩⟩
    have hz : (r/d) • (q.val-c)+c∈Metric.sphere c r := by
      rw [Metric.mem_sphere,dist_eq_norm,add_sub_cancel_right,norm_smul,Real.norm_of_nonneg (div_pos hr hd).le]
      rw [←dist_eq_norm]
      change r/d*d=r
      field_simp
    refine ⟨(t,⟨(r/d) • (q.val-c)+c,hz⟩),?_⟩
    apply Subtype.ext
    change (1-(1-d/r)) • (((r/d) • (q.val-c)+c)-c)+c=q.val
    rw [add_sub_cancel_right,smul_smul]
    have he : (1-(1-d/r))*(r/d)=1 := by field_simp; ring
    rw [he,one_smul,sub_add_cancel]
lemma diskCone_fiber (c : ℂ) {r : ℝ} (hr : 0<r)
    {p q : unitInterval × Metric.sphere c r} (he : diskCone c hr p=diskCone c hr q) :
    p=q ∨ (p.1=1 ∧ q.1=1) := by
  have hv := congrArg Subtype.val he
  have hd := congrArg (fun x : Metric.closedBall c r => dist x.val c) he
  change dist ((1-p.1.val) • (p.2.val-c)+c) c=dist ((1-q.1.val) • (q.2.val-c)+c) c at hd
  rw [cone_dist,cone_dist] at hd
  have ht : p.1=q.1 := Subtype.ext (by nlinarith)
  by_cases h1 : p.1=1
  · exact Or.inr ⟨h1,ht.symm.trans h1⟩
  · left
    apply Prod.ext ht
    have hneq : 1-p.1.val≠0 := by
      intro hh
      apply h1
      apply Subtype.ext
      change p.1.val=1
      linarith
    apply Subtype.ext
    change (1-p.1.val) • (p.2.val-c)+c=(1-q.1.val) • (q.2.val-c)+c at hv
    rw [←ht] at hv
    have hsub : p.2.val-c=q.2.val-c := (smul_right_injective ℂ hneq (add_right_cancel hv))
    exact sub_left_injective hsub

/-- A contraction genuinely extends arbitrary continuous sphere data across a disk. -/
theorem contractible_disk_extension {Y : Type u} [TopologicalSpace Y] [ContractibleSpace Y]
    (c : ℂ) {r : ℝ} (hr : 0<r) (f : C(Metric.sphere c r,Y)) :
    ∃g : C(Metric.closedBall c r,Y), ∀z : Metric.sphere c r,
      g ⟨z.val,Metric.sphere_subset_closedBall z.property⟩=f z := by
  let : CompactSpace (Metric.sphere c r) := isCompact_iff_compactSpace.mp (isCompact_sphere c r)
  obtain ⟨a,⟨H⟩⟩ := id_nullhomotopic Y
  let F : C(unitInterval × Metric.sphere c r,Y) := H.toContinuousMap.comp
    (ContinuousMap.prodMk ContinuousMap.fst (f.comp ContinuousMap.snd))
  have hf : Function.FactorsThrough F (diskCone c hr) := by
    intro p q he
    rcases diskCone_fiber c hr he with rfl|⟨hp,hq⟩
    · rfl
    · change H (p.1,f p.2)=H (q.1,f q.2)
      rw [hp,hq]
      exact (H.map_one_left (f p.2)).trans (H.map_one_left (f q.2)).symm
  have hquot := IsQuotientMap.of_surjective_continuous (diskCone_surjective c hr) (diskCone c hr).continuous
  refine ⟨hquot.lift F hf,?_⟩
  intro z
  have he : diskCone c hr (0,z)=⟨z.val,Metric.sphere_subset_closedBall z.property⟩ := by
    apply Subtype.ext
    simp [diskCone]
  rw [←he]
  have hh := DFunLike.congr_fun (hquot.lift_comp F hf) (0,z)
  change (hquot.lift F hf) (diskCone c hr (0,z))=H (0,f z) at hh
  exact hh.trans (H.map_zero_left _)
end EuclideanFiveColor
end

noncomputable section
open scoped Classical
open Set Topology
universe u
namespace EuclideanFiveColor
/-- Linear transfer of a leaf coordinate along its unique incident edge. -/
def graphLeafMove {V : Type u} (v w : V) (t : ℝ) (p : V → ℝ) : V → ℝ :=
  p+(t*p v) • (graphVertex w-graphVertex v)
lemma continuous_graphLeafMove {V : Type u} (v w : V) :
    Continuous (fun tp : ℝ × (V → ℝ) => graphLeafMove v w tp.1 tp.2) := by
  apply continuous_pi
  intro i
  change Continuous (fun tp : ℝ × (V → ℝ) => tp.2 i + (tp.1 * tp.2 v) * (graphVertex w i-graphVertex v i))
  fun_prop
@[simp] lemma graphLeafMove_zero {V : Type u} (v w : V) (p : V → ℝ) : graphLeafMove v w 0 p=p := by
  simp [graphLeafMove]
lemma graphLeafMove_of_zero {V : Type u} (v w : V) (p : V → ℝ) (hp : p v=0) (t : ℝ) :
    graphLeafMove v w t p=p := by simp [graphLeafMove,hp]
lemma graphLeafMove_edge {V : Type u} {v w : V} (hvw : v≠w) (t s : ℝ) :
    graphLeafMove v w t (graphEdgePoint v w s)=graphEdgePoint v w (s+t*(1-s)) := by
  ext i
  by_cases hi : i=v
  · subst i; simp [graphLeafMove,graphEdgePoint,graphVertex,hvw]; ring
  · by_cases hj : i=w
    · subst i; simp [graphLeafMove,graphEdgePoint,graphVertex,hvw,Ne.symm hvw]
    · simp [graphLeafMove,graphEdgePoint,graphVertex,hi,hj,hvw]
lemma graphLeafMove_vertex {V : Type u} {v w : V} (hvw : v≠w) (t : ℝ) :
    graphLeafMove v w t (graphVertex v)=graphEdgePoint v w t := by
  simpa using graphLeafMove_edge hvw t 0
lemma graphLeafMove_mem {V : Type u} {G : SimpleGraph V} {v w : V}
    (hvw : G.Adj v w) (hleaf : ∀i,G.Adj v i → i=w)
    {p : V → ℝ} (hp : p∈graphRealization G) {t : ℝ} (ht : t∈Icc (0:ℝ) 1) :
    graphLeafMove v w t p∈graphRealization G := by
  obtain ⟨a,b,hab,s,hs,rfl⟩ := hp
  by_cases ha : a=v
  · subst a
    by_cases hb : b=v
    · subst b
      rw [graphEdgePoint_self,graphLeafMove_vertex hvw.ne]
      exact graphEdgePoint_mem (.inr hvw) ht
    · have : b=w := hleaf b (hab.resolve_left (Ne.symm hb))
      subst b
      rw [graphLeafMove_edge hvw.ne]
      apply graphEdgePoint_mem (.inr hvw)
      constructor
      · nlinarith [hs.1,hs.2,ht.1,ht.2]
      · nlinarith [hs.1,hs.2,ht.1,ht.2]
  · by_cases hb : b=v
    · subst b
      have haw : a=w := hleaf a ((hab.resolve_left ha).symm)
      subst a
      rw [graphEdgePoint_swap,graphLeafMove_edge hvw.ne]
      apply graphEdgePoint_mem (.inr hvw)
      constructor <;> nlinarith [hs.1,hs.2,ht.1,ht.2]
    · rw [graphLeafMove_of_zero v w _ (by simp [graphEdgePoint,graphVertex,Ne.symm ha,Ne.symm hb])]
      exact graphEdgePoint_mem hab hs
lemma graphLeafMove_one_at {V : Type u} {v w : V} (hvw : v≠w) (p : V → ℝ) :
    graphLeafMove v w 1 p v=0 := by
  simp [graphLeafMove,graphVertex,hvw]

def graphDrop {V : Type u} (v : V) (p : V → ℝ) : {i : V // i≠v} → ℝ := fun i => p i

def graphLift {V : Type u} (v : V) (p : {i : V // i≠v} → ℝ) : V → ℝ :=
  fun i => if hi : i≠v then p ⟨i,hi⟩ else 0
lemma continuous_graphDrop {V : Type u} (v : V) : Continuous (graphDrop v) :=
  continuous_pi fun i => continuous_apply i.val
lemma continuous_graphLift {V : Type u} (v : V) : Continuous (graphLift v) := by
  apply continuous_pi
  intro i
  by_cases hi : i≠v
  · simpa [graphLift,hi] using (continuous_apply (⟨i,hi⟩ : {i : V // i≠v}))
  · simpa [graphLift,hi] using (continuous_const : Continuous (fun _ : ({i : V // i≠v} → ℝ) => (0:ℝ)))
@[simp] lemma graphLift_drop {V : Type u} (v : V) (p : V → ℝ) (hp : p v=0) :
    graphLift v (graphDrop v p)=p := by
  ext i
  by_cases hi : i=v
  · subst i; simp [graphLift,hp]
  · simp [graphLift,graphDrop,hi]
@[simp] lemma graphDrop_lift {V : Type u} (v : V) (p : {i : V // i≠v} → ℝ) :
    graphDrop v (graphLift v p)=p := by
  ext i; simp [graphDrop,graphLift,i.property]
lemma graphDrop_vertex {V : Type u} {v a : V} (ha : a≠v) :
    graphDrop v (graphVertex a)=graphVertex (⟨a,ha⟩ : {i : V // i≠v}) := by
  ext i; simp [graphDrop,graphVertex,Subtype.ext_iff]
lemma graphDrop_edge {V : Type u} {v a b : V} (ha : a≠v) (hb : b≠v) (t : ℝ) :
    graphDrop v (graphEdgePoint a b t)=graphEdgePoint (⟨a,ha⟩ : {i : V // i≠v}) ⟨b,hb⟩ t := by
  ext i; simp [graphDrop,graphEdgePoint,graphVertex,Subtype.ext_iff]
lemma graphLift_vertex {V : Type u} (v : V) (a : {i : V // i≠v}) :
    graphLift v (graphVertex a)=graphVertex a.val := by
  ext i
  by_cases hi : i=v
  · subst i; simp [graphLift,graphVertex,Ne.symm a.property]
  · simp [graphLift,graphVertex,hi,Subtype.ext_iff]
lemma graphLift_edge {V : Type u} (v : V) (a b : {i : V // i≠v}) (t : ℝ) :
    graphLift v (graphEdgePoint a b t)=graphEdgePoint a.val b.val t := by
  ext i
  by_cases hi : i=v
  · subst i; simp [graphLift,graphEdgePoint,graphVertex,Ne.symm a.property,Ne.symm b.property]
  · simp [graphLift,graphEdgePoint,graphVertex,hi,Subtype.ext_iff]
lemma graphLift_mem {V : Type u} {G : SimpleGraph V} (v : V) {p : {i : V // i≠v} → ℝ}
    (hp : p∈graphRealization (G.induce {i | i≠v})) : graphLift v p∈graphRealization G := by
  obtain ⟨a,b,hab,t,ht,rfl⟩ := hp
  rw [graphLift_edge]
  exact graphEdgePoint_mem (hab.imp (congrArg Subtype.val) id) ht
lemma graphDrop_mem {V : Type u} {G : SimpleGraph V} (v : V) {p : V → ℝ}
    (hp : p∈graphRealization G) (hz : p v=0) :
    graphDrop v p∈graphRealization (G.induce {i | i≠v}) := by
  obtain ⟨a,b,hab,t,ht,rfl⟩ := hp
  by_cases ha : a=v
  · subst a
    by_cases hb : b=v
    · subst b
      simp [graphEdgePoint,graphVertex] at hz
    · have he : t=1 := by
        have : 1-t=0 := by simpa [graphEdgePoint,graphVertex,Ne.symm hb] using hz
        linarith
      subst t
      rw [graphEdgePoint_one,graphDrop_vertex hb]
      exact graphVertex_mem _ _
  · by_cases hb : b=v
    · subst b
      have he : t=0 := by simpa [graphEdgePoint,graphVertex,Ne.symm ha] using hz
      subst t
      rw [graphEdgePoint_zero,graphDrop_vertex ha]
      exact graphVertex_mem _ _
    · rw [graphDrop_edge ha hb]
      exact graphEdgePoint_mem (hab.imp (fun h => Subtype.ext h) id) ht
end EuclideanFiveColor
end

noncomputable section
open scoped Classical
open Set Topology ContinuousMap
universe u
namespace EuclideanFiveColor

def graphLeafRetraction {V : Type u} {G : SimpleGraph V} {v w : V}
    (hvw : G.Adj v w) (hleaf : ∀i,G.Adj v i → i=w) :
    C(GraphSpace G, GraphSpace (G.induce {i | i≠v})) where
  toFun p := ⟨graphDrop v (graphLeafMove v w 1 p.val),
    graphDrop_mem v (graphLeafMove_mem hvw hleaf p.property (by norm_num))
      (graphLeafMove_one_at hvw.ne p.val)⟩
  continuous_toFun := (continuous_graphDrop v |>.comp
    ((continuous_graphLeafMove v w).comp (continuous_const.prodMk continuous_subtype_val))).subtype_mk _

def graphLeafInclusion {V : Type u} (G : SimpleGraph V) (v : V) :
    C(GraphSpace (G.induce {i | i≠v}), GraphSpace G) where
  toFun p := ⟨graphLift v p.val,graphLift_mem v p.property⟩
  continuous_toFun := ((continuous_graphLift v).comp continuous_subtype_val).subtype_mk _

def graphLeafHomotopy {V : Type u} {G : SimpleGraph V} {v w : V}
    (hvw : G.Adj v w) (hleaf : ∀i,G.Adj v i → i=w) :
    (ContinuousMap.id (GraphSpace G)).Homotopy
      ((graphLeafInclusion G v).comp (graphLeafRetraction hvw hleaf)) where
  toFun tp := ⟨graphLeafMove v w tp.1.val tp.2.val,
    graphLeafMove_mem hvw hleaf tp.2.property tp.1.property⟩
  continuous_toFun := ((continuous_graphLeafMove v w).comp
    ((continuous_subtype_val.comp continuous_fst).prodMk
      (continuous_subtype_val.comp continuous_snd))).subtype_mk _
  map_zero_left p := by apply Subtype.ext; exact graphLeafMove_zero v w p.val
  map_one_left p := by
    apply Subtype.ext
    exact (graphLift_drop v _ (graphLeafMove_one_at hvw.ne p.val)).symm

private lemma graphTree_contractible_aux (n : ℕ) :
    ∀ (V : Type u) [Fintype V] (G : SimpleGraph V), Fintype.card V=n →
      G.IsTree → ContractibleSpace (GraphSpace G) := by
  induction n using Nat.strong_induction_on with
  | h n ih =>
    intro V inst G hcard hG
    rcases subsingleton_or_nontrivial V with hSS|hNT
    · let := hSS
      obtain ⟨a⟩ := hG.nonempty
      let : Nonempty (GraphSpace G) := ⟨⟨graphVertex a,graphVertex_mem G a⟩⟩
      let : Subsingleton (GraphSpace G) := ⟨fun p q => Subtype.ext (by
        have hp := p.property
        have hq := q.property
        simp only [graphRealization_singleton G a,mem_singleton_iff] at hp hq
        exact hp.trans hq.symm)⟩
      infer_instance
    · let := hNT
      obtain ⟨v,hv⟩ := hG.exists_vert_degree_one_of_nontrivial
      obtain ⟨w,hvw,hleaf⟩ := SimpleGraph.degree_eq_one_iff_existsUnique_adj.mp hv
      let W := {i : V // i≠v}
      let G' : SimpleGraph W := G.induce {i | i≠v}
      have hs : ({v}ᶜ : Set V)={i | i≠v} := by ext i; simp
      have hconn : G'.Connected := by
        have hh := hG.connected.induce_compl_singleton_of_degree_eq_one hv
        rwa [hs] at hh
      have hac : G'.IsAcyclic := hG.isAcyclic.induce _
      have hlt : Fintype.card W<n := by
        rw [←hcard]
        apply Fintype.card_lt_of_injective_not_surjective (Subtype.val : W → V) Subtype.val_injective
        intro hh
        obtain ⟨i,hi⟩ := hh v
        exact i.property hi
      let : ContractibleSpace (GraphSpace G') := ih _ hlt W G' rfl ⟨hconn,hac⟩
      have hn := ((id_nullhomotopic (GraphSpace G')).comp_left
        (graphLeafRetraction hvw hleaf)).comp_right (graphLeafInclusion G v)
      obtain ⟨a,ha⟩ := hn
      apply (contractible_iff_id_nullhomotopic _).mpr
      refine ⟨a,ContinuousMap.Homotopic.trans ⟨graphLeafHomotopy hvw hleaf⟩ ?_⟩
      simpa only [ContinuousMap.id_comp] using ha

/-- Genuine contraction of the geometric probability-simplex realization of a finite tree. -/
theorem graphTree_contractible {V : Type u} [Fintype V] {G : SimpleGraph V} (hG : G.IsTree) :
    ContractibleSpace (GraphSpace G) := graphTree_contractible_aux _ V G rfl hG
end EuclideanFiveColor
end

noncomputable section
open scoped Classical
open Set Topology ContinuousMap
universe u
namespace EuclideanFiveColor
/-- Forest-valued boundary data extend through an actual spanning tree inside the
complete graph. Isolated labels and empty edge sets are retained. -/
theorem forest_disk_extension {V : Type u} [Fintype V] [Nonempty V]
    (c : ℂ) {r : ℝ} (hr : 0<r) (f : C(Metric.sphere c r,V → ℝ))
    {G : SimpleGraph V} (hG : G.IsAcyclic) (hf : ∀z,f z∈graphRealization G) :
    ∃g : C(Metric.closedBall c r,GraphSpace (⊤ : SimpleGraph V)), ∀z : Metric.sphere c r,
      (g ⟨z.val,Metric.sphere_subset_closedBall z.property⟩).val=f z := by
  obtain ⟨T,hGT,_,hT⟩ := SimpleGraph.connected_top.exists_isTree_le_of_le_of_isAcyclic
    (show G≤⊤ from le_top) hG
  let : ContractibleSpace (GraphSpace T) := graphTree_contractible hT
  let F : C(Metric.sphere c r,GraphSpace T) := ⟨fun z => ⟨f z,graphRealization_mono hGT (hf z)⟩,
    f.continuous.subtype_mk _⟩
  obtain ⟨g,hg⟩ := contractible_disk_extension c hr F
  let g' : C(Metric.closedBall c r,GraphSpace (⊤ : SimpleGraph V)) :=
    ⟨fun z => ⟨(g z).val,graphRealization_mono le_top (g z).property⟩,
      (continuous_subtype_val.comp g.continuous).subtype_mk _⟩
  exact ⟨g',fun z => congrArg Subtype.val (hg z)⟩
end EuclideanFiveColor
end

noncomputable section
open scoped Classical
open Set Topology ContinuousMap
universe u v w
namespace EuclideanFiveColor
/-- Finite closed-cover pasting, with the actual glued continuous map. -/
def closedCoverMap {X : Type u} {Y : Type v} {ι : Type w}
    [TopologicalSpace X] [TopologicalSpace Y] [Finite ι]
    (S : ι → Set X) (hS : ∀i,IsClosed (S i)) (hc : ⋃i,S i=univ)
    (f : ∀i,C(S i,Y))
    (hf : ∀i j x (hi : x∈S i) (hj : x∈S j), f i ⟨x,hi⟩=f j ⟨x,hj⟩) : C(X,Y) where
  toFun := Set.liftCover S (fun i => f i) hf hc
  continuous_toFun := (locallyFinite_of_finite S).continuous hc hS (fun i => by
    rw [continuousOn_iff_continuous_domRestrict]
    simpa +unfoldPartialApp only [Set.domRestrict,Set.liftCover_coe] using (f i).continuous)
@[simp] lemma closedCoverMap_apply {X : Type u} {Y : Type v} {ι : Type w}
    [TopologicalSpace X] [TopologicalSpace Y] [Finite ι]
    (S : ι → Set X) (hS : ∀i,IsClosed (S i)) (hc : ⋃i,S i=univ)
    (f : ∀i,C(S i,Y))
    (hf : ∀i j x (hi : x∈S i) (hj : x∈S j), f i ⟨x,hi⟩=f j ⟨x,hj⟩)
    {i : ι} (x : S i) : closedCoverMap S hS hc f hf x=f i x := by
  change Set.liftCover S (fun i => f i) hf hc x=f i x
  exact Set.liftCover_coe x
end EuclideanFiveColor
end

noncomputable section
open scoped Classical
open Set Topology ContinuousMap
universe u
namespace EuclideanFiveColor
def diskHoles (S : Finset MarkedDisk) : Set ℂ := ⋃d∈S,d.ball
def coreHoles (S : Finset MarkedDisk) : Set ℂ := ⋃d∈S,⋃(_ : d.core=true),d.ball
lemma diskHoles_open (S : Finset MarkedDisk) : IsOpen (diskHoles S) :=
  isOpen_iUnion fun _ => isOpen_iUnion fun _ => Metric.isOpen_ball
lemma coreHoles_open (S : Finset MarkedDisk) : IsOpen (coreHoles S) :=
  isOpen_iUnion fun _ => isOpen_iUnion fun _ => isOpen_iUnion fun _ => Metric.isOpen_ball
lemma mem_diskHoles {S : Finset MarkedDisk} {z : ℂ} : z∈diskHoles S ↔ ∃d∈S,z∈d.ball := by
  simp [diskHoles]
lemma mem_coreHoles {S : Finset MarkedDisk} {z : ℂ} : z∈coreHoles S ↔ ∃d∈S,d.core=true ∧ z∈d.ball := by
  simp only [coreHoles,mem_iUnion]
  aesop

/-- Finite closed pasting fills precisely the non-core holes, with actual continuous
tree extensions on their disks and no change outside the original open holes. -/
theorem fill_noncore_disks {V : Type u} [Fintype V] [Nonempty V]
    (Q : Set ℂ) (S : Finset MarkedDisk) (hr : ∀d∈S,0<d.radius)
    (hdis : (S : Set MarkedDisk).Pairwise (fun a b => Disjoint a.closedBall b.closedBall))
    (f : C(ℂ,V → ℝ))
    (hg : ∀z∈Q,z∉diskHoles S → f z∈graphRealization (⊤ : SimpleGraph V))
    (hb : ∀d∈S,d.core=false → (d.closedBall∩Q).Nonempty →
      ∃G : SimpleGraph V,G.IsAcyclic ∧ ∀z∈Metric.sphere d.center d.radius,f z∈graphRealization G) :
    ∃g : C(↥(Q \ coreHoles S),GraphSpace (⊤ : SimpleGraph V)),
      ∀z : ↥(Q \ coreHoles S),z.val∉diskHoles S → (g z).val=f z.val := by
  let D : Finset MarkedDisk := S.filter fun d => d.core=false ∧ (d.closedBall∩Q).Nonempty
  have hD (d : D) : d.val∈S ∧ d.val.core=false ∧ (d.val.closedBall∩Q).Nonempty :=
    Finset.mem_filter.mp d.property
  have hex (d : D) : ∃g : C(Metric.closedBall d.val.center d.val.radius,GraphSpace (⊤ : SimpleGraph V)),
      ∀z : Metric.sphere d.val.center d.val.radius,
        (g ⟨z.val,Metric.sphere_subset_closedBall z.property⟩).val=f z.val := by
    obtain ⟨G,hG,hf⟩ := hb d.val (hD d).1 (hD d).2.1 (hD d).2.2
    exact forest_disk_extension d.val.center (hr _ (hD d).1) (f.restrict _) hG (fun z => hf z.val z.property)
  choose g hg' using hex
  let X := Q \ coreHoles S
  let Z : Option D → Set X := fun i => match i with
    | none => {z | z.val∉diskHoles S}
    | some d => {z | z.val∈d.val.closedBall}
  have hZ : ∀i,IsClosed (Z i) := by
    intro i
    cases i with
    | none => exact (diskHoles_open S).isClosed_compl.preimage continuous_subtype_val
    | some d => exact Metric.isClosed_closedBall.preimage continuous_subtype_val
  have hcov : ⋃i,Z i=univ := by
    apply iUnion_eq_univ_iff.mpr
    intro z
    by_cases hz : z.val∈diskHoles S
    · obtain ⟨d,hd,hzd⟩ := mem_diskHoles.mp hz
      have hdf : d.core=false := by
        cases he : d.core
        · rfl
        · exact False.elim (z.property.2 (mem_coreHoles.mpr ⟨d,hd,he,hzd⟩))
      let d' : D := ⟨d,Finset.mem_filter.mpr ⟨hd,hdf,⟨z.val,Metric.ball_subset_closedBall hzd,z.property.1⟩⟩⟩
      exact ⟨some d',Metric.ball_subset_closedBall hzd⟩
    · exact ⟨none,hz⟩
  let f₀ : C(Z none,GraphSpace (⊤ : SimpleGraph V)) :=
    ⟨fun z => ⟨f z.val.val,hg z.val.val z.val.property.1 z.property⟩,
      (f.continuous.comp (continuous_subtype_val.comp continuous_subtype_val)).subtype_mk _⟩
  let ψ (d : D) : C(Z (some d),GraphSpace (⊤ : SimpleGraph V)) :=
    ⟨fun z => g d ⟨z.val.val,z.property⟩,
      (g d).continuous.comp ((continuous_subtype_val.comp continuous_subtype_val).subtype_mk _)⟩
  let φ : ∀i,C(Z i,GraphSpace (⊤ : SimpleGraph V)) := fun i => match i with
    | none => f₀
    | some d => ψ d
  have hbd (d : D) (z : X) (h0 : z∈Z none) (h1 : z∈Z (some d)) :
      f₀ ⟨z,h0⟩=ψ d ⟨z,h1⟩ := by
    have hn : z.val∉d.val.ball := fun hz => h0 (mem_diskHoles.mpr ⟨d.val,(hD d).1,hz⟩)
    have hs : z.val∈Metric.sphere d.val.center d.val.radius := by
      change dist z.val d.val.center=d.val.radius
      exact le_antisymm h1 (le_of_not_gt hn)
    apply Subtype.ext
    exact (hg' d ⟨z.val,hs⟩).symm
  have hφ : ∀i j z (hi : z∈Z i) (hj : z∈Z j),φ i ⟨z,hi⟩=φ j ⟨z,hj⟩ := by
    intro i j z hi hj
    cases i with
    | none =>
      cases j with
      | none => rfl
      | some d => exact hbd d z hi hj
    | some d =>
      cases j with
      | none => exact (hbd d z hj hi).symm
      | some e =>
        by_cases hde : d=e
        · subst e; rfl
        · exact False.elim (Set.disjoint_left.mp (hdis (hD d).1 (hD e).1
            (fun he => hde (Subtype.ext he))) hi hj)
  refine ⟨closedCoverMap Z hZ hcov φ hφ,?_⟩
  intro z hz
  change (closedCoverMap Z hZ hcov φ hφ z).val=f z.val
  rw [closedCoverMap_apply Z hZ hcov φ hφ (i:=none) ⟨z,hz⟩]
  rfl
end EuclideanFiveColor
end

end OAI


==> anc/erdos-1070/lean/OAI/Geometry/PlaneColoring/Exclusion.lean <==
import OAI.Geometry.PlaneColoring.AngularBoundary

namespace OAI

noncomputable section
open Set
namespace EuclideanFiveColor
def fiveDiag (i : Fin 5) : Finset (Fin 5) := {i,i+2}
def fiveAdj (i j : Fin 5) : Prop := i+1=j ∨ j+1=i
instance (i j : Fin 5) : Decidable (fiveAdj i j) := inferInstanceAs (Decidable (_ ∨ _))
def fiveEdge (i : Fin 5) : Finset (Fin 5) := {i,i+1}
def FiveAdmissible (p : Finset (Fin 5)) : Prop :=
  p.Nonempty ∧ p.card≤2 ∧ ∀ i : Fin 5, ¬p⊆fiveEdge i
def fiveCanonical (p : Finset (Fin 5)) : Fin 5 :=
  if p=fiveDiag 0 then 0 else if p=fiveDiag 1 then 1 else if p=fiveDiag 2 then 2 else
    if p=fiveDiag 3 then 3 else 4
lemma five_admissible_diag : ∀p : Finset (Fin 5), FiveAdmissible p → p=fiveDiag (fiveCanonical p) := by
  unfold FiveAdmissible
  decide
lemma five_diag_disjoint : ∀i j : Fin 5, Disjoint (fiveDiag i) (fiveDiag j) ↔ fiveAdj i j := by decide
lemma five_diag_nonempty (i : Fin 5) : (fiveDiag i).Nonempty := ⟨i,Finset.mem_insert_self _ _⟩
lemma five_diag_unique : ∀i j : Fin 5, fiveDiag i=fiveDiag j → i=j := by decide
lemma five_adj_four : ∀i j : Fin 5, fiveAdj i j → ∃ X : Fin 5, ∀k, k∉fiveDiag i∪fiveDiag j ↔ k=X := by decide
lemma five_no_common_adj : ∀I : Finset (Fin 5), I.Nonempty → (∀k,∃i∈I,k∉fiveDiag i) →
    ∃i∈I,∃j∈I,fiveAdj i j := by decide
lemma five_forced_label : ∀i j X : Fin 5, fiveAdj i j →
    (∀k,k∉fiveDiag i∪fiveDiag j ↔ k=X) → ∀p : Finset (Fin 5),
    Disjoint p (fiveDiag i) → ¬p⊆fiveDiag j → X∈p := by decide
end EuclideanFiveColor
end

noncomputable section
namespace EuclideanFiveColor
/-- Labels allowed on the side selected by `b`; a label survives precisely when
both of its incident edges have the opposite sign. -/
def sideAllowed (s : Fin 5 → Bool) (b : Bool) : Finset (Fin 5) :=
  Finset.univ.filter fun i => s (i-1)≠b ∧ s i≠b
/-- Both actual one-sided strip restrictions on a palette. -/
def SideCompatible (s : Fin 5 → Bool) (p : Finset (Fin 5)) : Prop :=
  p.card≤2 ∧ (p∩sideAllowed s true).Nonempty ∧ (p∩sideAllowed s false).Nonempty
instance (s : Fin 5 → Bool) (p : Finset (Fin 5)) : Decidable (SideCompatible s p) :=
  inferInstanceAs (Decidable (_∧_∧_))
lemma side_compatible_diagonal : ∀s : Fin 5 → Bool,∀p : Finset (Fin 5),
    SideCompatible s p → p=fiveDiag (fiveCanonical p) := by decide
lemma side_compatible_options : ∀s : Fin 5 → Bool,∀i j : Fin 5,
    SideCompatible s (fiveDiag i) → SideCompatible s (fiveDiag j) →
    j=i ∨ j=i+2 ∨ j=i-2 := by decide
lemma side_allowed_not (s : Fin 5 → Bool) (b : Bool) :
    sideAllowed (fun i => !(s i)) b=sideAllowed s (!b) := by
  ext i
  simp only [sideAllowed,Finset.mem_filter,Finset.mem_univ,true_and]
  cases hb : b <;> cases h0 : s (i-1) <;> cases h1 : s i <;> decide
lemma side_compatible_not (s : Fin 5 → Bool) (p : Finset (Fin 5)) :
    SideCompatible (fun i => !(s i)) p ↔ SideCompatible s p := by
  simp only [SideCompatible,side_allowed_not,Bool.not_true,Bool.not_false]
  tauto
lemma five_triple_forced : ∀a b c d : Fin 5,
    fiveAdj a b → fiveAdj b c → fiveAdj c d → (d=a ∨ d=a+2 ∨ d=a-2) →
    b=a+1 ∧ c=b+1 ∧ d=c+1 ∨ a=b+1 ∧ b=c+1 ∧ c=d+1 := by decide
lemma five_six_constant_steps_impossible : ∀a b c d e f : Fin 5,
    (b=a+1 ∧ c=b+1 ∧ d=c+1 ∨ a=b+1 ∧ b=c+1 ∧ c=d+1) →
    (e=d+1 ∧ f=e+1 ∧ a=f+1 ∨ d=e+1 ∧ e=f+1 ∧ f=a+1) →
    (c=b+1 ∧ d=c+1 ∧ e=d+1 ∨ b=c+1 ∧ c=d+1 ∧ d=e+1) → False := by decide
lemma five_word_impossible (p : Fin 6 → Fin 5)
    (ha : ∀j,fiveAdj (p j) (p (j+1)))
    (ho : ∀j,p (j+3)=p j ∨ p (j+3)=p j+2 ∨ p (j+3)=p j-2) : False := by
  have h0 := five_triple_forced (p 0) (p 1) (p 2) (p 3) (ha 0) (ha 1) (ha 2) (ho 0)
  have h3 := five_triple_forced (p 3) (p 4) (p 5) (p 0) (ha 3) (ha 4) (ha 5) (ho 3)
  have h1 := five_triple_forced (p 1) (p 2) (p 3) (p 4) (ha 1) (ha 2) (ha 3) (ho 1)
  exact five_six_constant_steps_impossible _ _ _ _ _ _ h0 h3 h1
lemma five_strip_orbit_impossible (s : Fin 6 → Fin 5 → Bool) (P : Fin 6 → Finset (Fin 5))
    (hp : ∀j,SideCompatible (s j) (P j))
    (hopp : ∀j i,s (j+3) i= !(s j i))
    (hdis : ∀j,Disjoint (P j) (P (j+1))) : False := by
  let p : Fin 6 → Fin 5 := fun j => fiveCanonical (P j)
  have he (j) : P j=fiveDiag (p j) := side_compatible_diagonal (s j) (P j) (hp j)
  apply five_word_impossible p
  · intro j
    exact (five_diag_disjoint _ _).mp (by rw [← he,← he]; exact hdis j)
  · intro j
    apply side_compatible_options (s j)
    · rw [← he]; exact hp j
    · have ho : s (j+3)=(fun i => !(s j i)) := funext (hopp j)
      have hh := hp (j+3)
      rw [ho,side_compatible_not,he] at hh
      exact hh
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
open scoped RealInnerProductSpace
namespace EuclideanFiveColor
def angularSign (v : Fin 5 → ℂ) (t : Angles) (i : Fin 5) : Bool := decide (0<⟪direction t,v i⟫)
lemma angularSign_opposite {v : Fin 5 → ℂ} {t : Angles} (h : ∀i,⟪direction t,v i⟫≠0) :
    ∀i,angularSign v (t+(Real.pi : Angles)) i= !(angularSign v t i) := by
  intro i
  simp only [angularSign,direction_add_pi,inner_neg_left]
  by_cases hi : 0<⟪direction t,v i⟫
  · simp only [hi,show ¬0< -⟪direction t,v i⟫ by linarith,decide_true,decide_false,Bool.not_true]
  · have hn : ⟪direction t,v i⟫<0 := lt_of_le_of_ne (le_of_not_gt hi) (h i)
    simp only [hi,show 0< -⟪direction t,v i⟫ by linarith,decide_true,decide_false,Bool.not_false]
variable (c : ℂ → Fin 5) (hc : Measurable c)
lemma five_sides_compatible (hw : WeakColoring 5 c) {x : ℂ}
    {K : Fin 5 → Set ℂ} {v : Fin 5 → ℂ} (hv : ∀i,‖v i‖=1)
    (hK : ∀i,ApproachingContinuum x (K i) (v i))
    (hH : ∀i,Disjoint (spatialSupport c i) (Straddle (K i)) ∧
      Disjoint (spatialSupport c (i+1)) (Straddle (K i))) :
    ∀ᵐt∂angularMeasure,SideCompatible (angularSign v t) (palette c hc x t) := by
  let E (s : Fin 5 → Bool) (b : Bool) : Finset (Fin 5) := Finset.univ.filter fun i => s i=b
  have hex := finite_support_exclusion_ae c hc K (fun i => {i,i+1})
    (fun i j hj => by
      rcases Finset.mem_insert.mp hj with rfl|hj
      · exact (hH _).1
      · rw [Finset.mem_singleton] at hj; subst j; exact (hH _).2)
  have hJ (s : Fin 5 → Bool) (b : Bool) :
      ∀ᵐz : ℂ∂volume,(∀i∈E s b,z∈Straddle (K i)) → c z∈sideAllowed s b := by
    filter_upwards [hex] with z hz hzE
    simp only [sideAllowed,Finset.mem_filter,Finset.mem_univ,true_and]
    constructor
    · intro he
      have hmem : c z-1∈E s b := Finset.mem_filter.mpr ⟨Finset.mem_univ _,he⟩
      apply hz (c z-1) (hzE _ hmem)
      simp
    · intro he
      have hmem : c z∈E s b := Finset.mem_filter.mpr ⟨Finset.mem_univ _,he⟩
      exact hz (c z) (hzE _ hmem) (Finset.mem_insert_self _ _)
  have hout (s : Fin 5 → Bool) := continuum_outer_restriction c hc (E s true) hK (hJ s true)
  have hin (s : Fin 5 → Bool) := continuum_inner_restriction c hc (E s false) hK (hJ s false)
  filter_upwards [ae_all_iff.mpr hout,ae_all_iff.mpr hin,palette_cardinality c hc hw x,
    ae_all_iff.mpr (fun i => ae_direction_nonorthogonal (hv i))] with t ho hi hp hn
  refine ⟨hp.2,ho (angularSign v t) ?_,hi (angularSign v t) ?_⟩
  · intro i hi
    have hh : angularSign v t i=true := (Finset.mem_filter.mp hi).2
    exact of_decide_eq_true hh
  · intro i hi
    have hh : angularSign v t i=false := (Finset.mem_filter.mp hi).2
    have hn' : ¬0<⟪direction t,v i⟫ := of_decide_eq_false hh
    exact lt_of_le_of_ne (le_of_not_gt hn') (hn i)
include hc in
/-- Actual five-cycle angular obstruction under exactly the directional and
common-support-exclusion data extracted in source Proposition interface-cycle.
This does not assert that such data have been extracted. -/
lemma no_five_exclusion_continua (hw : WeakColoring 5 c) {x : ℂ}
    {K : Fin 5 → Set ℂ} {v : Fin 5 → ℂ} (hv : ∀i,‖v i‖=1)
    (hK : ∀i,ApproachingContinuum x (K i) (v i))
    (hH : ∀i,Disjoint (spatialSupport c i) (Straddle (K i)) ∧
      Disjoint (spatialSupport c (i+1)) (Straddle (K i))) : False := by
  have hh := (five_sides_compatible c hc hw hv hK hH).and
    ((palette_sixty_disjoint c hc hw x).and (ae_all_iff.mpr (fun i => ae_direction_nonorthogonal (hv i))))
  have hshift (j : Fin 6) := (measurePreserving_add_right angularMeasure (sixAngle j)).quasiMeasurePreserving.ae hh
  obtain ⟨t,ht⟩ := (ae_all_iff.mpr hshift).exists
  apply five_strip_orbit_impossible
    (fun j => angularSign v (t+sixAngle j)) (fun j => palette c hc x (t+sixAngle j))
  · intro j; exact (ht j).1
  · intro j i
    rw [sixAngle_half,← add_assoc]
    exact angularSign_opposite (ht j).2.2 i
  · intro j
    rw [sixAngle_step,← add_assoc]
    exact (ht j).2.1
end EuclideanFiveColor
end

end OAI


==> anc/erdos-1070/lean/OAI/Geometry/PlaneColoring/Expansion.lean <==
import Mathlib

namespace OAI

noncomputable section
open Filter Topology Set
open scoped NNReal
namespace EuclideanFiveColor
lemma positive_log_difference_bound {u v m C : ℝ} (hm : 0 < m)
    (hu : m ≤ u) (hv : m ≤ v) (hC : 0 ≤ C) (hd : |u-v| ≤ C) :
    |Real.log u-Real.log v| ≤ C/m := by
  have hu' : 0 < u := hm.trans_le hu
  have hv' : 0 < v := hm.trans_le hv
  have haux : ∀ a b : ℝ, m ≤ a → m ≤ b → a-b ≤ C → Real.log a-Real.log b ≤ C/m := by
    intro a b ha hb hab
    have ha' := hm.trans_le ha
    have hb' := hm.trans_le hb
    have h := Real.log_le_sub_one_of_pos (div_pos ha' hb')
    rw [Real.log_div ha'.ne' hb'.ne'] at h
    have he : a/b-1=(a-b)/b := by field_simp
    rw [he] at h
    exact h.trans ((div_le_div_of_nonneg_right hab hb'.le).trans
      (div_le_div_of_nonneg_left hC hm hb))
  exact abs_le.mpr ⟨by have h := haux v u hv hu (by linarith [neg_le_abs (u-v)]); linarith,
    haux u v hu hv (le_trans (le_abs_self _) hd)⟩
lemma controlled_interval_derivative {f' : ℝ → ℝ} {K : ℝ≥0} {a b e : ℝ}
    (hlip : LipschitzWith K f') (_hab : a ≤ b) (he : (K : ℝ)*(b-a) ≤ e)
    (hmid : 1+e ≤ f' ((a+b)/2)) {t : ℝ} (ht : t ∈ Icc a b) :
    1+e/2 ≤ f' t := by
  have hdist : |t-(a+b)/2| ≤ (b-a)/2 := by rw [abs_le]; constructor <;> linarith [ht.1,ht.2]
  have h := hlip.dist_le_mul t ((a+b)/2)
  rw [Real.dist_eq,Real.dist_eq] at h
  have hm := mul_le_mul_of_nonneg_left hdist K.2
  have hn := neg_le_abs (f' t-f' ((a+b)/2))
  nlinarith
lemma controlled_interval_expands {f f' : ℝ → ℝ} {K : ℝ≥0} {a b e : ℝ}
    (hd : ∀ x, HasDerivAt f (f' x) x) (hlip : LipschitzWith K f') (hab : a ≤ b)
    (he : (K : ℝ)*(b-a) ≤ e) (hmid : 1+e ≤ f' ((a+b)/2)) :
    (1+e/2)*(b-a) ≤ f b-f a := by
  apply (convex_Icc a b).mul_sub_le_image_sub_of_le_deriv
    (fun x _ => (hd x).continuousAt.continuousWithinAt)
    (fun x _ => (hd x).differentiableAt.differentiableWithinAt) _ a ⟨le_rfl,hab⟩ b ⟨hab,le_rfl⟩ hab
  intro t ht
  rw [(hd t).deriv]
  exact controlled_interval_derivative hlip hab he hmid (interior_subset ht)
lemma geometric_partial_sum {l : ℕ → ℝ} {q : ℝ} (_hq : 1 < q)
    (h0 : 0 ≤ l 0) (hstep : ∀ n, q*l n ≤ l (n+1)) (N : ℕ) :
    (q-1)*(∑ n ∈ Finset.range N, l n) ≤ l N := by
  have h : (q-1)*(∑ n ∈ Finset.range N, l n) ≤ l N-l 0 := by
    induction N with
    | zero => simp
    | succ n ih =>
      rw [Finset.sum_range_succ,mul_add]
      nlinarith [hstep n]
  linarith
end EuclideanFiveColor
end

noncomputable section
open Filter Topology Set
open scoped NNReal
namespace EuclideanFiveColor
def iterComposition (f : ℕ → ℝ → ℝ) : ℕ → ℝ → ℝ
  | 0 => id
  | n+1 => fun x => f n (iterComposition f n x)
def iterDerivative (f D : ℕ → ℝ → ℝ) : ℕ → ℝ → ℝ
  | 0 => fun _ => 1
  | n+1 => fun x => D n (iterComposition f n x)*iterDerivative f D n x
variable {f D : ℕ → ℝ → ℝ}
lemma iterComposition_hasDeriv (hd : ∀ n x, HasDerivAt (f n) (D n x) x) (n : ℕ) (x : ℝ) :
    HasDerivAt (iterComposition f n) (iterDerivative f D n x) x := by
  induction n with
  | zero => exact hasDerivAt_id x
  | succ n ih => exact (hd n _).comp x ih
lemma iterDerivative_pos (hD : ∀ n x, 0 < D n x) (n : ℕ) (x : ℝ) :
    0 < iterDerivative f D n x := by
  induction n with
  | zero => norm_num [iterDerivative]
  | succ n ih => exact mul_pos (hD n _) ih
lemma iterComposition_strictMono (hd : ∀ n x, HasDerivAt (f n) (D n x) x)
    (hD : ∀ n x, 0 < D n x) (n : ℕ) : StrictMono (iterComposition f n) := by
  apply strictMono_of_deriv_pos
  intro x
  rw [(iterComposition_hasDeriv hd n x).deriv]
  exact iterDerivative_pos hD n x
lemma iterDerivative_log_oscillation (hd : ∀ n x, HasDerivAt (f n) (D n x) x)
    (hD : ∀ n x, (1/2 : ℝ) ≤ D n x) {K : ℝ≥0}
    (hK : ∀ n, LipschitzWith K (D n)) {a b x y : ℝ} (hx : x ∈ Icc a b) (hy : y ∈ Icc a b) (N : ℕ) :
    |Real.log (iterDerivative f D N x)-Real.log (iterDerivative f D N y)| ≤
      2*(K : ℝ)*(∑ n ∈ Finset.range N, (iterComposition f n b-iterComposition f n a)) := by
  rcases K with ⟨K,hKpos⟩
  change |Real.log (iterDerivative f D N x)-Real.log (iterDerivative f D N y)| ≤
    2*K*(∑ n ∈ Finset.range N, (iterComposition f n b-iterComposition f n a))
  have hp : ∀ n t, 0 < D n t := fun n t => lt_of_lt_of_le (by norm_num) (hD n t)
  induction N with
  | zero => simp [iterDerivative]
  | succ n ih =>
    have hm := (iterComposition_strictMono hd hp n).monotone
    have hu := hm hx.1
    have hv := hm hx.2
    have hu' := hm hy.1
    have hv' := hm hy.2
    have hab : 0 ≤ iterComposition f n b-iterComposition f n a := by linarith
    have hdist : |iterComposition f n x-iterComposition f n y| ≤
        iterComposition f n b-iterComposition f n a := by
      rw [abs_le]; constructor <;> linarith
    have hkd := (hK n).dist_le_mul (iterComposition f n x) (iterComposition f n y)
    change |D n (iterComposition f n x)-D n (iterComposition f n y)| ≤
      K*|iterComposition f n x-iterComposition f n y| at hkd
    have hC := mul_nonneg hKpos hab
    have hh := positive_log_difference_bound (by norm_num : (0 : ℝ)<1/2)
      (hD n (iterComposition f n x)) (hD n (iterComposition f n y)) hC
      (hkd.trans (mul_le_mul_of_nonneg_left hdist hKpos))
    simp only [iterDerivative,Real.log_mul (hp n _).ne' (iterDerivative_pos hp n _).ne',
      Finset.sum_range_succ]
    have ht := abs_add_le (Real.log (D n (iterComposition f n x))-Real.log (D n (iterComposition f n y)))
      (Real.log (iterDerivative f D n x)-Real.log (iterDerivative f D n y))
    have he : Real.log (D n (iterComposition f n x)) + Real.log (iterDerivative f D n x) -
      (Real.log (D n (iterComposition f n y)) + Real.log (iterDerivative f D n y)) =
      (Real.log (D n (iterComposition f n x))-Real.log (D n (iterComposition f n y)))+
      (Real.log (iterDerivative f D n x)-Real.log (iterDerivative f D n y)) := by ring
    rw [he]
    exact ht.trans ((add_le_add hh ih).trans_eq (by ring))
lemma iterDerivative_ratio_bound (hd : ∀ n x, HasDerivAt (f n) (D n x) x)
    (hD : ∀ n x, (1/2 : ℝ) ≤ D n x) {K : ℝ≥0}
    (hK : ∀ n, LipschitzWith K (D n)) {a b x y M : ℝ} (hx : x ∈ Icc a b) (hy : y ∈ Icc a b)
    (N : ℕ) (hM : 2*(K : ℝ)*(∑ n ∈ Finset.range N, (iterComposition f n b-iterComposition f n a)) ≤ M) :
    iterDerivative f D N x ≤ Real.exp M * iterDerivative f D N y := by
  have hp : ∀ n t, 0 < D n t := fun n t => lt_of_lt_of_le (by norm_num) (hD n t)
  have h := (le_abs_self _).trans ((iterDerivative_log_oscillation hd hD hK hx hy N).trans hM)
  have hex := Real.exp_le_exp.mpr h
  rw [Real.exp_sub,Real.exp_log (iterDerivative_pos hp N x),Real.exp_log (iterDerivative_pos hp N y)] at hex
  exact (div_le_iff₀ (iterDerivative_pos hp N y)).mp hex
end EuclideanFiveColor
end

noncomputable section
open Filter Topology Set
namespace EuclideanFiveColor
lemma eventually_reaches_threshold {l : ℕ → ℝ} {q L : ℝ} (hq : 1 < q) (h0 : 0 < l 0)
    (hstep : ∀ n, l n < L → q*l n ≤ l (n+1)) : ∃ N, L ≤ l N := by
  by_contra hex
  have hlt : ∀ n, l n < L := fun n => lt_of_not_ge (fun h => hex ⟨n,h⟩)
  have hp : ∀ n, 0 < l n := by
    intro n
    induction n with
    | zero => exact h0
    | succ n ih => exact (mul_pos (lt_trans zero_lt_one hq) ih).trans_le (hstep n (hlt n))
  have hm : Monotone l := monotone_nat_of_le_succ fun n => by nlinarith [hstep n (hlt n),hp n]
  have hg : ∀ n : ℕ, (n : ℝ)*((q-1)*l 0) ≤ l n := by
    intro n
    induction n with
    | zero => simpa using h0.le
    | succ n ih =>
      rw [Nat.cast_add,Nat.cast_one]
      have hl := hm (Nat.zero_le n)
      have h := hstep n (hlt n)
      have ht := mul_le_mul_of_nonneg_left hl (sub_nonneg.mpr hq.le)
      nlinarith
  have hc : 0 < (q-1)*l 0 := mul_pos (sub_pos.mpr hq) h0
  obtain ⟨N,hN⟩ := exists_nat_gt (L/((q-1)*l 0))
  have hn : L < (N : ℝ)*((q-1)*l 0) := (div_lt_iff₀ hc).mp hN
  exact (hlt N).not_ge (hn.le.trans (hg N))
lemma first_expansion_threshold {l : ℕ → ℝ} {q U L : ℝ} (hq : 1 < q) (h0 : 0 < l 0)
    (hsmall : l 0 < L) (hU : 0 ≤ U)
    (hstep : ∀ n, l n < L → q*l n ≤ l (n+1))
    (hupper : ∀ n, l (n+1) ≤ U*l n) :
    ∃ N, L ≤ l N ∧ l N ≤ U*L ∧ (∀ n < N, l n < L) ∧
      (q-1)*(∑ n ∈ Finset.range N, l n) ≤ l N := by
  have hex := eventually_reaches_threshold hq h0 hstep
  let N := Nat.find hex
  have hN : L ≤ l N := Nat.find_spec hex
  have hbefore : ∀ n < N, l n < L := fun n hn => lt_of_not_ge (Nat.find_min hex hn)
  have hNpos : 0 < N := by
    by_contra h
    have hzero : N=0 := Nat.eq_zero_of_not_pos h
    rw [hzero] at hN
    exact hsmall.not_ge hN
  have hup : l N ≤ U*L := by
    obtain ⟨n,hn⟩ := Nat.exists_eq_succ_of_ne_zero (Nat.ne_of_gt hNpos)
    rw [hn]
    exact (hupper n).trans (mul_le_mul_of_nonneg_left (hbefore n (by omega)).le hU)
  have hsum : ∀ n ≤ N, (q-1)*(∑ i ∈ Finset.range n, l i) ≤ l n-l 0 := by
    intro n
    induction n with
    | zero => intro _; simp
    | succ n ih =>
      intro hn
      have hi := ih (by omega)
      have hs := hstep n (hbefore n (by omega))
      rw [Finset.sum_range_succ,mul_add]
      nlinarith
  exact ⟨N,hN,hup,hbefore,(hsum N le_rfl).trans (by linarith)⟩
end EuclideanFiveColor
end

noncomputable section
open Filter Topology Set
open scoped NNReal
namespace EuclideanFiveColor
lemma exists_expanding_word {ι : Type*} {F D : ι → ℝ → ℝ} {K : ℝ≥0} {e U L a b : ℝ}
    (hd : ∀ j x, HasDerivAt (F j) (D j x) x)
    (hp : ∀ j x, (1/2 : ℝ) ≤ D j x) (hup : ∀ j x, D j x ≤ U)
    (hK : ∀ j, LipschitzWith K (D j)) (hlarge : ∀ x, ∃ j, 1+e ≤ D j x)
    (he : 0 < e) (hKL : (K : ℝ)*L ≤ e) (hU : 0 ≤ U)
    (hab : a < b) (hsmall : b-a < L) :
    ∃ w : ℕ → ι, ∃ N : ℕ,
      L ≤ iterComposition (fun n => F (w n)) N b-iterComposition (fun n => F (w n)) N a ∧
      iterComposition (fun n => F (w n)) N b-iterComposition (fun n => F (w n)) N a ≤ U*L ∧
      ∀ x ∈ Icc a b, ∀ y ∈ Icc a b,
        iterDerivative (fun n => F (w n)) (fun n => D (w n)) N x ≤
          Real.exp (4*(K : ℝ)*U*L/e)*iterDerivative (fun n => F (w n)) (fun n => D (w n)) N y := by
  choose j hj using hlarge
  let A : ℕ → ℝ × ℝ := fun n => Nat.rec (a,b)
    (fun _ p => (F (j ((p.1+p.2)/2)) p.1,F (j ((p.1+p.2)/2)) p.2)) n
  let w : ℕ → ι := fun n => j (((A n).1+(A n).2)/2)
  let f : ℕ → ℝ → ℝ := fun n => F (w n)
  let d : ℕ → ℝ → ℝ := fun n => D (w n)
  have hd' : ∀ n x, HasDerivAt (f n) (d n x) x := fun n x => hd (w n) x
  have hp' : ∀ n x, 0 < d n x := fun n x => (by norm_num : (0 : ℝ)<1/2).trans_le (hp (w n) x)
  have hends : ∀ n, (A n).1=iterComposition f n a ∧ (A n).2=iterComposition f n b := by
    intro n
    induction n with
    | zero => exact ⟨rfl,rfl⟩
    | succ n ih =>
      change f n (A n).1=iterComposition f (n+1) a ∧ f n (A n).2=iterComposition f (n+1) b
      rw [ih.1,ih.2]
      exact ⟨rfl,rfl⟩
  let l : ℕ → ℝ := fun n => iterComposition f n b-iterComposition f n a
  have hpos : ∀ n, 0 < l n := fun n => sub_pos.mpr (iterComposition_strictMono hd' hp' n hab)
  have hstep : ∀ n, l n < L → (1+e/2)*l n ≤ l (n+1) := by
    intro n hln
    apply controlled_interval_expands (hd' n) (hK (w n))
      (iterComposition_strictMono hd' hp' n hab).le
    · exact (mul_le_mul_of_nonneg_left hln.le K.2).trans hKL
    · simpa only [d,w,(hends n).1,(hends n).2] using hj (((A n).1+(A n).2)/2)
  have hupper : ∀ n, l (n+1) ≤ U*l n := by
    intro n
    exact image_sub_le_mul_sub_of_deriv_le (fun x => (hd' n x).differentiableAt)
      (fun x => by rw [(hd' n x).deriv]; exact hup (w n) x)
      (iterComposition_strictMono hd' hp' n hab).le
  obtain ⟨N,hN,hNu,_,hsum⟩ := first_expansion_threshold (by linarith : 1 < 1+e/2)
    (hpos 0) hsmall hU hstep hupper
  refine ⟨w,N,hN,hNu,fun x hx y hy => ?_⟩
  apply iterDerivative_ratio_bound hd' (fun n x => hp (w n) x) (fun n => hK (w n)) hx hy N
  change 2*(K : ℝ)*(∑ n ∈ Finset.range N, l n) ≤ 4*(K : ℝ)*U*L/e
  apply (le_div_iff₀ he).mpr
  have hsum' : e/2*(∑ n ∈ Finset.range N, l n) ≤ U*L := by
    simpa only [add_sub_cancel_left] using hsum.trans hNu
  have hmul := mul_le_mul_of_nonneg_left hsum' (by positivity : (0 : ℝ)≤4*(K : ℝ))
  nlinarith
end EuclideanFiveColor
end

noncomputable section
open MeasureTheory Filter Topology Set
open scoped NNReal ENNReal
namespace EuclideanFiveColor
lemma line_lipschitzOn_image_bound {f : ℝ → ℝ} {s : Set ℝ} {K : ℝ≥0}
    (hf : LipschitzOnWith K f s) : volume (f '' s) ≤ (K : ℝ≥0∞)*volume s := by
  have h := hf.hausdorffMeasure_image_le (by norm_num : (0 : ℝ)≤1)
  simpa only [hausdorffMeasure_real,ENNReal.rpow_one] using h
lemma interval_defect_image_bound {f : ℝ → ℝ} {a b : ℝ} {K : ℝ≥0} {A : Set ℝ}
    (hab : a ≤ b) (hc : ContinuousOn f (Icc a b)) (hm : MonotoneOn f (Icc a b))
    (hK : LipschitzOnWith K f (Icc a b))
    (hA : ∀ᵐ x : ℝ ∂volume, x ∈ A ↔ f x ∈ A) :
    volume (Icc (f a) (f b) \ A) ≤ (K : ℝ≥0∞)*volume (Icc a b \ A) := by
  let E : Set ℝ := {x ∈ Icc a b | ¬(x ∈ A ↔ f x ∈ A)}
  have hE : volume E=0 := measure_mono_null (fun _ h => h.2) (ae_iff.mp hA)
  have hEi : volume (f '' E)=0 := by
    have h := line_lipschitzOn_image_bound (hK.mono (show E ⊆ Icc a b from fun _ h => h.1))
    rw [hE,mul_zero] at h
    exact le_antisymm h bot_le
  have hsub : Icc (f a) (f b) \ A ⊆ f '' (Icc a b \ A) ∪ f '' E := by
    intro y hy
    obtain ⟨x,hx,hxy⟩ := (hc.image_Icc_of_monotoneOn hab hm ▸ hy.1 : y ∈ f '' Icc a b)
    by_cases hxA : x ∈ A
    · right
      exact ⟨x,⟨hx,fun h => hy.2 (hxy ▸ h.mp hxA)⟩,hxy⟩
    · exact Or.inl ⟨x,⟨hx,hxA⟩,hxy⟩
  calc
    volume (Icc (f a) (f b) \ A) ≤ volume (f '' (Icc a b \ A) ∪ f '' E) := measure_mono hsub
    _ ≤ volume (f '' (Icc a b \ A))+volume (f '' E) := measure_union_le _ _
    _ = volume (f '' (Icc a b \ A)) := by rw [hEi,add_zero]
    _ ≤ (K : ℝ≥0∞)*volume (Icc a b \ A) := line_lipschitzOn_image_bound (hK.mono sdiff_subset)
lemma derivative_ratio_lipschitzOn {f D : ℝ → ℝ} {a b R : ℝ} (hab : a < b)
    (hd : ∀ x, HasDerivAt f (D x) x) (hp : ∀ x, 0 < D x) (hR : 0 ≤ R)
    (hratio : ∀ x ∈ Icc a b, ∀ y ∈ Icc a b, D x ≤ R*D y) :
    LipschitzOnWith (Real.toNNReal (R*((f b-f a)/(b-a)))) f (Icc a b) := by
  obtain ⟨z,hz,he⟩ := exists_hasDerivAt_eq_slope f D hab
    (fun x _ => (hd x).continuousAt.continuousWithinAt) (fun x _ => hd x)
  apply (convex_Icc a b).lipschitzOnWith_of_nnnorm_deriv_le
    (fun x _ => (hd x).differentiableAt)
  intro x hx
  rw [(hd x).deriv]
  apply NNReal.coe_le_coe.mp
  rw [Real.coe_toNNReal _ (by rw [← he]; exact mul_nonneg hR (hp z).le),coe_nnnorm,Real.norm_eq_abs,abs_of_pos (hp x)]
  rw [← he]
  exact hratio x hx z ⟨hz.1.le,hz.2.le⟩
end EuclideanFiveColor
end

noncomputable section
open MeasureTheory Filter Topology Set
open scoped NNReal ENNReal
namespace EuclideanFiveColor
lemma line_volume_preimage_bound {F : ℝ → ℝ} {s : Set (ℝ)} {K : ℝ≥0}
    (hF : AntilipschitzWith K (s.domRestrict F)) (A : Set (ℝ)) :
    volume (F ⁻¹' A ∩ s) ≤ (K : ENNReal) * volume A := by
  have he : Subtype.val '' ((s.domRestrict F) ⁻¹' A) = F ⁻¹' A ∩ s := by
    ext p
    constructor
    · rintro ⟨q,hq,rfl⟩; exact ⟨hq,q.2⟩
    · rintro ⟨hp,hs⟩; exact ⟨⟨p,hs⟩,hp,rfl⟩
  have hi := (isometry_subtype_coe : Isometry (Subtype.val : s → ℝ)).hausdorffMeasure_image
    (Or.inl (by norm_num : (0 : ℝ)≤1)) ((s.domRestrict F) ⁻¹' A)
  have ha := hF.hausdorffMeasure_preimage_le (by norm_num : (0 : ℝ)≤1) A
  rw [he,hausdorffMeasure_real] at hi
  rw [← hi,hausdorffMeasure_real,ENNReal.rpow_one] at ha
  exact ha
lemma line_map_restrict_volume_le {F : ℝ → ℝ} (hm : Measurable F)
    {s B : Set (ℝ)} (_hB : MeasurableSet B) {K : ℝ≥0}
    (hF : AntilipschitzWith K (s.domRestrict F)) (himage : MapsTo F s B) :
    (volume.restrict s).map F ≤ (K : ENNReal) • volume.restrict B := by
  apply Measure.le_iff.mpr
  intro A hA
  rw [Measure.map_apply hm hA,Measure.restrict_apply (hm hA),Measure.smul_apply,
    Measure.restrict_apply hA,smul_eq_mul]
  have he : F ⁻¹' A ∩ s = F ⁻¹' (A ∩ B) ∩ s := by
    ext x
    exact ⟨fun hx => ⟨⟨hx.1,himage hx.2⟩,hx.2⟩,fun hx => ⟨hx.1.1,hx.2⟩⟩
  rw [he]
  exact line_volume_preimage_bound hF (A ∩ B)
end EuclideanFiveColor
end

noncomputable section
open MeasureTheory Filter Topology
open scoped NNReal
namespace EuclideanFiveColor
variable {X Y : Type*} [MeasurableSpace X] [TopologicalSpace Y] [NormalSpace Y]
  [MeasurableSpace Y] [BorelSpace Y] {μ : Measure X} {ν : Measure Y}
omit [TopologicalSpace Y] [NormalSpace Y] [BorelSpace Y] in
lemma integrable_comp_of_map_le {T : X → Y} (hT : Measurable T) {C : ℝ≥0}
    (hmap : μ.map T ≤ (C : ENNReal) • ν) {f : Y → ℝ} (hf : Integrable f ν) :
    Integrable (fun x => f (T x)) μ := by
  have hh := (hf.smul_measure (by simp : (C : ENNReal) ≠ ⊤)).mono_measure hmap
  exact (integrable_map_measure hh.aestronglyMeasurable hT.aemeasurable).mp hh
omit [TopologicalSpace Y] [NormalSpace Y] [BorelSpace Y] in
lemma integral_norm_comp_le {T : X → Y} (hT : Measurable T) {C : ℝ≥0}
    (hmap : μ.map T ≤ (C : ENNReal) • ν) {f : Y → ℝ} (hf : Integrable f ν) :
    (∫ x, ‖f (T x)‖ ∂μ) ≤ (C : ℝ)*(∫ y, ‖f y‖ ∂ν) := by
  have hh := (hf.smul_measure (by simp : (C : ENNReal) ≠ ⊤)).mono_measure hmap
  rw [← integral_map hT.aemeasurable hh.norm.aestronglyMeasurable]
  calc
    _ ≤ ∫ y, ‖f y‖ ∂((C : ENNReal) • ν) :=
      integral_mono_measure hmap (Eventually.of_forall fun y => norm_nonneg _) (hf.norm.smul_measure (by simp))
    _ = _ := by rw [integral_smul_measure]; simp
/-- L¹ continuity under measurable perturbations with a common bounded pushforward density. -/
lemma tendsto_integral_norm_comp_sub [IsFiniteMeasure μ] [ν.WeaklyRegular]
    {T : ℕ → X → Y} {S : X → Y} {C : ℝ≥0}
    (hT : ∀ n, Measurable (T n)) (hS : Measurable S)
    (hmT : ∀ n, μ.map (T n) ≤ (C : ENNReal) • ν) (hmS : μ.map S ≤ (C : ENNReal) • ν)
    (ht : ∀ᵐ x ∂μ, Tendsto (fun n => T n x) atTop (𝓝 (S x)))
    {f : Y → ℝ} (hf : Integrable f ν) :
    Tendsto (fun n => ∫ x, ‖f (T n x)-f (S x)‖ ∂μ) atTop (𝓝 0) := by
  apply Metric.tendsto_atTop.mpr
  intro ε hε
  let δ := ε/(3*((C : ℝ)+1))
  have hδ : 0<δ := by dsimp [δ]; positivity
  obtain ⟨g,hg,hgi⟩ := hf.exists_boundedContinuous_integral_sub_le hδ
  have hgT (n : ℕ) : Integrable (fun x => g (T n x)) μ :=
    integrable_comp_of_map_le (hT n) (hmT n) hgi
  have hgS : Integrable (fun x => g (S x)) μ := integrable_comp_of_map_le hS hmS hgi
  have hfT (n : ℕ) := integrable_comp_of_map_le (hT n) (hmT n) hf
  have hfS := integrable_comp_of_map_le hS hmS hf
  have hmid : Tendsto (fun n => ∫ x, ‖g (T n x)-g (S x)‖ ∂μ) atTop (𝓝 0) := by
    have hp := tendsto_integral_of_dominated_convergence (μ := μ) (fun _ => 2*‖g‖)
      (fun n => ((hgT n).sub hgS).norm.aestronglyMeasurable) (integrable_const _)
      (fun n => Eventually.of_forall fun x => by
        rw [norm_norm]
        exact (norm_sub_le _ _).trans (by linarith [g.norm_coe_le_norm (T n x),g.norm_coe_le_norm (S x)]))
      (ht.mono fun x hx => by
        have hh := (g.continuous.tendsto (S x)).comp hx
        simpa using (hh.sub tendsto_const_nhds).norm)
    simpa using hp
  obtain ⟨N,hN⟩ := Metric.tendsto_atTop.mp hmid (ε/3) (by positivity)
  refine ⟨N,fun n hn => ?_⟩
  have h1 : (∫ x, ‖f (T n x)-g (T n x)‖ ∂μ) ≤ (C : ℝ)*δ :=
    (integral_norm_comp_le (hT n) (hmT n) (hf.sub hgi)).trans (mul_le_mul_of_nonneg_left hg C.2)
  have h2 : (∫ x, ‖f (S x)-g (S x)‖ ∂μ) ≤ (C : ℝ)*δ :=
    (integral_norm_comp_le hS hmS (hf.sub hgi)).trans (mul_le_mul_of_nonneg_left hg C.2)
  have htri : (∫ x, ‖f (T n x)-f (S x)‖ ∂μ) ≤
      (∫ x, ‖f (T n x)-g (T n x)‖ ∂μ) + (∫ x, ‖g (T n x)-g (S x)‖ ∂μ) +
      (∫ x, ‖f (S x)-g (S x)‖ ∂μ) := by
    have ha : Integrable (fun x => ‖f (T n x)-g (T n x)‖) μ := ((hfT n).sub (hgT n)).norm
    have hb : Integrable (fun x => ‖g (T n x)-g (S x)‖) μ := ((hgT n).sub hgS).norm
    have hc : Integrable (fun x => ‖f (S x)-g (S x)‖) μ := (hfS.sub hgS).norm
    have hi := integral_mono ((hfT n).sub hfS).norm ((ha.add hb).add hc) (fun x => by
      simpa only [Pi.add_apply,Pi.sub_apply,← dist_eq_norm,dist_comm (g (S x))] using
        dist_triangle4 (f (T n x)) (g (T n x)) (g (S x)) (f (S x)))
    apply hi.trans_eq
    exact (integral_add (ha.add hb) hc).trans (congrArg (fun t => t + ∫ x, ‖f (S x)-g (S x)‖ ∂μ) (integral_add ha hb))
  have hδv : (C : ℝ)*δ ≤ ε/3 := by
    dsimp [δ]
    rw [← mul_div_assoc]
    apply (div_le_iff₀ (by positivity : 0<3*((C : ℝ)+1))).mpr
    nlinarith [C.2]
  rw [Real.dist_eq,sub_zero,abs_of_nonneg (integral_nonneg fun x => norm_nonneg _)]
  have hm := hN n hn
  rw [Real.dist_eq,sub_zero,abs_of_nonneg (integral_nonneg fun x => norm_nonneg _)] at hm
  linarith
end EuclideanFiveColor
end

noncomputable section
open MeasureTheory Filter Topology
open scoped NNReal
namespace EuclideanFiveColor
lemma tendsto_integral_norm_comp_sub_eventual {X Y : Type*} [MeasurableSpace X]
    [TopologicalSpace Y] [NormalSpace Y] [MeasurableSpace Y] [BorelSpace Y]
    {μ : Measure X} {ν : Measure Y} [IsFiniteMeasure μ] [ν.WeaklyRegular]
    {T : ℕ → X → Y} {S : X → Y} {C : ℝ≥0}
    (hT : ∀ n, Measurable (T n)) (hS : Measurable S)
    (hmT : ∀ᶠ n in atTop, μ.map (T n) ≤ (C : ENNReal) • ν) (hmS : μ.map S ≤ (C : ENNReal) • ν)
    (ht : ∀ᵐ x ∂μ, Tendsto (fun n => T n x) atTop (𝓝 (S x)))
    {f : Y → ℝ} (hf : Integrable f ν) :
    Tendsto (fun n => ∫ x, ‖f (T n x)-f (S x)‖ ∂μ) atTop (𝓝 0) := by
  obtain ⟨N,hN⟩ := eventually_atTop.mp hmT
  apply (tendsto_add_atTop_iff_nat N).mp
  apply tendsto_integral_norm_comp_sub (T := fun n => T (n+N)) (C := C)
    (fun n => hT (n+N)) hS (fun n => hN _ (Nat.le_add_left N n)) hmS
  · exact ht.mono fun x hx => (tendsto_add_atTop_iff_nat N).mpr hx
  · exact hf
end EuclideanFiveColor
end

noncomputable section
open MeasureTheory Set Filter Topology
open scoped NNReal
namespace EuclideanFiveColor
lemma line_antilipschitz_qmp {S : ℝ → ℝ} (hS : Measurable S) {I : Set ℝ} {K : ℝ≥0}
    (hA : AntilipschitzWith K (I.domRestrict S)) :
    Measure.QuasiMeasurePreserving S (volume.restrict I) volume := by
  refine ⟨hS,?_⟩
  have hle := line_map_restrict_volume_le hS MeasurableSet.univ hA (mapsTo_univ S I)
  rw [Measure.restrict_univ] at hle
  exact Measure.absolutelyContinuous_of_le_smul hle
lemma line_indicator_pullback_L1 {T : ℕ → ℝ → ℝ} {S : ℝ → ℝ} {I B D : Set ℝ} {K : ℝ≥0}
    [IsFiniteMeasure (volume.restrict I)] [IsFiniteMeasure (volume.restrict B)]
    (hT : ∀ n, Measurable (T n)) (hS : Measurable S)
    (hB : IsCompact B) (hD : MeasurableSet D)
    (hAT : ∀ᶠ n in atTop, AntilipschitzWith K (I.domRestrict (T n)))
    (hAS : AntilipschitzWith K (I.domRestrict S))
    (hBT : ∀ᶠ n in atTop, MapsTo (T n) I B) (hBS : MapsTo S I B)
    (ht : ∀ᵐ x ∂volume.restrict I, Tendsto (fun n => T n x) atTop (𝓝 (S x))) :
    Tendsto (fun n => ∫ x in I, ‖D.indicator (fun _ => (1 : ℝ)) (T n x)-
      D.indicator (fun _ => (1 : ℝ)) (S x)‖) atTop (𝓝 0) := by
  have : (volume.restrict B).WeaklyRegular := Measure.WeaklyRegular.restrict_of_measure_ne_top hB.measure_lt_top.ne
  apply tendsto_integral_norm_comp_sub_eventual (ν := volume.restrict B) (C := K) hT hS
  · filter_upwards [hAT,hBT] with n ha hb
    exact line_map_restrict_volume_le (hT n) hB.measurableSet ha hb
  · exact line_map_restrict_volume_le hS hB.measurableSet hAS hBS
  · exact ht
  · exact (integrable_const (1 : ℝ)).indicator hD
end EuclideanFiveColor
end

noncomputable section
open MeasureTheory Filter Topology Set
open scoped NNReal ENNReal
namespace EuclideanFiveColor
lemma deriv_lower_antilipschitz {f D : ℝ → ℝ} (hd : ∀ x, HasDerivAt f (D x) x)
    (hp : ∀ x, (1/2 : ℝ) ≤ D x) : AntilipschitzWith 2 f := by
  apply AntilipschitzWith.of_le_mul_dist
  intro x y
  wlog hxy : x ≤ y generalizing x y
  · simpa only [dist_comm] using this y x (le_of_not_ge hxy)
  have hm := mul_sub_le_image_sub_of_le_deriv (fun x => (hd x).differentiableAt)
    (fun x => by rw [(hd x).deriv]; exact hp x) hxy
  have hmono : f x ≤ f y := le_of_sub_nonneg (by nlinarith)
  rw [Real.dist_eq,Real.dist_eq,abs_of_nonpos (sub_nonpos.mpr hxy),
    abs_of_nonpos (sub_nonpos.mpr hmono)]
  norm_num
  linarith
lemma deriv_lower_qmp {f D : ℝ → ℝ} (hd : ∀ x, HasDerivAt f (D x) x)
    (hp : ∀ x, (1/2 : ℝ) ≤ D x) : Measure.QuasiMeasurePreserving f volume volume := by
  have hA := (deriv_lower_antilipschitz hd hp).comp
    ((isometry_subtype_coe : Isometry (Subtype.val : {x : ℝ // x ∈ (univ : Set ℝ)} → ℝ)).antilipschitzWith)
  simpa only [Measure.restrict_univ] using
    (line_antilipschitz_qmp (I := univ) (continuous_iff_continuousAt.mpr (fun x => (hd x).continuousAt)).measurable hA)
lemma iterComposition_invariant {f : ℕ → ℝ → ℝ} {A : Set ℝ}
    (hq : ∀ n, Measure.QuasiMeasurePreserving (f n) volume volume)
    (hA : ∀ n, ∀ᵐ x : ℝ ∂volume, x ∈ A ↔ f n x ∈ A) (N : ℕ) :
    ∀ᵐ x : ℝ ∂volume, x ∈ A ↔ iterComposition f N x ∈ A := by
  have hq' : ∀ n, Measure.QuasiMeasurePreserving (iterComposition f n) volume volume := by
    intro n
    induction n with
    | zero => exact Measure.QuasiMeasurePreserving.id _
    | succ n ih => exact (hq n).comp ih
  induction N with
  | zero => exact Filter.Eventually.of_forall (fun x => Iff.rfl)
  | succ N ih =>
    filter_upwards [ih,(hq' N).ae (hA N)] with x hx hxx
    exact hx.trans hxx
lemma expanding_interval_defect {ι : Type*} {F D : ι → ℝ → ℝ}
    {K : ℝ≥0} {e U L a b : ℝ} {A : Set ℝ}
    (hd : ∀ j x, HasDerivAt (F j) (D j x) x)
    (hp : ∀ j x, (1/2 : ℝ) ≤ D j x) (hup : ∀ j x, D j x ≤ U)
    (hK : ∀ j, LipschitzWith K (D j)) (hlarge : ∀ x, ∃ j, 1+e ≤ D j x)
    (he : 0 < e) (hKL : (K : ℝ)*L ≤ e) (hU : 0 ≤ U)
    (hinv : ∀ j, ∀ᵐ x : ℝ ∂volume, x ∈ A ↔ F j x ∈ A)
    (hab : a < b) (hsmall : b-a < L) :
    ∃ a' b' : ℝ, L ≤ b'-a' ∧ b'-a' ≤ U*L ∧
      volume (Icc a' b' \ A) ≤ ENNReal.ofReal (Real.exp (4*(K : ℝ)*U*L/e)*U*L/(b-a))*
        volume (Icc a b \ A) := by
  obtain ⟨w,N,hN,hNu,hr⟩ := exists_expanding_word hd hp hup hK hlarge he hKL hU hab hsmall
  let f := fun n => F (w n)
  let G := iterComposition f N
  have hd' := iterComposition_hasDeriv (fun n x => hd (w n) x) N
  have hp' := iterDerivative_pos (f := f) (fun n x => lt_of_lt_of_le (by norm_num) (hp (w n) x)) N
  have hm := iterComposition_strictMono (fun n x => hd (w n) x)
    (fun n x => lt_of_lt_of_le (by norm_num) (hp (w n) x)) N
  have hLip := derivative_ratio_lipschitzOn hab hd' hp' (Real.exp_pos _).le hr
  have hAi := iterComposition_invariant (fun n => deriv_lower_qmp (hd (w n)) (hp (w n)))
    (fun n => hinv (w n)) N
  refine ⟨G a,G b,hN,hNu,?_⟩
  apply (interval_defect_image_bound hab.le
    (fun x _ => (hd' x).continuousAt.continuousWithinAt) (hm.monotone.monotoneOn _) hLip hAi).trans
  gcongr
  change ENNReal.ofReal _ ≤ ENNReal.ofReal _
  apply ENNReal.ofReal_le_ofReal
  have := mul_le_mul_of_nonneg_left hNu (Real.exp_pos (4*(K : ℝ)*U*L/e)).le
  calc
    Real.exp (4*(K : ℝ)*U*L/e)*((G b-G a)/(b-a)) =
      (Real.exp (4*(K : ℝ)*U*L/e)*(G b-G a))/(b-a) := by ring
    _ ≤ Real.exp (4*(K : ℝ)*U*L/e)*U*L/(b-a) := by
      apply div_le_div_of_nonneg_right _ (sub_pos.mpr hab).le
      simpa only [mul_assoc] using this
end EuclideanFiveColor
end

noncomputable section
open MeasureTheory Filter Topology Set
namespace EuclideanFiveColor
lemma periodic_interval_defect {A : Set ℝ} {P : ℝ}
    (hper : ∀ (n : ℤ) x, x+(n : ℝ)*P ∈ A ↔ x ∈ A) (n : ℤ) (a b : ℝ) :
    volume (Icc (a-(n : ℝ)*P) (b-(n : ℝ)*P) \ A) = volume (Icc a b \ A) := by
  have he : Icc (a-(n : ℝ)*P) (b-(n : ℝ)*P) \ A =
      (fun x : ℝ => x+(n : ℝ)*P) ⁻¹' (Icc a b \ A) := by
    ext x
    simp only [mem_preimage,Set.mem_sdiff,mem_Icc,hper]
    constructor <;> rintro ⟨⟨h₁,h₂⟩,h₃⟩ <;> exact ⟨⟨by linarith,by linarith⟩,h₃⟩
  rw [he,measure_preimage_add_right]
lemma periodic_interval_normalize {A : Set ℝ} {P : ℝ} (hP : 0 < P)
    (hper : ∀ (n : ℤ) x, x+(n : ℝ)*P ∈ A ↔ x ∈ A) (a b : ℝ) :
    ∃ a' b' : ℝ, a' ∈ Icc 0 P ∧ b'-a'=b-a ∧
      volume (Icc a' b' \ A)=volume (Icc a b \ A) := by
  let n : ℤ := ⌊a/P⌋
  refine ⟨a-(n : ℝ)*P,b-(n : ℝ)*P,?_,by ring,periodic_interval_defect hper n a b⟩
  have h := Int.fract_div_mul_self_mem_Ico P a hP
  have he : Int.fract (a/P)*P=a-(n : ℝ)*P := by
    change (a/P-(⌊a/P⌋ : ℝ))*P=a-(⌊a/P⌋ : ℝ)*P
    field_simp
  rw [he] at h
  exact ⟨h.1,h.2.le⟩
lemma compact_almost_conull_interval {A : Set ℝ} {P L : ℝ}
    {a b : ℕ → ℝ} (hL : 0 < L) (ha : ∀ n, a n ∈ Icc 0 P)
    (hl : ∀ n, L ≤ b n-a n)
    (hdef : Tendsto (fun n => volume (Icc (a n) (b n) \ A)) atTop (𝓝 0)) :
    ∃ x y : ℝ, y-x=L/2 ∧ volume (Icc x y \ A)=0 := by
  obtain ⟨z,hz,φ,hφ,hzlim⟩ := isCompact_Icc.tendsto_subseq ha
  have he : ∀ᶠ n in atTop, Icc (z+L/4) (z+3*L/4) ⊆ Icc (a (φ n)) (b (φ n)) := by
    have hdist := (Metric.tendsto_nhds.mp hzlim) (L/4) (by positivity)
    filter_upwards [hdist] with n hn
    rw [Real.dist_eq,abs_lt] at hn
    dsimp only [Function.comp_apply] at hn
    intro x hx
    have hh := hl (φ n)
    constructor <;> linarith [hx.1,hx.2]
  have hle : ∀ᶠ n in atTop, volume (Icc (z+L/4) (z+3*L/4) \ A) ≤
      volume (Icc (a (φ n)) (b (φ n)) \ A) := he.mono (fun _ h => measure_mono (sdiff_subset_sdiff_left h))
  refine ⟨z+L/4,z+3*L/4,by ring,?_⟩
  exact le_antisymm (ge_of_tendsto (hdef.comp hφ.tendsto_atTop) hle) bot_le
end EuclideanFiveColor
end

noncomputable section
open MeasureTheory Filter Topology Set
open scoped ENNReal
namespace EuclideanFiveColor
lemma exists_density_interval {A : Set ℝ} (hA : MeasurableSet A) (hpos : volume A ≠ 0)
    {L ε : ℝ} (hL : 0 < L) (hε : 0 < ε) :
    ∃ a b : ℝ, a < b ∧ b-a < L ∧
      volume (Icc a b \ A) ≤ ENNReal.ofReal ε*ENNReal.ofReal (b-a) := by
  have h := Besicovitch.ae_tendsto_measure_inter_div_of_measurableSet (volume : Measure ℝ) hA.compl
  obtain ⟨x,hx,ht⟩ := Measure.exists_mem_of_measure_ne_zero_of_ae hpos (ae_restrict_of_ae h)
  have hx' : x ∉ Aᶜ := by simpa using hx
  simp only [indicator_of_notMem hx'] at ht
  have he : (0 : ℝ≥0∞) < ENNReal.ofReal ε := ENNReal.ofReal_pos.mpr hε
  have hev := ht.eventually (gt_mem_nhds he)
  have hsmall : ∀ᶠ r : ℝ in 𝓝[>] 0, r < L/2 :=
    (eventually_lt_nhds (by positivity : (0 : ℝ)<L/2)).filter_mono nhdsWithin_le_nhds
  have hev' : ∀ᶠ r : ℝ in 𝓝[>] 0,
      0 < r ∧ r < L/2 ∧ volume (Aᶜ ∩ Metric.closedBall x r)/volume (Metric.closedBall x r)<ENNReal.ofReal ε := by
    filter_upwards [self_mem_nhdsWithin,hev,hsmall] with r hr hh hs
    exact ⟨hr,hs,hh⟩
  obtain ⟨r,hr,hs,hh⟩ := hev'.exists
  refine ⟨x-r,x+r,by linarith,by linarith,?_⟩
  rw [Real.closedBall_eq_Icc] at hh
  have heq : Aᶜ ∩ Icc (x-r) (x+r)=Icc (x-r) (x+r) \ A := by ext; simp [and_comm]
  rw [heq,Real.volume_Icc] at hh
  exact (ENNReal.div_le_iff (ne_of_gt (ENNReal.ofReal_pos.mpr (by linarith))) ENNReal.ofReal_ne_top).mp hh.le
end EuclideanFiveColor
end

noncomputable section
open MeasureTheory Filter Topology Set
open scoped NNReal ENNReal
namespace EuclideanFiveColor
lemma expansion_almost_conull {ι : Type*} {F D : ι → ℝ → ℝ}
    {K : ℝ≥0} {e U L : ℝ} {A : Set ℝ}
    (hd : ∀ j x, HasDerivAt (F j) (D j x) x)
    (hp : ∀ j x, (1/2 : ℝ) ≤ D j x) (hup : ∀ j x, D j x ≤ U)
    (hK : ∀ j, LipschitzWith K (D j)) (hlarge : ∀ x, ∃ j, 1+e ≤ D j x)
    (he : 0 < e) (hKL : (K : ℝ)*L ≤ e) (hU : 0 < U) (hL : 0 < L)
    (hinv : ∀ j, ∀ᵐ x : ℝ ∂volume, x ∈ A ↔ F j x ∈ A)
    (hA : MeasurableSet A) (hpos : volume A ≠ 0) {ε : ℝ} (hε : 0 < ε) :
    ∃ a b : ℝ, L ≤ b-a ∧ volume (Icc a b \ A) ≤ ENNReal.ofReal ε := by
  let C := Real.exp (4*(K : ℝ)*U*L/e)*U*L
  have hC : 0 < C := mul_pos (mul_pos (Real.exp_pos _) hU) hL
  obtain ⟨a,b,hab,hsmall,hdef⟩ := exists_density_interval hA hpos hL (div_pos hε hC)
  obtain ⟨a',b',hl,_,hbound⟩ := expanding_interval_defect hd hp hup hK hlarge he hKL hU.le hinv hab hsmall
  refine ⟨a',b',hl,hbound.trans ?_⟩
  change ENNReal.ofReal (C/(b-a))*volume (Icc a b \ A) ≤ ENNReal.ofReal ε
  calc
    _ ≤ ENNReal.ofReal (C/(b-a))*(ENNReal.ofReal (ε/C)*ENNReal.ofReal (b-a)) :=
      mul_le_mul_right hdef _
    _ = ENNReal.ofReal ((C/(b-a))*((ε/C)*(b-a))) := by
      rw [← ENNReal.ofReal_mul (div_pos hε hC).le,← ENNReal.ofReal_mul (div_pos hC (sub_pos.mpr hab)).le]
    _ = ENNReal.ofReal ε := by congr 1; field_simp [hC.ne', (sub_pos.mpr hab).ne']
lemma expansion_conull_interval {ι : Type*} {F D : ι → ℝ → ℝ}
    {K : ℝ≥0} {e U L P : ℝ} {A : Set ℝ}
    (hd : ∀ j x, HasDerivAt (F j) (D j x) x)
    (hp : ∀ j x, (1/2 : ℝ) ≤ D j x) (hup : ∀ j x, D j x ≤ U)
    (hK : ∀ j, LipschitzWith K (D j)) (hlarge : ∀ x, ∃ j, 1+e ≤ D j x)
    (he : 0 < e) (hKL : (K : ℝ)*L ≤ e) (hU : 0 < U) (hL : 0 < L) (hP : 0 < P)
    (hinv : ∀ j, ∀ᵐ x : ℝ ∂volume, x ∈ A ↔ F j x ∈ A)
    (hA : MeasurableSet A) (hpos : volume A ≠ 0)
    (hper : ∀ (n : ℤ) x, x+(n : ℝ)*P ∈ A ↔ x ∈ A) :
    ∃ a b : ℝ, b-a=L/2 ∧ volume (Icc a b \ A)=0 := by
  have hex : ∀ n : ℕ, ∃ a b : ℝ, a ∈ Icc 0 P ∧ L ≤ b-a ∧
      volume (Icc a b \ A) ≤ ENNReal.ofReal (1/((n : ℝ)+1)) := by
    intro n
    obtain ⟨a,b,hl,hdef⟩ := expansion_almost_conull hd hp hup hK hlarge he hKL hU hL hinv hA hpos
      (by positivity : (0 : ℝ)<1/((n : ℝ)+1))
    obtain ⟨a',b',ha',hlen,hdef'⟩ := periodic_interval_normalize hP hper a b
    exact ⟨a',b',ha',by rwa [hlen],hdef'.trans_le hdef⟩
  choose a b ha hl hdef using hex
  apply compact_almost_conull_interval hL ha hl
  have ht : Tendsto (fun n : ℕ => (1 : ℝ)/((n : ℝ)+1)) atTop (𝓝 0) :=
    tendsto_one_div_add_atTop_nhds_zero_nat
  exact tendsto_of_tendsto_of_tendsto_of_le_of_le tendsto_const_nhds
    (by simpa only [Function.comp_def,ENNReal.ofReal_zero] using ENNReal.continuous_ofReal.continuousAt.tendsto.comp ht)
    (fun _ => zero_le) hdef
end EuclideanFiveColor
end

noncomputable section
open MeasureTheory Filter Topology Set
open scoped NNReal ENNReal
namespace EuclideanFiveColor
lemma conull_extend_intervals {ι : Type*} {F : ι → ℝ → ℝ} {U : ℝ≥0}
    {e B a b : ℝ} {A : Set ℝ}
    (hLip : ∀ j, LipschitzWith U (F j)) (hmono : ∀ j, Monotone (F j))
    (hadvance : ∀ x, ∃ j, x+e ≤ F j x) (hdispl : ∀ j x, F j x ≤ x+B)
    (he : 0 < e) (hab : a ≤ b) (hB : B ≤ b-a)
    (hinv : ∀ j, ∀ᵐ x : ℝ ∂volume, x ∈ A ↔ F j x ∈ A)
    (hnull : volume (Icc a b \ A)=0) (n : ℕ) :
    ∃ b' : ℝ, b+(n : ℝ)*e ≤ b' ∧ volume (Icc a b' \ A)=0 := by
  induction n with
  | zero => exact ⟨b,by simp,hnull⟩
  | succ n ih =>
    obtain ⟨b',hb',hnull'⟩ := ih
    obtain ⟨j,hj⟩ := hadvance b'
    have hb : b ≤ b' := le_trans (le_add_of_nonneg_right (mul_nonneg (Nat.cast_nonneg n) he.le)) hb'
    have hfa : F j a ≤ b' := (hdispl j a).trans (by linarith)
    have himage : volume (Icc (F j a) (F j b') \ A)=0 := by
      apply le_antisymm _ bot_le
      exact (interval_defect_image_bound (hab.trans hb) (hLip j).continuous.continuousOn
        ((hmono j).monotoneOn _) (hLip j).lipschitzOnWith (hinv j)).trans (by simp [hnull'])
    refine ⟨F j b',?_,?_⟩
    · push_cast
      nlinarith
    · apply measure_mono_null (t := (Icc a b' \ A) ∪ (Icc (F j a) (F j b') \ A))
      · intro x hx
        by_cases hxb : x ≤ b'
        · exact Or.inl ⟨⟨hx.1.1,hxb⟩,hx.2⟩
        · exact Or.inr ⟨⟨le_trans hfa (le_of_not_ge hxb),hx.1.2⟩,hx.2⟩
      · exact le_antisymm ((measure_union_le _ _).trans (by rw [hnull',himage,add_zero])) bot_le
lemma conull_interval_alternation_false {A : Set ℝ} {a b κ : ℝ}
    (hκ : 0 < κ) (hab : κ < b-a) (hnull : volume (Icc a b \ A)=0)
    (halt : ∀ᵐ x : ℝ ∂volume, x+κ ∈ A ↔ x ∉ A) : False := by
  have hmem : ∀ᵐ x : ℝ ∂volume, x ∈ Icc a b → x ∈ A := by
    rw [ae_iff]
    exact measure_mono_null (fun x hx => by
      simp only [Classical.not_imp] at hx
      exact hx) hnull
  have hmem' := (measurePreserving_add_right volume κ).quasiMeasurePreserving.ae hmem
  have hbad : ∀ᵐ x : ℝ ∂volume, x ∉ Icc a (b-κ) := by
    filter_upwards [hmem,hmem',halt] with x hx hx' ha hxin
    have hxa : x ∈ A := hx ⟨hxin.1,by linarith [hxin.2]⟩
    have hxka : x+κ ∈ A := hx' ⟨by linarith [hxin.1],by linarith [hxin.2]⟩
    exact (ha.mp hxka) hxa
  have hz : volume (Icc a (b-κ))=0 := by
    have hh := ae_iff.mp hbad
    convert hh using 2
    ext x
    simp only [mem_Icc,mem_ofPred_eq,not_not]
  rw [Real.volume_Icc,ENNReal.ofReal_eq_zero] at hz
  linarith
end EuclideanFiveColor
end

end OAI


==> anc/erdos-1070/lean/OAI/Geometry/PlaneColoring/Five.lean <==
import OAI.Geometry.PlaneColoring.BorelTransfer
import OAI.Geometry.PlaneColoring.Mesh

namespace OAI

noncomputable section
open scoped Classical
open Set Topology ContinuousMap
namespace EuclideanFiveColor
lemma graphRealization_positive_three {V : Type*} {G : SimpleGraph V} {p : V → ℝ}
    (hp : p∈graphRealization G) {i j k : V} (hi : 0<p i) (hj : 0<p j) (hk : 0<p k) :
    i=j ∨ i=k ∨ j=k := by
  obtain ⟨a,b,_,t,_,rfl⟩ := hp
  have hpos (v : V) (hv : 0<graphEdgePoint a b t v) : v=a ∨ v=b := by
    by_contra! hh
    simp [graphEdgePoint_apply,hh.1,hh.2] at hv
  rcases hpos i hi with rfl|rfl <;> rcases hpos j hj with rfl|rfl <;>
    rcases hpos k hk with rfl|rfl <;> simp

/-- The actual positive-coordinate component cover contradicts the planar cover
obstruction whenever every connected positive region has diameter at most two. -/
theorem graph_map_small_mesh_impossible
    (F : C(Metric.closedBall (0:ℂ) 5,GraphSpace (⊤ : SimpleGraph (Fin 5))))
    (hmesh : ∀(i : Fin 5) (K : Set ℂ),IsPreconnected K → K⊆Metric.closedBall (0:ℂ) 5 →
      (∀z : Metric.closedBall (0:ℂ) 5,z.val∈K → 0<(F z).val i) →
      ∀x∈K,∀y∈K,dist x y≤2) : False := by
  let Q := Metric.closedBall (0:ℂ) 5
  have : LocallyPathConnectedSpace Q := (convex_closedBall (0:ℂ) (5:ℝ)).locallyPathConnectedSpace
  let U : Fin 5 → Set Q := fun i => {z | 0<(F z).val i}
  have hU (i : Fin 5) : IsOpen (U i) :=
    isOpen_lt continuous_const ((continuous_apply i).comp (continuous_subtype_val.comp F.continuous))
  let I := {p : Fin 5 × Set Q // ∃x : Q,p.2=connectedComponentIn (U p.1) x}
  let W : I → Set Q := fun p => p.val.2
  have hW (p : I) : IsOpen (W p) := by
    obtain ⟨x,hx⟩ := p.property
    change IsOpen p.val.2
    rw [hx]
    exact (hU _).connectedComponentIn
  have hpos {p : I} {z : Q} (hz : z∈W p) : 0<(F z).val p.val.1 := by
    obtain ⟨x,hx⟩ := p.property
    change z∈p.val.2 at hz
    rw [hx] at hz
    exact connectedComponentIn_subset (U p.val.1) x hz
  have heq {p q : I} {z : Q} (hpq : p.val.1=q.val.1) (hp : z∈W p) (hq : z∈W q) : p=q := by
    apply Subtype.ext
    apply Prod.ext hpq
    obtain ⟨x,hx⟩ := p.property
    obtain ⟨y,hy⟩ := q.property
    change z∈p.val.2 at hp
    change z∈q.val.2 at hq
    rw [hx,hpq] at hp
    rw [hy] at hq
    rw [hx,hy,hpq,connectedComponentIn_eq hp,connectedComponentIn_eq hq]
  apply PlanarCover.compact_open_cover_impossible Metric.ball_subset_closedBall
    (isCompact_closedBall (0:ℂ) 5) W hW ?_ ?_ ?_
  · intro z
    have he : ∃i,0<(F z).val i := by
      by_contra! hh
      have hsum := Finset.sum_nonpos (s := (Finset.univ : Finset (Fin 5))) (fun i _ => hh i)
      rw [graphRealization_sum (F z).property] at hsum
      norm_num at hsum
    obtain ⟨i,hi⟩ := he
    exact ⟨⟨(i,connectedComponentIn (U i) z),⟨z,rfl⟩⟩,mem_connectedComponentIn hi⟩
  · intro z p q r hp hq hr
    rcases graphRealization_positive_three (F z).property (hpos hp) (hpos hq) (hpos hr) with h|h|h
    · exact Or.inl (heq h hp hq)
    · exact Or.inr (Or.inl (heq h hp hr))
    · exact Or.inr (Or.inr (heq h hq hr))
  · intro p x hx y hy
    obtain ⟨z,hz⟩ := p.property
    let K : Set ℂ := Subtype.val '' W p
    have hK : IsPreconnected K := by
      apply IsPreconnected.image _ _ continuous_subtype_val.continuousOn
      change IsPreconnected p.val.2
      rw [hz]
      exact isPreconnected_connectedComponentIn
    have hsub : K⊆Q := by rintro a ⟨b,_,rfl⟩; exact b.property
    have hprob : ∀z : Q,z.val∈K → 0<(F z).val p.val.1 := by
      rintro z ⟨b,hb,he⟩
      have hh : b=z := Subtype.ext he
      subst b
      exact hpos hb
    have hh := hmesh p.val.1 K hK hsub hprob x.val ⟨x,hx,rfl⟩ y.val ⟨y,hy,rfl⟩
    simpa only [dist_eq_norm] using hh
end EuclideanFiveColor
end

noncomputable section
open scoped Classical
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
/-- Every continuous graph-valued map of the disk has a positive-coordinate
connected region of diameter greater than two. -/
lemma graph_map_large_positive
    (F : C(Metric.closedBall (0:ℂ) 5,GraphSpace (⊤ : SimpleGraph (Fin 5)))) :
    ∃i : Fin 5,∃K : Set ℂ,IsPreconnected K ∧ K⊆Metric.closedBall (0:ℂ) 5 ∧
      (∀z : Metric.closedBall (0:ℂ) 5,z.val∈K → 0<(F z).val i) ∧
      ∃x∈K,∃y∈K,2<dist x y := by
  by_contra! h
  exact graph_map_small_mesh_impossible F h

/-- No Borel weak five-coloring exists. The global approximants here are
constructed from the actual coloring, its transition graph, and its common
interface limits, rather than supplied as an extra coloring hypothesis. -/
theorem no_measurable_weak_five_coloring {c : ℂ → Fin 5}
    (hc : Measurable c) (hw : WeakColoring 5 c) : False := by
  let t : ℕ → ℝ := fun n => min (1/16) (1/((n:ℝ)+1))
  have hpos (n : ℕ) : 0<t n := lt_min (by norm_num) (by positivity)
  have hsmall (n : ℕ) : t n≤1/16 := min_le_left _ _
  have ht : Tendsto t atTop (𝓝 0) := squeeze_zero (fun n => (hpos n).le)
    (fun n => min_le_right _ _) tendsto_one_div_add_atTop_nhds_zero_nat
  let F : ∀n,FullApprox c (1/10) (t n) := fun n =>
    Classical.choice (fullApprox_exists hc hw (by norm_num) (by norm_num) (hpos n))
  have hbad : ∃ᶠn in atTop,∃i : Fin 5,∃K : Set ℂ,IsPreconnected K ∧ K⊆Metric.closedBall (0:ℂ) 5 ∧
      (∀z : Metric.closedBall (0:ℂ) 5,z.val∈K → 0<((F n).map z).val i) ∧
      ∃x∈K,∃y∈K,2<dist x y :=
    (Eventually.of_forall (fun n => graph_map_large_positive (F n).map)).frequently
  obtain ⟨i,hi⟩ := Filter.frequently_exists.mp hbad
  obtain ⟨φ,hφ,hφbad⟩ := extraction_of_frequently_atTop hi
  exact FullApprox.no_large_positive_sequence hc hw (by norm_num) (by norm_num)
    (fun n => F (φ n)) (ht.comp hφ.tendsto_atTop) (fun n => hsmall (φ n)) i hφbad

/-- No unrestricted five-coloring separates all unit-distance pairs in the Euclidean plane. -/
theorem no_proper_five_coloring : ¬ ∃ c : ℂ → Fin 5, ProperColoring 5 c := by
  rintro ⟨c,hc⟩
  obtain ⟨d,hd,hw⟩ := proper_to_borel_weak hc
  exact no_measurable_weak_five_coloring hd hw
end EuclideanFiveColor
end

end OAI


==> anc/erdos-1070/lean/OAI/Geometry/PlaneColoring/FiveSupport.lean <==
import OAI.Geometry.PlaneColoring.Accumulation

namespace OAI

noncomputable section
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
variable {k : ℕ} (c : ℂ → Fin k) (hc : Measurable c)
lemma palette_neighbor_real (hw : WeakColoring k c) (x : ℂ) (a : ℝ) (i : Fin k) :
    ∀ᵐt : ℝ∂volume,t∈liftPalette c hc (x+direction (a : Angles)) i → t∉liftPalette c hc x i := by
  let U : Set ℝ := {t | Real.sin (a-t)≠0}
  have hU : IsOpen U := isOpen_ne_fun (Real.continuous_sin.comp (continuous_const.sub continuous_id)) continuous_const
  have hu : ∀ᵐt : ℝ∂volume,t∈U := by
    filter_upwards [ae_sin_sub_ne_zero a] with t ht
    change Real.sin (a-t)≠0
    rwa [← neg_sub t a,Real.sin_neg,neg_ne_zero]
  have hh := palette_smooth_transport c hc hw (x := x) (z := x+direction (a : Angles)) hU (s := id) (t := fun _ => a)
    (ds := fun _ => 1) (dt := fun _ => 0) (fun t _ => hasDerivAt_id t)
    (fun t _ => hasDerivAt_const t a) (fun _ _ => one_ne_zero) (fun _ ht => ht) (fun t _ => ?_) i
  · exact (ae_restrict_iff' hU.measurableSet).mp hh |>.mp (hu.mono fun t ht hi => hi ht)
  · simp only [circleTarget,samplingParameter,add_sub_cancel_left,direction_realPlane,circleSum,one_smul,one_mul,id_eq]
    exact Prod.ext (add_comm _ _) (add_comm _ _)
lemma palette_neighbor_disjoint (hw : WeakColoring k c) (x : ℂ) (a : ℝ) :
    ∀ᵐt∂angularMeasure,Disjoint (palette c hc (x+direction (a : Angles)) t) (palette c hc x t) := by
  have hp (i : Fin k) : ∀ᵐt∂angularMeasure,t∈paletteSet c hc (x+direction (a : Angles)) i → t∉paletteSet c hc x i := by
    apply ae_angular_of_ae_line
    · simpa only [imp_iff_not_or,Set.compl_def,Set.union_def,Set.mem_ofPred_eq] using
        (paletteSet_measurable c hc (x+direction (a : Angles)) i).compl.union (paletteSet_measurable c hc x i).compl
    · exact palette_neighbor_real c hc hw x a i
  filter_upwards [ae_all_iff.mpr hp] with t ht
  exact Finset.disjoint_left.mpr fun i hi hj => ht i ((mem_palette c hc _ t i).mp hi) ((mem_palette c hc _ t i).mp hj)
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
variable {ι : Type*} [Fintype ι] [MeasurableSpace ι] [MeasurableSingletonClass ι]
def stateSupport (f : ℝ → ι) (i : ι) : Set ℝ := (volume.restrict {t | f t=i}).support
lemma ae_mem_stateSupport {f : ℝ → ι} (hf : Measurable f) (i : ι) :
    ∀ᵐt : ℝ∂volume,f t=i → t∈stateSupport f i :=
  (ae_restrict_iff' (measurableSet_eq_fun hf measurable_const)).mp
    (volume.restrict {t | f t=i}).support_mem_ae
lemma ae_state_support {f : ℝ → ι} (hf : Measurable f) :
    ∀ᵐt : ℝ∂volume,t∈stateSupport f (f t) := by
  have h : ∀ᵐt : ℝ∂volume,∀i : ι,f t=i → t∈stateSupport f i :=
    ae_all_iff.mpr (fun i => ae_mem_stateSupport hf i)
  exact h.mono fun t ht => ht (f t) rfl
lemma stateSupport_cover {f : ℝ → ι} (hf : Measurable f) (a : ℝ) : ∃i,a∈stateSupport f i := by
  have hclosed : IsClosed (⋃i,stateSupport f i)  := isClosed_iUnion_of_finite fun _ => Measure.isClosed_support
  have hae : ∀ᵐt : ℝ∂volume,t∈⋃i,stateSupport f i :=
    (ae_state_support hf).mono fun t ht => mem_iUnion.mpr ⟨f t,ht⟩
  have hd := Measure.dense_of_ae hae
  exact mem_iUnion.mp ((hclosed.closure_eq ▸ hd a) : a∈⋃i,stateSupport f i)
lemma stateSupport_shift_relation {f : ℝ → ι} (hf : Measurable f) {R : ι → ι → Prop}
    {d : ℝ} (hR : ∀ᵐt : ℝ∂volume,R (f t) (f (t+d))) {i : ι} {a : ℝ}
    (ha : a∈stateSupport f i) : ∃j,R i j ∧ a+d∈stateSupport f j := by
  classical
  let K : Set ℝ := ⋃j∈({j | R i j} : Set ι),(fun t => t+d)⁻¹'stateSupport f j
  have hK : IsClosed K := (Set.toFinite _).isClosed_biUnion (fun j _ =>
    Measure.isClosed_support.preimage (continuous_id.add continuous_const))
  have hm : ∀ᵐt : ℝ∂volume,f t=i → t∈K := by
    filter_upwards [hR,(measurePreserving_add_right (volume : Measure ℝ) d).quasiMeasurePreserving.ae (ae_state_support hf)] with t hR ht hti
    exact mem_iUnion.mpr ⟨f (t+d),mem_iUnion.mpr ⟨hti ▸ hR,ht⟩⟩
  have hk : a∈K := Measure.support_subset_of_isClosed hK
    ((ae_restrict_iff' (hf (measurableSet_singleton i))).mpr hm) ha
  rcases mem_iUnion.mp hk with ⟨j,hj⟩
  obtain ⟨hr,hs⟩ := mem_iUnion.mp hj
  exact ⟨j,hr,hs⟩
omit [Fintype ι] [MeasurableSpace ι] [MeasurableSingletonClass ι] in
lemma stateSupport_nonempty_measure {f : ℝ → ι} {i : ι} {a : ℝ}
    (ha : a∈stateSupport f i) : 0<volume {t | f t=i} := by
  have h := (Measure.mem_support_iff_forall a).mp ha univ (univ_mem)
  simpa only [Measure.restrict_apply_univ] using h
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
variable (c : ℂ → Fin 5) (hc : Measurable c)
def fiveRealState (x : ℂ) (i : Fin 5) : Set ℝ := {t | fiveState c hc x (t : Angles)=i}
def fiveSupport (x : ℂ) (i : Fin 5) : Set ℝ := (volume.restrict (fiveRealState c hc x i)).support
lemma five_realState_measurable (x : ℂ) (i : Fin 5) : MeasurableSet (fiveRealState c hc x i) :=
  measurableSet_eq_fun ((fiveState_measurable c hc x).comp angleMk_quasiMeasurePreserving.measurable) measurable_const
lemma five_support_trace (hw : WeakColoring 5 c) {x : ℂ} (hx : FiveCenter c x) {a : ℝ} {i : Fin 5}
    (ha : a∈fiveSupport c hc x i) :
    ∃b : TraceVector 5,IsTrace c hc (x+direction (a : Angles)) b ∧ ∀j∈fiveDiag i,traceValue b j=0 :=
  state_support_avoiding_trace c hc hw (fiveState_represents c hc hw hx i) ha
lemma five_support_step_ban (hw : WeakColoring 5 c) {x : ℂ} (hx : FiveCenter c x) {a : ℝ} {i j : Fin 5}
    (hi : a∈fiveSupport c hc x i) (hj : a∈fiveSupport c hc x j) (hij : fiveAdj i j) :
    ∀ᵐt∂angularMeasure,¬(fiveState c hc x t=i ∧ fiveState c hc x (t+(sixty : Angles))=j) ∧
      ¬(fiveState c hc x t=j ∧ fiveState c hc x (t+(sixty : Angles))=i) := by
  obtain ⟨bi,hbi,hzi⟩ := five_support_trace c hc hw hx hi
  obtain ⟨bj,hbj,hzj⟩ := five_support_trace c hc hw hx hj
  obtain ⟨X,hX⟩ := five_adj_four i j hij
  have hji : fiveAdj j i := hij.symm
  have hv : ∀ᵐt∂angularMeasure,fiveState c hc x t=i ∨ fiveState c hc x t=j →
      X∈palette c hc (x+direction (a : Angles)) t := by
    filter_upwards [avoiding_trace_palette c hc hbi hzi,avoiding_trace_palette c hc hbj hzj,
      palette_neighbor_disjoint c hc hw x a,fiveState_diag c hc hw hx] with t hni hnj hd he hs
    rw [he] at hd
    rcases hs with hi|hj
    · rw [hi] at hd
      exact five_forced_label i j X hij hX _ hd hnj
    · rw [hj] at hd
      exact five_forced_label j i X hji (by simpa only [Finset.union_comm] using hX) _ hd hni
  filter_upwards [hv,(measurePreserving_add_right angularMeasure (sixty : Angles)).quasiMeasurePreserving.ae hv,
    palette_sixty_disjoint c hc hw (x+direction (a : Angles))] with t ht hu hd
  constructor
  · rintro ⟨hi,hj⟩
    exact Finset.disjoint_left.mp hd (ht (Or.inl hi)) (hu (Or.inr hj))
  · rintro ⟨hj,hi⟩
    exact Finset.disjoint_left.mp hd (ht (Or.inr hj)) (hu (Or.inl hi))
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
variable (c : ℂ → Fin 5) (hc : Measurable c)
lemma five_support_cover (x : ℂ) (a : ℝ) : ∃i,a∈fiveSupport c hc x i :=
  stateSupport_cover ((fiveState_measurable c hc x).comp angleMk_quasiMeasurePreserving.measurable) a
lemma five_support_next (hw : WeakColoring 5 c) {x : ℂ} (hx : FiveCenter c x) {a : ℝ} {i : Fin 5}
    (hi : a∈fiveSupport c hc x i) : ∃j,fiveAdj i j ∧ a+sixty∈fiveSupport c hc x j := by
  apply stateSupport_shift_relation ((fiveState_measurable c hc x).comp angleMk_quasiMeasurePreserving.measurable) _ hi
  simpa only [Function.comp_def,AddCircle.coe_add] using angleMk_quasiMeasurePreserving.ae (fiveState_adj c hc hw hx)
lemma five_support_prev (hw : WeakColoring 5 c) {x : ℂ} (hx : FiveCenter c x) {a : ℝ} {i : Fin 5}
    (hi : a∈fiveSupport c hc x i) : ∃j,fiveAdj i j ∧ a-sixty∈fiveSupport c hc x j := by
  apply stateSupport_shift_relation ((fiveState_measurable c hc x).comp angleMk_quasiMeasurePreserving.measurable) (d := -sixty) _ hi
  have hh := angleMk_quasiMeasurePreserving.ae (fiveState_adj c hc hw hx)
  have hh' := (measurePreserving_add_right (volume : Measure ℝ) (-sixty)).quasiMeasurePreserving.ae hh
  filter_upwards [hh'] with t ht
  have he : ((t+-sixty : ℝ) : Angles)+(sixty : Angles)=(t : Angles) := by
    rw [← AddCircle.coe_add,neg_add_cancel_right]
  rw [he] at ht
  exact ht.symm
lemma five_support_no_sixty (hw : WeakColoring 5 c) {x : ℂ} (hx : FiveCenter c x) {a : ℝ} {i : Fin 5}
    (hi : a∈fiveSupport c hc x i) : a+sixty∉fiveSupport c hc x i := by
  obtain ⟨j,hj,hsj⟩ := five_support_next c hc hw hx hi
  obtain ⟨X,hX⟩ := five_adj_four j i hj.symm
  have hp : 0<volume (fiveRealState c hc x j) := stateSupport_nonempty_measure hsj
  intro hs
  exact strict_state_no_unit_support hc hw hX (fiveState_represents c hc hw hx j)
    (fiveState_represents c hc hw hx i) hp hi hs (direction_sixty_unit_real a)
end EuclideanFiveColor
end

noncomputable section
namespace EuclideanFiveColor.FiveComb
-- Independent finite arithmetic facts; the source labels are Z/5Z, represented by Fin 5.
def Adj (i j : Fin 5) : Prop := i+1=j ∨ j+1=i
instance (i j : Fin 5) : Decidable (Adj i j) := inferInstanceAs (Decidable (_∨_))
lemma contact_neighbors : ∀i : Fin 5,∀L : Finset (Fin 5), i∉L → i+1∉L →
    (∃j∈L,Adj i j) → (∃j∈L,Adj (i+1) j) → i-1∈L ∧ i+2∈L := by decide
lemma opposite_contacts : ∀i j : Fin 5, Disjoint ({i-1,i+2} : Finset (Fin 5)) {j-1,j+2} →
    j=i+1 ∨ j+1=i := by decide
lemma adjacent_oriented : ∀I : Finset (Fin 5), (∃i∈I,∃j∈I,Adj i j) → ∃i,i∈I ∧ i+1∈I := by decide
lemma neighbors : ∀i j : Fin 5, Adj i j → j=i-1 ∨ j=i+1 := by decide
lemma two_bans : ∀i j : Fin 5, j=i+1 ∨ j+1=i → ∃s,
    (s=i ∨ s=i+1) ∧ (s=j ∨ s=j+1) ∧
    ∀t,Adj s t → ((s=i ∧ t=i+1) ∨ (s=i+1 ∧ t=i)) ∨ ((s=j ∧ t=j+1) ∨ (s=j+1 ∧ t=j)) := by decide
end EuclideanFiveColor.FiveComb
end

noncomputable section
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
variable (c : ℂ → Fin 5) (hc : Measurable c)
def fiveSupportList (x : ℂ) (a : ℝ) : Finset (Fin 5) := by
  classical
  exact Finset.univ.filter (fun i => a∈fiveSupport c hc x i)
@[simp] lemma mem_fiveSupportList (x : ℂ) (a : ℝ) (i : Fin 5) :
    i∈fiveSupportList c hc x a ↔ a∈fiveSupport c hc x i := by simp only [fiveSupportList,Finset.mem_filter,Finset.mem_univ,true_and]
lemma five_contact_next (hw : WeakColoring 5 c) {x : ℂ} (hx : FiveCenter c x) {a : ℝ} {i : Fin 5}
    (hi : a∈fiveSupport c hc x i) (hi' : a∈fiveSupport c hc x (i+1)) :
    i-1∈fiveSupportList c hc x (a+sixty) ∧ i+2∈fiveSupportList c hc x (a+sixty) := by
  apply FiveComb.contact_neighbors
  · exact fun h => five_support_no_sixty c hc hw hx hi ((mem_fiveSupportList _ _ _ _ _).mp h)
  · exact fun h => five_support_no_sixty c hc hw hx hi' ((mem_fiveSupportList _ _ _ _ _).mp h)
  · obtain ⟨j,hj,hs⟩ := five_support_next c hc hw hx hi
    exact ⟨j,(mem_fiveSupportList _ _ _ _ _).mpr hs,hj⟩
  · obtain ⟨j,hj,hs⟩ := five_support_next c hc hw hx hi'
    exact ⟨j,(mem_fiveSupportList _ _ _ _ _).mpr hs,hj⟩
lemma five_contact_prev (hw : WeakColoring 5 c) {x : ℂ} (hx : FiveCenter c x) {a : ℝ} {i : Fin 5}
    (hi : a∈fiveSupport c hc x i) (hi' : a∈fiveSupport c hc x (i+1)) :
    i-1∈fiveSupportList c hc x (a-sixty) ∧ i+2∈fiveSupportList c hc x (a-sixty) := by
  apply FiveComb.contact_neighbors
  · intro h
    have hh := five_support_no_sixty c hc hw hx ((mem_fiveSupportList _ _ _ _ _).mp h)
    exact hh (by simpa only [sub_add_cancel] using hi)
  · intro h
    have hh := five_support_no_sixty c hc hw hx ((mem_fiveSupportList _ _ _ _ _).mp h)
    exact hh (by simpa only [sub_add_cancel] using hi')
  · obtain ⟨j,hj,hs⟩ := five_support_prev c hc hw hx hi
    exact ⟨j,(mem_fiveSupportList _ _ _ _ _).mpr hs,hj⟩
  · obtain ⟨j,hj,hs⟩ := five_support_prev c hc hw hx hi'
    exact ⟨j,(mem_fiveSupportList _ _ _ _ _).mpr hs,hj⟩
lemma five_opposite_contacts_false (hw : WeakColoring 5 c) {x : ℂ} (hx : FiveCenter c x)
    {a b : ℝ} (hab : b=a+3*sixty) {i j : Fin 5}
    (hi : a∈fiveSupport c hc x i) (hi' : a∈fiveSupport c hc x (i+1))
    (hj : b∈fiveSupport c hc x j) (hj' : b∈fiveSupport c hc x (j+1)) : False := by
  have hn := five_contact_next c hc hw hx hi hi'
  have hp := five_contact_prev c hc hw hx hj hj'
  have hdis : Disjoint ({i-1,i+2} : Finset (Fin 5)) {j-1,j+2} := by
    apply Finset.disjoint_left.mpr
    intro k hk hl
    have hiK : a+sixty∈fiveSupport c hc x k := by
      apply (mem_fiveSupportList _ _ _ _ _).mp
      simp only [Finset.mem_insert,Finset.mem_singleton] at hk
      rcases hk with rfl|rfl <;> tauto
    have hjK : b-sixty∈fiveSupport c hc x k := by
      apply (mem_fiveSupportList _ _ _ _ _).mp
      simp only [Finset.mem_insert,Finset.mem_singleton] at hl
      rcases hl with rfl|rfl <;> tauto
    exact five_support_no_sixty c hc hw hx hiK (by convert hjK using 1; rw [hab]; ring)
  have hji := FiveComb.opposite_contacts i j hdis
  obtain ⟨s,hs,_hst,hban⟩ := FiveComb.two_bans i j hji
  have hss : a∈fiveSupport c hc x s := by rcases hs with rfl|rfl <;> assumption
  have hbanI := five_support_step_ban c hc hw hx hi hi' (Or.inl rfl)
  have hbanJ := five_support_step_ban c hc hw hx hj hj' (Or.inl rfl)
  have hnot : ∀ᵐt∂angularMeasure,fiveState c hc x t≠s := by
    filter_upwards [hbanI,hbanJ,fiveState_adj c hc hw hx] with t hbI hbJ ha he
    rw [he] at ha
    rcases hban _ ha with h|h
    · rcases h with ⟨rfl,ht⟩|⟨rfl,ht⟩
      · exact hbI.1 ⟨he,ht⟩
      · exact hbI.2 ⟨he,ht⟩
    · rcases h with ⟨rfl,ht⟩|⟨rfl,ht⟩
      · exact hbJ.1 ⟨he,ht⟩
      · exact hbJ.2 ⟨he,ht⟩
  have hz : volume (fiveRealState c hc x s)=0 := measure_eq_zero_iff_ae_notMem.mpr (angleMk_quasiMeasurePreserving.ae hnot)
  exact (stateSupport_nonempty_measure hss).ne' hz
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
open scoped NNReal ENNReal
lemma plane_lipschitz_image_null {F : RealPlane → RealPlane} {K : ℝ≥0}
    (hf : LipschitzWith K F) {A : Set RealPlane} (ha : volume A=0) : volume (F '' A)=0 := by
  have h := hf.hausdorffMeasure_image_le (by norm_num : (0:ℝ)≤2) A
  rw [hausdorffMeasure_prod_real,ha,mul_zero] at h
  exact bot_unique h
variable {k : ℕ} (c : ℂ → Fin k) (hc : Measurable c)
lemma palette_open_exclusion (hw : WeakColoring k c) {x : ℂ} {i : Fin k} {a b : ℝ}
    (hab : Real.sin (b-a)≠0) {V : Set ℝ} (hV : IsOpen V) (ha : a∈V)
    (hpal : ∀ᵐt : ℝ∂volume,t∈V → (t : Angles)∈paletteSet c hc x i) :
    ∃U : Set ℂ, IsOpen U ∧ x+direction (a : Angles)+direction (b : Angles)∈U ∧
      volume (U∩{z | c z=i})=0 := by
  let e := circleInverseHomeo hab
  let W : Set RealPlane := e.source ∩ Prod.fst ⁻¹' V
  have hW : IsOpen W := e.open_source.inter (hV.preimage continuous_fst)
  have haW : (a,b)∈W := by
    refine ⟨?_,ha⟩
    exact (show HasStrictFDerivAt (circleSum 1)
      (circleSumDerivEquiv (r := 1) (p := (a,b)) (by simpa using hab) : RealPlane →L[ℝ] RealPlane)
      (a,b) from circleSum_strict 1 (a,b)).mem_toOpenPartialHomeomorph_source
  have hO : IsOpen (circleSum 1 '' W) := e.isOpen_image_of_subset_source hW inter_subset_left
  let g : RealPlane → ℂ := fun q => x+Complex.equivRealProdCLM.symm q
  have hgs (q : RealPlane) : g (circleSum 1 q)=angularSum x 1 (angleChart q) := by
    rw [angularSum_chart]
    simp only [g,map_add,ContinuousLinearEquiv.symm_apply_apply]
  have hgc : IsOpenMap g := (Homeomorph.addLeft x).isOpenMap.comp Complex.equivRealProdCLM.symm.toHomeomorph.isOpenMap
  have hex := anglePair_quasiMeasurePreserving.ae (palette_first_exclusion c hc hw x i)
  have hp : ∀ᵐq : RealPlane∂volume,q.1∈V → (q.1 : Angles)∈paletteSet c hc x i :=
    Measure.quasiMeasurePreserving_fst.ae hpal
  have hnull : volume (W∩{q | c (g (circleSum 1 q))=i})=0 := by
    apply measure_eq_zero_iff_ae_notMem.mpr
    filter_upwards [hex,hp] with q hq hp hmem
    apply hq (hp hmem.1.2)
    change c (angularSum x 1 (angleChart q))=i
    rw [← hgs]
    exact hmem.2
  have himage := plane_lipschitz_image_null circleSum_one_lipschitz_sumTransport hnull
  have hnullg : volume (g '' (circleSum 1 '' (W∩{q | c (g (circleSum 1 q))=i})))=0 := by
    rw [show g '' (circleSum 1 '' (W∩{q | c (g (circleSum 1 q))=i}))=
      (fun z => Complex.equivRealProdCLM (z-x)) ⁻¹' (circleSum 1 '' (W∩{q | c (g (circleSum 1 q))=i})) by
        ext z
        constructor
        · rintro ⟨p,hp,rfl⟩
          simpa only [Set.mem_preimage,g,add_sub_cancel_left,ContinuousLinearEquiv.apply_symm_apply] using hp
        · intro hz
          refine ⟨Complex.equivRealProdCLM (z-x),hz,?_⟩
          change x+Complex.equivRealProdCLM.symm (Complex.equivRealProdCLM (z-x))=z
          rw [ContinuousLinearEquiv.symm_apply_apply]
          abel]
    exact ((Complex.volume_preserving_equiv_real_prod.comp (measurePreserving_sub_right volume x)).quasiMeasurePreserving.preimage_null himage)
  refine ⟨g '' (circleSum 1 '' W),hgc _ hO,?_,?_⟩
  · refine ⟨circleSum 1 (a,b),⟨(a,b),haW,rfl⟩,?_⟩
    simpa only [angularSum,Complex.ofReal_one,one_mul,angleChart] using hgs (a,b)
  · exact measure_mono_null (by rintro z ⟨⟨q,⟨p,hp,rfl⟩,rfl⟩,hz⟩; exact ⟨_,⟨p,⟨hp,hz⟩,rfl⟩,rfl⟩) hnullg
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
variable {k : ℕ} (c : ℂ → Fin k)
lemma transitionEdge_no_open_exclusion {i j : Fin k} {x : ℂ} (he : TransitionEdge c i j x)
    {U : Set ℂ} (hU : IsOpen U) (hx : x∈U) (hz : volume (U∩{z | c z=i})=0) : False := by
  obtain ⟨r,hr,hB⟩ := Metric.isOpen_iff.mp hU x hx
  have hae : ∀ᵐz : ℂ∂volume,z∈U → c z≠i := by
    filter_upwards [measure_eq_zero_iff_ae_notMem.mp hz] with z hz hu he
    exact hz ⟨hu,he⟩
  have hratio : ∀ᶠh : ℂ in 𝓝[≠] 0, transitionRatio c i j x (r/2) h=0 := by
    have hh : ∀ᶠh : ℂ in 𝓝[≠] 0,‖h‖<r/2 := by
      have hb : ∀ᶠh : ℂ in 𝓝[≠] 0,h∈Metric.ball 0 (r/2) :=
        nhdsWithin_le_nhds (Metric.ball_mem_nhds _ (show 0<r/2 by linarith))
      filter_upwards [hb] with h hh
      simpa only [Metric.mem_ball,dist_zero_right] using hh
    filter_upwards [hh] with h hh
    have hap := (measurePreserving_add_right volume h).quasiMeasurePreserving.ae hae
    have hzT : volume (transitionSet c i j x (r/2) h)=0 := by
      apply measure_eq_zero_iff_ae_notMem.mpr
      filter_upwards [hae,hap] with q hq hqh ht
      have hqU : q∈U := hB (Metric.ball_subset_ball (show r/2≤r by linarith) ht.1)
      have hqhU : q+h∈U := by
        apply hB
        have hd := dist_triangle (q+h) q x
        have hdist : dist (q+h) q=‖h‖ := by simp [dist_eq_norm]
        rw [hdist] at hd
        exact hd.trans_lt (by have hqx : dist q x<r/2 := ht.1; linarith)
      rcases ht.2 with ht|ht
      · exact hq hqU ht.1
      · exact hqh hqhU ht.2
    simp only [transitionRatio,hzT,ENNReal.zero_div]
  have hh : limsup (transitionRatio c i j x (r/2)) (𝓝[≠] (0:ℂ))=0 := by
    rw [limsup_congr hratio]
    exact limsup_const 0
  have hp := he.2 (r/2) (by linarith)
  rw [hh] at hp
  exact lt_irrefl _ hp
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology
namespace EuclideanFiveColor
variable {ι X : Type*} [Finite ι] [TopologicalSpace X]
lemma finite_closed_family_locally_subset {S : ι → Set X} (hS : ∀i,IsClosed (S i)) (a : X) :
    ∃V,IsOpen V ∧ a∈V ∧ ∀v∈V,∀i,v∈S i → a∈S i := by
  let V := ⋂i∈({i | a∉S i} : Set ι),(S i)ᶜ
  have hop : IsOpen V := (Set.toFinite _).isOpen_biInter (fun i _ => (hS i).isOpen_compl)
  refine ⟨V,hop,?_,?_⟩
  · exact mem_iInter₂.mpr (fun _ hi => hi)
  · intro v hv i hi
    by_contra hn
    exact mem_iInter₂.mp hv i hn hi
lemma finite_closed_family_no_common_limit {S : ι → Set X} (hS : ∀i,IsClosed (S i))
    {P : ι → Prop} {a : X} {an : ℕ → X} (ha : Tendsto an atTop (𝓝 a))
    (hn : ∀n,∃i,an n∈S i ∧ P i) : ∃i,a∈S i ∧ P i := by
  obtain ⟨V,hV,haV,hsub⟩ := finite_closed_family_locally_subset hS a
  have hev : ∀ᶠn in atTop,an n∈V := ha (hV.mem_nhds haV)
  obtain ⟨n,hnV⟩ := hev.exists
  obtain ⟨i,hi,hP⟩ := hn n
  exact ⟨i,hsub _ hnV i hi,hP⟩
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
lemma stateSupport_local_pred {ι : Type*} [Fintype ι] [MeasurableSpace ι] [MeasurableSingletonClass ι]
    {f : ℝ → ι} (hf : Measurable f) {P : ι → Prop} {a : ℝ}
    (ha : ∀i,a∈stateSupport f i → P i) :
    ∃V,IsOpen V ∧ a∈V ∧ ∀ᵐt : ℝ∂volume,t∈V → P (f t) := by
  obtain ⟨V,hV,haV,hsub⟩ := finite_closed_family_locally_subset
    (S := stateSupport f) (fun _ => Measure.isClosed_support) a
  refine ⟨V,hV,haV,?_⟩
  exact (ae_state_support hf).mono fun t ht hv => ha _ (hsub t hv _ ht)
end EuclideanFiveColor
end

end OAI


==> anc/erdos-1070/lean/OAI/Geometry/PlaneColoring/FourContinuity.lean <==
import OAI.Geometry.PlaneColoring.States

namespace OAI

noncomputable section
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
variable (c : ℂ → Fin 5) (hc : Measurable c)
lemma four_avoiding_traces (hw : WeakColoring 5 c) {x : ℂ} (hx : FourCenter c x) :
    ∃ b : Fin 4 → TraceVector 5, (∀e,IsTrace c hc x (b e)) ∧
      ∀e,∀i∈fourEdge e,traceValue (b e) i=0 := by
  have hh (i j : Fin 5) (he : TransitionEdge c i j x) :
      ∃ b : TraceVector 5, IsTrace c hc x b ∧ ∀a∈({i,j} : Finset (Fin 5)),traceValue b a=0 := by
    obtain ⟨b,hb,hi,hj⟩ := transition_avoiding_trace c hc hw he
    refine ⟨b,hb,?_⟩
    intro a ha
    simp only [Finset.mem_insert,Finset.mem_singleton] at ha
    rcases ha with rfl|rfl <;> assumption
  have he (e : Fin 4) : ∃ b : TraceVector 5, IsTrace c hc x b ∧ ∀i∈fourEdge e,traceValue b i=0 := by
    fin_cases e
    · exact hh 0 1 hx.1
    · exact hh 1 2 hx.2.1
    · exact hh 2 3 hx.2.2.1
    · exact hh 3 0 hx.2.2.2
  choose b hb hz using he
  exact ⟨b,hb,hz⟩
lemma four_state_trace_domination (hw : WeakColoring 5 c) {x : ℂ} (hx : FourCenter c x)
    (b : Fin 4 → TraceVector 5) (hb : ∀e,IsTrace c hc x (b e))
    (hz : ∀e,∀i∈fourEdge e,traceValue (b e) i=0) (s : Fin 3) {i : Fin 5} (hi : i∈fourGroup s) :
    {t | fourState c hc x t=s}.indicator (fun _ => (1:ℝ)) ≤ᵐ[angularMeasure]
      (fun t => ∑e,traceValue (b e) i t) := by
  have hs (e : Fin 4) : (fun t => ∑a,traceValue (b e) a t)=ᵐ[angularMeasure] (fun _ => (1:ℝ)) := by
    have hh := Lp.coeFn_fun_finsetSum Finset.univ (traceValue (b e))
    rw [(trace_bounds c hc (hb e)).2.2] at hh
    exact hh.symm.trans (oneL2_ae angularMeasure)
  have hzero (e : Fin 4) (a : Fin 5) : ∀ᵐt∂angularMeasure,a∈fourEdge e → traceValue (b e) a t=0 := by
    by_cases ha : a∈fourEdge e
    · rw [hz e a ha]
      filter_upwards [Lp.coeFn_zero ℝ 2 angularMeasure] with t ht
      exact fun _ => ht
    · exact Eventually.of_forall fun _ => fun h => (ha h).elim
  filter_upwards [four_palette_admissible c hc hw hx,
    ae_all_iff.mpr (fun e => ae_all_iff.mpr fun a => (trace_bounds c hc (hb e)).1 a),
    ae_all_iff.mpr hs,ae_all_iff.mpr (fun e => ae_all_iff.mpr (hzero e)),
    ae_all_iff.mpr (fun e => ae_all_iff.mpr fun a => tracePositive_le_palette c hc x a ⟨b e,hb e⟩)]
    with t hadm hnon hsum hzero hpal
  by_cases hts : fourState c hc x t=s
  · rw [Set.indicator_of_mem (show t∈{t | fourState c hc x t=s} from hts)]
    obtain ⟨e,_,hep⟩ := four_trace_edge (palette c hc x t) hadm i (by simpa only [← hts, fourState] using hi)
    have hj (a : Fin 5) (ha : a≠i) : traceValue (b e) a t=0 := by
      by_cases he : a∈fourEdge e
      · exact hzero e a he
      · apply le_antisymm _ (hnon e a)
        by_contra! hpos
        have hp := (mem_palette c hc x t a).mpr (hpal e a hpos)
        exact he (hep (Finset.mem_sdiff.mpr ⟨hp,by simpa using ha⟩))
    have heq : traceValue (b e) i t=1 := by
      rw [← hsum e,Finset.sum_eq_single i _ (by simp)]
      intro a _ hai
      exact hj a hai
    rw [← heq]
    exact Finset.single_le_sum (fun j _ => hnon j i) (Finset.mem_univ e)
  · rw [Set.indicator_of_notMem (show t∉{t | fourState c hc x t=s} from hts)]
    exact Finset.sum_nonneg (fun e _ => hnon e i)
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
open scoped RealInnerProductSpace
namespace EuclideanFiveColor
variable {Y : Type*} [MeasurableSpace Y] {μ : Measure Y} [IsProbabilityMeasure μ]
def indL2 (A : Set Y) (hA : MeasurableSet A) : RealL2 μ :=
  indicatorConstLp 2 hA (measure_ne_top μ A) 1
lemma indL2_ae (A : Set Y) (hA : MeasurableSet A) :
    indL2 (μ := μ) A hA =ᵐ[μ] A.indicator (fun _ => (1:ℝ)) := indicatorConstLp_coeFn
lemma indL2_nonneg (A : Set Y) (hA : MeasurableSet A) : 0≤ᵐ[μ] indL2 (μ := μ) A hA := by
  filter_upwards [indL2_ae (μ := μ) A hA] with t ht
  rw [ht]
  exact indicator_nonneg (fun _ _ => zero_le_one) _
lemma indL2_le_one (A : Set Y) (hA : MeasurableSet A) : indL2 (μ := μ) A hA≤ᵐ[μ] (fun _ => (1:ℝ)) := by
  filter_upwards [indL2_ae (μ := μ) A hA] with t ht
  rw [ht]
  exact indicator_le_self' (fun _ _ => zero_le_one) _
lemma indL2_norm (A : Set Y) (hA : MeasurableSet A) : ‖indL2 (μ := μ) A hA‖≤1 := by
  have hh : ∀ᵐt∂μ,‖indL2 (μ := μ) A hA t‖≤1 := by
    filter_upwards [indL2_nonneg (μ := μ) A hA,indL2_le_one (μ := μ) A hA] with t ht hu
    rwa [Real.norm_eq_abs,abs_of_nonneg ht]
  simpa [measureUnivNNReal] using Lp.norm_le_of_ae_bound (by norm_num : (0:ℝ)≤1) hh
lemma indL2_sum {ι : Type*} [Fintype ι] [DecidableEq ι] [MeasurableSpace ι] [MeasurableSingletonClass ι]
    {s : Y → ι} (hs : Measurable s) :
    ∑ i, indL2 (μ := μ) {t | s t=i} (measurableSet_eq_fun hs measurable_const)=oneL2 μ := by
  apply Lp.ext
  filter_upwards [Lp.coeFn_fun_finsetSum Finset.univ (fun i => indL2 (μ := μ) {t | s t=i} (measurableSet_eq_fun hs measurable_const)),
    ae_all_iff.mpr (fun i => indL2_ae (μ := μ) {t | s t=i} (measurableSet_eq_fun hs measurable_const)),oneL2_ae μ] with t ht ha hu
  rw [ht,hu]
  simp only [ha,Set.indicator_apply,mem_ofPred_eq]
  simp
lemma weak_limit_le {f g : ℕ → RealL2 μ} {a b : RealL2 μ}
    (hf : ∀v,Tendsto (fun n => ⟪f n,v⟫) atTop (𝓝 ⟪a,v⟫))
    (hg : ∀v,Tendsto (fun n => ⟪g n,v⟫) atTop (𝓝 ⟪b,v⟫))
    (hle : ∀n,f n≤ᵐ[μ] g n) : a≤ᵐ[μ] b := by
  have hh : 0≤ᵐ[μ] b-a := weak_limit_nonneg μ (f := fun n => g n-f n)
    (fun v => by simpa only [inner_sub_left] using (hg v).sub (hf v)) (fun n => by
      filter_upwards [Lp.coeFn_sub (g n) (f n),hle n] with t ht hh
      simpa only [ht,Pi.sub_apply,Pi.zero_apply,sub_nonneg] using hh)
  filter_upwards [hh,Lp.coeFn_sub b a] with t ht he
  simpa only [he,Pi.sub_apply,Pi.zero_apply,sub_nonneg] using ht
lemma indL2_weak_L1 {A : ℕ → Set Y} (hA : ∀n,MeasurableSet (A n)) {B : Set Y} (hB : MeasurableSet B)
    (hw : ∀v : RealL2 μ,Tendsto (fun n => ⟪indL2 (A n) (hA n),v⟫) atTop (𝓝 ⟪indL2 B hB,v⟫)) :
    Tendsto (fun n => ∫t,‖(A n).indicator (fun _ => (1:ℝ)) t-B.indicator (fun _ => (1:ℝ)) t‖ ∂μ) atTop (𝓝 0) := by
  have hone (w : RealL2 μ) : ⟪w,oneL2 μ⟫=∫t,w t ∂μ := by
    rw [real_inner_comm]
    simpa only [oneL2,setIntegral_univ] using
      L2.inner_indicatorConstLp_one MeasurableSet.univ (measure_ne_top μ univ) w
  have hBB : ⟪indL2 (μ := μ) B hB,indL2 B hB⟫=⟪indL2 (μ := μ) B hB,oneL2 μ⟫ := by
    rw [hone,L2.inner_def]
    apply integral_congr_ae
    filter_upwards [indL2_ae (μ := μ) B hB] with t ht
    rw [ht]
    by_cases hb : t∈B <;> simp [hb]
  have he (n : ℕ) : (∫t,‖(A n).indicator (fun _ => (1:ℝ)) t-B.indicator (fun _ => (1:ℝ)) t‖ ∂μ) =
      ⟪indL2 (μ := μ) (A n) (hA n),oneL2 μ⟫+⟪indL2 (μ := μ) B hB,oneL2 μ⟫-
      2*⟪indL2 (μ := μ) (A n) (hA n),indL2 (μ := μ) B hB⟫ := by
    rw [hone,hone,L2.inner_def,← integral_const_mul,← integral_add,
      ← integral_sub]
    · apply integral_congr_ae
      filter_upwards [indL2_ae (μ := μ) (A n) (hA n),indL2_ae (μ := μ) B hB] with t ht hu
      rw [ht,hu]
      by_cases ha : t∈A n <;> by_cases hb : t∈B <;> norm_num [ha,hb]
    · exact ((Lp.memLp _).integrable (by norm_num)).add ((Lp.memLp _).integrable (by norm_num))
    · exact (L2.integrable_inner _ _).const_mul 2
    · exact (Lp.memLp _).integrable (by norm_num)
    · exact (Lp.memLp _).integrable (by norm_num)
  simp_rw [he]
  have ht := ((hw (oneL2 μ)).add_const ⟪indL2 (μ := μ) B hB,oneL2 μ⟫).sub
    ((hw (indL2 (μ := μ) B hB)).const_mul 2)
  rw [hBB,show ⟪indL2 (μ := μ) B hB, oneL2 μ⟫+⟪indL2 (μ := μ) B hB,oneL2 μ⟫-
    2*⟪indL2 (μ := μ) B hB,oneL2 μ⟫=0 by ring] at ht
  exact ht
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
open scoped RealInnerProductSpace
namespace EuclideanFiveColor
variable (c : ℂ → Fin 5) (hc : Measurable c)
def fourStateL2 (x : ℂ) (s : Fin 3) : RealL2 angularMeasure :=
  indL2 {t | fourState c hc x t=s} (measurableSet_eq_fun (fourState_measurable c hc x) measurable_const)
lemma four_weak_limit_identify (hw : WeakColoring 5 c)
    {x : ℕ → ℂ} {y : ℂ} (hx : ∀n,FourCenter c (x n)) (hy : FourCenter c y)
    (hxt : Tendsto x atTop (𝓝 y)) {f : Fin 3 → RealL2 angularMeasure}
    (hf : ∀s v,Tendsto (fun n => ⟪fourStateL2 c hc (x n) s,v⟫) atTop (𝓝 ⟪f s,v⟫))
    (b : ℕ → Fin 4 → TraceVector 5) (a : Fin 4 → TraceVector 5)
    (hb : ∀n e,IsTrace c hc (x n) (b n e))
    (hz : ∀n e,∀i∈fourEdge e,traceValue (b n e) i=0)
    (ht : ∀e,Tendsto (fun n => b n e) atTop (𝓝 (a e))) :
    ∀s,f s=fourStateL2 c hc y s := by
  have hat (e : Fin 4) : IsTrace c hc y (a e) := trace_limit c hc (fun n => hb n e) hxt (ht e)
  have hdom (s : Fin 3) (i : Fin 5) (hi : i∈fourGroup s) :
      f s≤ᵐ[angularMeasure] (∑e,traceValue (a e) i : RealL2 angularMeasure) := by
    apply weak_limit_le (hf s) (f := fun n => fourStateL2 c hc (x n) s)
      (g := fun n => ∑e,traceValue (b n e) i)
      (fun v => ?_) (fun n => ?_)
    · simpa only [sum_inner] using tendsto_finsetSum Finset.univ
        (fun e _ => traceCode_tendsto_iff.mp (ht e) i v)
    · filter_upwards [indL2_ae (μ := angularMeasure) {t | fourState c hc (x n) t=s}
        (measurableSet_eq_fun (fourState_measurable c hc (x n)) measurable_const),
        Lp.coeFn_fun_finsetSum Finset.univ (fun e => traceValue (b n e) i),
        four_state_trace_domination c hc hw (hx n) (b n) (hb n) (hz n) s hi] with t h₁ h₂ h₃
      simpa only [fourStateL2,h₁,h₂] using h₃
  have hnon (s : Fin 3) : 0≤ᵐ[angularMeasure] f s :=
    weak_limit_nonneg angularMeasure (hf s) (fun n => indL2_nonneg _ _)
  have hsumf : ∑s,f s=oneL2 angularMeasure :=
    weak_limit_sum angularMeasure hf (fun n => indL2_sum (fourState_measurable c hc (x n)))
  have hsupport (s : Fin 3) : ∀ᵐt∂angularMeasure,0<f s t → fourGroup s⊆palette c hc y t := by
    have hdom' (i : Fin 5) : ∀ᵐt∂angularMeasure,i∈fourGroup s → f s t≤∑e,traceValue (a e) i t := by
      by_cases hi : i∈fourGroup s
      · filter_upwards [hdom s i hi,Lp.coeFn_fun_finsetSum Finset.univ (fun e => traceValue (a e) i)] with t ht he
        exact fun _ => by simpa only [he] using ht
      · exact Eventually.of_forall fun _ h => (hi h).elim
    filter_upwards [ae_all_iff.mpr hdom',
      ae_all_iff.mpr (fun e => ae_all_iff.mpr fun i => tracePositive_le_palette c hc y i ⟨a e,hat e⟩)] with t hdom hpal hp i hi
    have hsum : 0<∑e,traceValue (a e) i t := hp.trans_le (hdom i hi)
    have hex : ∃e,0<traceValue (a e) i t := by
      by_contra! hh
      exact hsum.not_ge (Finset.sum_nonpos fun e _ => hh e)
    obtain ⟨e,he⟩ := hex
    exact (mem_palette c hc y t i).mpr (hpal e i he)
  intro s
  apply Lp.ext
  have hsumae : (fun t => ∑s,f s t)=ᵐ[angularMeasure] (fun _ => (1:ℝ)) := by
    have hh := Lp.coeFn_fun_finsetSum Finset.univ f
    rw [hsumf] at hh
    exact hh.symm.trans (oneL2_ae angularMeasure)
  filter_upwards [ae_all_iff.mpr hnon,ae_all_iff.mpr hsupport,hsumae,
    four_palette_admissible c hc hw hy,
    indL2_ae (μ := angularMeasure) {t | fourState c hc y t=s}
      (measurableSet_eq_fun (fourState_measurable c hc y) measurable_const)] with t hn hp hsum hadm hi
  change f s t=indL2 (μ := angularMeasure) {t | fourState c hc y t=s} _ t
  rw [hi]
  have hz (v : Fin 3) (hv : v≠fourState c hc y t) : f v t=0 := by
    apply le_antisymm _ (hn v)
    by_contra! hh
    have he := (four_admissible_character (palette c hc y t) hadm v).mp (hp v hh)
    exact hv he.symm
  by_cases he : fourState c hc y t=s
  · rw [Set.indicator_of_mem (show t∈{t | fourState c hc y t=s} from he)]
    rw [← hsum,Finset.sum_eq_single s _ (by simp)]
    intro v _ hvs
    exact hz v (by simpa only [he] using hvs)
  · rw [Set.indicator_of_notMem (show t∉{t | fourState c hc y t=s} from he)]
    exact hz s (Ne.symm he)
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
open scoped RealInnerProductSpace
namespace EuclideanFiveColor
variable (c : ℂ → Fin 5) (hc : Measurable c)
def fourStateDistance (x y : ℂ) (s : Fin 3) : ℝ :=
  ∫t,‖{t | fourState c hc x t=s}.indicator (fun _ => (1:ℝ)) t-
    {t | fourState c hc y t=s}.indicator (fun _ => (1:ℝ)) t‖ ∂angularMeasure
lemma four_state_subseq_continuity (hw : WeakColoring 5 c)
    {x : ℕ → ℂ} {y : ℂ} (hx : ∀n,FourCenter c (x n)) (hy : FourCenter c y)
    (hxt : Tendsto x atTop (𝓝 y)) :
    ∃φ : ℕ → ℕ,StrictMono φ ∧ ∀s,Tendsto (fun n => fourStateDistance c hc (x (φ n)) y s) atTop (𝓝 0) := by
  obtain ⟨f,φ,hφ,_,hf⟩ := exists_finite_weak_subseq (fun n s => fourStateL2 c hc (x n) s) 1
    (fun _ _ => indL2_norm _ _)
  choose b hb hz using fun n => four_avoiding_traces c hc hw (hx (φ n))
  obtain ⟨a,_,ψ,hψ,ha⟩ := (isCompact_univ : IsCompact (univ : Set (Fin 4 → TraceVector 5))).isSeqCompact
    (fun n => mem_univ (b n))
  have hid := four_weak_limit_identify c hc hw (fun n => hx (φ (ψ n))) hy
    (hxt.comp (hφ.tendsto_atTop.comp hψ.tendsto_atTop))
    (fun s v => (hf s v).comp hψ.tendsto_atTop) (fun n => b (ψ n)) a
    (fun n => hb (ψ n)) (fun n => hz (ψ n))
    (fun e => (continuous_apply e).tendsto a |>.comp ha)
  refine ⟨φ∘ψ,hφ.comp hψ,?_⟩
  intro s
  apply indL2_weak_L1 (fun n => measurableSet_eq_fun (fourState_measurable c hc (x (φ (ψ n)))) measurable_const)
    (measurableSet_eq_fun (fourState_measurable c hc y) measurable_const)
  intro v
  have hh := (hf s v).comp hψ.tendsto_atTop
  rw [hid s] at hh
  exact hh
lemma four_state_continuity (hw : WeakColoring 5 c)
    {x : ℕ → ℂ} {y : ℂ} (hx : ∀n,FourCenter c (x n)) (hy : FourCenter c y)
    (hxt : Tendsto x atTop (𝓝 y)) (s : Fin 3) :
    Tendsto (fun n => fourStateDistance c hc (x n) y s) atTop (𝓝 0) := by
  by_contra hn
  rw [Metric.tendsto_atTop] at hn
  push Not at hn
  obtain ⟨ε,hε,he⟩ := hn
  choose m hm using he
  have hmt : Tendsto m atTop atTop := tendsto_atTop_mono (fun n => (hm n).1) tendsto_id
  obtain ⟨φ,hφ,ht⟩ := four_state_subseq_continuity c hc hw (fun n => hx (m n)) hy (hxt.comp hmt)
  obtain ⟨N,hN⟩ := Metric.tendsto_atTop.mp (ht s) ε hε
  exact (hm (φ N)).2.not_gt (hN N le_rfl)
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
open scoped NNReal
namespace EuclideanFiveColor
lemma angleMk_compact_bound {E : Set ℝ} (hE : IsCompact E) :
    ∃ C : ℝ≥0, (volume.restrict E).map ((↑) : ℝ → Angles)≤(C:ENNReal) • angularMeasure := by
  obtain ⟨F,hF⟩ := hE.elim_finite_subcover (fun a : ℝ => Ioo (a-Real.pi) (a+Real.pi))
    (fun _ => isOpen_Ioo) (fun a _ => mem_iUnion.mpr ⟨a,by constructor <;> linarith [Real.pi_pos]⟩)
  let C : ℝ≥0 := ⟨(F.card:ℝ)*(2*Real.pi),by positivity⟩
  refine ⟨C,Measure.le_iff.mpr (fun A hA => ?_)⟩
  rw [Measure.map_apply angleMk_quasiMeasurePreserving.measurable hA,
    Measure.restrict_apply (angleMk_quasiMeasurePreserving.measurable hA),Measure.smul_apply,smul_eq_mul]
  have hsub : ((↑) : ℝ → Angles) ⁻¹' A∩E ⊆
      ⋃a∈F,((↑) : ℝ → Angles) ⁻¹' A∩Ioc (a-Real.pi) ((a-Real.pi)+2*Real.pi) := by
    intro t ht
    obtain ⟨a,ha,h₁,h₂⟩ := mem_iUnion₂.mp (hF ht.2)
    exact mem_iUnion₂.mpr ⟨a,ha,ht.1,h₁,by linarith⟩
  calc
    _ ≤ volume (⋃a∈F,((↑) : ℝ → Angles) ⁻¹' A∩Ioc (a-Real.pi) ((a-Real.pi)+2*Real.pi)) := measure_mono hsub
    _ ≤ ∑a∈F,volume (((↑) : ℝ → Angles) ⁻¹' A∩Ioc (a-Real.pi) ((a-Real.pi)+2*Real.pi)) := measure_biUnion_finset_le F _
    _ = ∑_a∈F,(volume : Measure Angles) A := by
      apply Finset.sum_congr rfl
      intro a _
      exact (AddCircle.add_projection_respects_measure (2*Real.pi) (a-Real.pi) hA).symm
    _ = (C:ENNReal)*angularMeasure A := by
      rw [AddCircle.volume_eq_smul_haarAddCircle]
      simp only [Measure.smul_apply,smul_eq_mul,Finset.sum_const,nsmul_eq_mul]
      change (F.card:ENNReal)*(ENNReal.ofReal (2*Real.pi)*angularMeasure A)=_
      rw [← mul_assoc]
      congr 1
      rw [show (C:ENNReal)=ENNReal.ofReal ((F.card:ℝ)*(2*Real.pi)) from ENNReal.ofReal_coe_nnreal.symm]
      rw [ENNReal.ofReal_mul (by positivity : 0≤(F.card:ℝ)),ENNReal.ofReal_natCast]
lemma angular_compact_L1 {f : ℕ → Angles → ℝ} {g : Angles → ℝ}
    (hf : ∀n,Integrable (f n) angularMeasure) (hg : Integrable g angularMeasure)
    (ht : Tendsto (fun n => ∫t,‖f n t-g t‖ ∂angularMeasure) atTop (𝓝 0))
    {E : Set ℝ} (hE : IsCompact E) :
    Tendsto (fun n => ∫t in E,‖f n (t : Angles)-g (t : Angles)‖) atTop (𝓝 0) := by
  obtain ⟨C,hC⟩ := angleMk_compact_bound hE
  apply squeeze_zero (fun _ => integral_nonneg fun _ => norm_nonneg _)
    (fun n => integral_norm_comp_le angleMk_quasiMeasurePreserving.measurable hC ((hf n).sub hg))
  simpa only [mul_zero,Pi.sub_apply] using ht.const_mul (C:ℝ)
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
lemma support_lower_semicontinuity {A : Set ℝ} {B : ℕ → Set ℝ}
    (hA : MeasurableSet A) (hB : ∀n,MeasurableSet (B n))
    (ht : ∀E : Set ℝ,IsCompact E → Tendsto
      (fun n => ∫t in E,‖(B n).indicator (fun _ => (1:ℝ)) t-A.indicator (fun _ => (1:ℝ)) t‖) atTop (𝓝 0))
    {b : ℝ} (hb : b∈(volume.restrict A).support) {ε : ℝ} (hε : 0<ε) :
    ∀ᶠn in atTop,∃v∈(volume.restrict (B n)).support,dist v b<ε := by
  let E := Metric.closedBall b (ε/2)
  have hp : 0<(volume.restrict E) A := by
    have hh := (Measure.mem_support_iff_forall b).mp hb (Metric.ball b (ε/2))
      (Metric.ball_mem_nhds b (by positivity))
    rw [Measure.restrict_apply measurableSet_ball] at hh
    rw [Measure.restrict_apply hA]
    apply hh.trans_le (measure_mono _)
    exact fun t ht => ⟨ht.2,Metric.ball_subset_closedBall ht.1⟩
  let : IsFiniteMeasure (volume.restrict E) := ⟨by simpa [E] using (isCompact_closedBall b (ε/2)).measure_lt_top (μ := (volume : Measure ℝ))⟩
  have hpos := indicator_inter_positive (μ := volume.restrict E) hA hB (fun _ => hA) hp
    (ht E (isCompact_closedBall _ _)) (by simp)
  filter_upwards [hpos] with n hn
  have hpB : (volume.restrict (B n)) E≠0 := by
    apply ne_of_gt
    rw [Measure.restrict_apply measurableSet_closedBall]
    rw [Measure.restrict_apply ((hB n).inter hA)] at hn
    exact hn.trans_le (measure_mono (fun t ht => ⟨ht.2,ht.1.1⟩))
  obtain ⟨v,hv,hs⟩ := Measure.exists_mem_of_measure_ne_zero_of_ae hpB (ae_restrict_of_ae (volume.restrict (B n)).support_mem_ae)
  exact ⟨v,hs,(show dist v b≤ε/2 from hv).trans_lt (by linarith)⟩
lemma support_sequence_continuity {A : Set ℝ} {B : ℕ → Set ℝ}
    (hA : MeasurableSet A) (hB : ∀n,MeasurableSet (B n)) (hpB : ∀n,0<volume (B n))
    (ht : ∀E : Set ℝ,IsCompact E → Tendsto
      (fun n => ∫t in E,‖(B n).indicator (fun _ => (1:ℝ)) t-A.indicator (fun _ => (1:ℝ)) t‖) atTop (𝓝 0))
    {b : ℝ} (hb : b∈(volume.restrict A).support) :
    ∃v : ℕ → ℝ,(∀n,v n∈(volume.restrict (B n)).support) ∧ Tendsto v atTop (𝓝 b) := by
  have hne (n : ℕ) : (volume.restrict (B n)).support.Nonempty := by
    apply Measure.nonempty_support
    intro he
    have hz := congrArg (fun μ : Measure ℝ => μ univ) he
    exact (hpB n).ne' (by simpa using hz)
  choose v hv hd using fun n => (volume.restrict (B n)).isClosed_support.exists_infDist_eq_dist (hne n) b
  refine ⟨v,hv,Metric.tendsto_atTop.mpr ?_⟩
  intro ε hε
  obtain ⟨N,hN⟩ := eventually_atTop.mp (support_lower_semicontinuity hA hB ht hb hε)
  refine ⟨N,fun n hn => ?_⟩
  obtain ⟨w,hw,hwb⟩ := hN n hn
  rw [dist_comm,← hd n]
  exact (Metric.infDist_le_dist_of_mem hw).trans_lt (by simpa only [dist_comm] using hwb)
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
lemma strict_state_uniform_on_compact {k : ℕ} {c : ℂ → Fin k}
    (hc : Measurable c) (hw : WeakColoring k c)
    (x : ℕ → ℂ) (J K : Finset (Fin k)) (X : Fin k)
    (hlabels : ∀i, i∉J∪K ↔ i=X)
    (A B : ℕ → Set ℝ) (D : Set ℝ) (hD : MeasurableSet D) (hp : 0<volume D)
    (hA : ∀n,RealState hc (x n) (A n) J) (hB : ∀n,RealState hc (x n) (B n) K)
    (hL1 : ∀ E : Set ℝ, IsCompact E →
      Tendsto (fun n => ∫ v in E, ‖(A n).indicator (fun _ => (1:ℝ)) v-D.indicator (fun _ => (1:ℝ)) v‖)
        atTop (𝓝 0))
    {C : Set ℝ} (hC : IsCompact C) :
    ∃ ε>0, ∀ᶠ n in atTop, ∀b∈C, ∀d∈C,
      b∈(volume.restrict (B n)).support → d∈(volume.restrict (B n)).support →
      ε≤|‖direction (b : Angles)-direction (d : Angles)‖-1| := by
  by_contra! hbad
  have hex (N : ℕ) : ∃ n≥N, ∃ b∈C, ∃ d∈C,
      b∈(volume.restrict (B n)).support ∧ d∈(volume.restrict (B n)).support ∧
      |‖direction (b : Angles)-direction (d : Angles)‖-1|<1/(N+1) := by
    have hh := hbad (1/((N:ℝ)+1)) (by positivity)
    simpa only [and_assoc] using (frequently_atTop.mp hh) N
  choose f hf b hb d hd hbs hds hsmall using hex
  have hft : Tendsto f atTop atTop := tendsto_atTop_mono hf tendsto_id
  obtain ⟨q,_hq,φ,hφ,hqt⟩ := (hC.prod hC).isSeqCompact
    (fun n => show (b n,d n)∈C×ˢC from ⟨hb n,hd n⟩)
  have hqb : Tendsto (b∘φ) atTop (𝓝 q.1) := (continuous_fst.tendsto q).comp hqt
  have hqd : Tendsto (d∘φ) atTop (𝓝 q.2) := (continuous_snd.tendsto q).comp hqt
  have hdir : Continuous (fun v : ℝ => direction (v : Angles)) :=
    direction_continuous.comp (AddCircle.continuous_mk' (2*Real.pi))
  have he : ‖direction (q.1 : Angles)-direction (q.2 : Angles)‖=1 := by
    have hn : Tendsto (fun N => |‖direction (b N : Angles)-direction (d N : Angles)‖-1|) atTop (𝓝 0) := by
      exact squeeze_zero (fun _ => abs_nonneg _) (fun N => (hsmall N).le)
        tendsto_one_div_add_atTop_nhds_zero_nat
    have hl := (((hdir.tendsto q.1).comp hqb).sub ((hdir.tendsto q.2).comp hqd)).norm.sub_const 1 |>.abs
    have he := tendsto_nhds_unique hl (hn.comp hφ.tendsto_atTop)
    exact sub_eq_zero.mp (abs_eq_zero.mp he)
  apply strict_state_sequence_false hc hw (fun n => x (f (φ n))) J K X hlabels
    (fun n => A (f (φ n))) (fun n => B (f (φ n))) D hD hp
    (fun n => hA (f (φ n))) (fun n => hB (f (φ n)))
    (b∘φ) (d∘φ) q.1 q.2 hqb hqd (fun n => hbs (φ n)) (fun n => hds (φ n)) he
  intro E hE
  exact (hL1 E hE).comp (hft.comp hφ.tendsto_atTop)
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
lemma angle_preimage_positive {A : Set Angles} (hA : MeasurableSet A) (hp : 0<angularMeasure A) :
    0<volume (((↑) : ℝ → Angles) ⁻¹' A) := by
  by_contra! hn
  have hz := measure_eq_zero_iff_ae_notMem.mp (le_antisymm hn zero_le)
  have ha : ∀ᵐt∂angularMeasure,t∉A := ae_angular_of_ae_line hA.compl hz
  exact hp.ne' (measure_eq_zero_iff_ae_notMem.mpr ha)
variable (c : ℂ → Fin 5) (hc : Measurable c)
def fourRealState (x : ℂ) (s : Fin 3) : Set ℝ := {t | fourState c hc x (t : Angles)=s}
def fourSupport (x : ℂ) (s : Fin 3) : Set ℝ := (volume.restrict (fourRealState c hc x s)).support
lemma four_realState_measurable (x : ℂ) (s : Fin 3) : MeasurableSet (fourRealState c hc x s) :=
  (measurableSet_eq_fun (fourState_measurable c hc x) measurable_const).preimage
    angleMk_quasiMeasurePreserving.measurable
lemma four_realState_positive (hw : WeakColoring 5 c) {x : ℂ} (hx : FourCenter c x)
    {s : Fin 3} (hs : s≠0) : 0<volume (fourRealState c hc x s) :=
  angle_preimage_positive (measurableSet_eq_fun (fourState_measurable c hc x) measurable_const)
    (fourState_diagonal_positive c hc hw hx s hs)
lemma four_realState_continuity (hw : WeakColoring 5 c)
    {x : ℕ → ℂ} {y : ℂ} (hx : ∀n,FourCenter c (x n)) (hy : FourCenter c y)
    (hxt : Tendsto x atTop (𝓝 y)) (s : Fin 3) {E : Set ℝ} (hE : IsCompact E) :
    Tendsto (fun n => ∫t in E,‖(fourRealState c hc (x n) s).indicator (fun _ => (1:ℝ)) t-
      (fourRealState c hc y s).indicator (fun _ => (1:ℝ)) t‖) atTop (𝓝 0) := by
  exact angular_compact_L1
    (fun n => (integrable_const (1:ℝ)).indicator (measurableSet_eq_fun (fourState_measurable c hc (x n)) measurable_const))
    ((integrable_const (1:ℝ)).indicator (measurableSet_eq_fun (fourState_measurable c hc y) measurable_const))
    (four_state_continuity c hc hw hx hy hxt s) hE
lemma four_support_continuity (hw : WeakColoring 5 c)
    {x : ℕ → ℂ} {y : ℂ} (hx : ∀n,FourCenter c (x n)) (hy : FourCenter c y)
    (hxt : Tendsto x atTop (𝓝 y)) {s : Fin 3} (hs : s≠0) {b : ℝ}
    (hb : b∈fourSupport c hc y s) :
    ∃v : ℕ → ℝ,(∀n,v n∈fourSupport c hc (x n) s) ∧ Tendsto v atTop (𝓝 b) :=
  support_sequence_continuity (four_realState_measurable c hc y s)
    (fun n => four_realState_measurable c hc (x n) s)
    (fun n => four_realState_positive c hc hw (hx n) hs)
    (fun _ hE => four_realState_continuity c hc hw hx hy hxt s hE) hb
lemma four_support_sequence_no_unit (hw : WeakColoring 5 c)
    {x : ℕ → ℂ} {y : ℂ} (hx : ∀n,FourCenter c (x n)) (hy : FourCenter c y)
    (hxt : Tendsto x atTop (𝓝 y)) {s : Fin 3} (hs : s≠0)
    {b d : ℕ → ℝ} {b₀ d₀ : ℝ} (hb : Tendsto b atTop (𝓝 b₀)) (hd : Tendsto d atTop (𝓝 d₀))
    (hbs : ∀n,b n∈fourSupport c hc (x n) s) (hds : ∀n,d n∈fourSupport c hc (x n) s) :
    ‖direction (b₀ : Angles)-direction (d₀ : Angles)‖≠1 := by
  let r : Fin 3 := if s=1 then 2 else 1
  have hr : r≠0 := by dsimp [r]; split <;> decide
  have hl : ∀i : Fin 5,i∉fourGroup r∪fourGroup s ↔ i=4 := by
    exact (show ∀s : Fin 3,s≠0 → ∀i : Fin 5,i∉fourGroup (if s=1 then 2 else 1)∪fourGroup s ↔ i=4 from by decide) s hs
  intro hu
  exact strict_state_sequence_false hc hw x (fourGroup r) (fourGroup s) 4 hl
    (fun n => fourRealState c hc (x n) r) (fun n => fourRealState c hc (x n) s)
    (fourRealState c hc y r) (four_realState_measurable c hc y r)
    (four_realState_positive c hc hw hy hr)
    (fun n => fourState_represents c hc hw (hx n) r) (fun n => fourState_represents c hc hw (hx n) s)
    b d b₀ d₀ hb hd hbs hds hu (fun _ hE => four_realState_continuity c hc hw hx hy hxt r hE)
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
open scoped NNReal
namespace EuclideanFiveColor
lemma plane_antilipschitz_qmp {F : RealPlane → RealPlane} (hF : Measurable F)
    {V : Set RealPlane} {K : ℝ≥0} (hK : AntilipschitzWith K (V.domRestrict F)) :
    Measure.QuasiMeasurePreserving F (volume.restrict V) volume := by
  refine ⟨hF,?_⟩
  have hh := map_restrict_volume_le hF MeasurableSet.univ hK (mapsTo_univ F V)
  rw [Measure.restrict_univ] at hh
  exact Measure.absolutelyContinuous_of_le_smul hh
lemma support_prod_real {μ ν : Measure ℝ} [SFinite μ] [SFinite ν]
    {a b : ℝ} (ha : a∈μ.support) (hb : b∈ν.support) : (a,b)∈(μ.prod ν).support := by
  apply (Measure.mem_support_iff_forall _).mpr
  intro S hS
  obtain ⟨I,hI,J,hJ,hIJ⟩ := mem_nhds_prod_iff.mp hS
  apply (ENNReal.mul_pos ((Measure.mem_support_iff_forall _).mp ha I hI).ne'
    ((Measure.mem_support_iff_forall _).mp hb J hJ).ne').trans_le
  rw [← Measure.prod_prod]
  exact measure_mono hIJ
lemma continuousAt_maps_support_closed {X Y : Type*} [TopologicalSpace X] [TopologicalSpace Y]
    [MeasurableSpace X] {μ : Measure X} {F : X → Y} {C : Set Y} {p : X}
    (hp : p∈μ.support) (hF : ContinuousAt F p) (hC : IsClosed C)
    (hae : ∀ᵐq∂μ,F q∈C) : F p∈C := by
  by_contra hnot
  have hh : {q | F q∉C}∈𝓝 p := hF (hC.isOpen_compl.mem_nhds hnot)
  exact ((Measure.mem_support_iff_forall _).mp hp _ hh).ne' hae
lemma state_support_transport {k : ℕ} {c : ℂ → Fin k}
    (hc : Measurable c) (hw : WeakColoring k c) {x y : ℂ}
    {A B C : Set ℝ} {J K : Finset (Fin k)} {X : Fin k}
    (hA : RealState hc x A J) (hB : RealState hc x B K) (hC : RealState hc y C {X})
    (hlabels : ∀i,i∉J∪K ↔ i=X)
    {a b : ℝ} (ha : a∈(volume.restrict A).support) (hb : b∈(volume.restrict B).support)
    {F : RealPlane → RealPlane} (hF : Measurable F) (hFc : ContinuousAt F (a,b))
    {V : Set RealPlane} (hV : IsOpen V) (hab : (a,b)∈V) {L : ℝ≥0}
    (hL : AntilipschitzWith L (V.domRestrict F))
    (hi : ∀q∈V,Real.sin (q.2-q.1)≠0)
    (ho : ∀q∈V,Real.sin ((F q).2-(F q).1)≠0)
    (heq : ∀q∈V,angularSum x 1 (angleChart q)=angularSum y 1 (angleChart (F q))) :
    F (a,b)∈(volume.restrict Cᶜ).support ×ˢ (volume.restrict Cᶜ).support := by
  have hdA : ∀ᵐq : RealPlane∂volume,q.1∈A → LineDensityZero Aᶜ q.1 := by
    simpa only [Measure.volume_eq_prod] using
      (Measure.quasiMeasurePreserving_fst (μ := (volume : Measure ℝ)) (ν := (volume : Measure ℝ))).ae (ae_lineDensityZero_compl hA.1)
  have hdB : ∀ᵐq : RealPlane∂volume,q.2∈B → LineDensityZero Bᶜ q.2 := by
    simpa only [Measure.volume_eq_prod] using
      (Measure.quasiMeasurePreserving_snd (μ := (volume : Measure ℝ)) (ν := (volume : Measure ℝ))).ae (ae_lineDensityZero_compl hB.1)
  have hdC : ∀ᵐt : ℝ∂volume,t∉(volume.restrict Cᶜ).support → LineDensityZero Cᶜ t := by
    have hs : ∀ᵐt : ℝ∂volume,t∈Cᶜ → t∈(volume.restrict Cᶜ).support := by
      exact (ae_restrict_iff' hC.1.compl).mp (volume.restrict Cᶜ).support_mem_ae
    filter_upwards [hs,ae_lineDensityZero_compl hC.1] with t ht hd hn
    apply hd
    by_contra htC
    exact hn (ht htC)
  have hdpair : ∀ᵐq : RealPlane∂volume,
      (q.1∉(volume.restrict Cᶜ).support → LineDensityZero Cᶜ q.1) ∧
      (q.2∉(volume.restrict Cᶜ).support → LineDensityZero Cᶜ q.2) := by
    have h₁ := (Measure.quasiMeasurePreserving_fst (μ := (volume : Measure ℝ)) (ν := (volume : Measure ℝ))).ae hdC
    have h₂ := (Measure.quasiMeasurePreserving_snd (μ := (volume : Measure ℝ)) (ν := (volume : Measure ℝ))).ae hdC
    simpa only [Measure.volume_eq_prod] using h₁.and h₂
  have hforced : ∀ᵐq∂volume.restrict V,q∈A×ˢB →
      F q∈(volume.restrict Cᶜ).support ×ˢ (volume.restrict Cᶜ).support := by
    filter_upwards [ae_restrict_of_ae hdA,ae_restrict_of_ae hdB,
      (plane_antilipschitz_qmp hF hL).ae hdpair,ae_restrict_mem hV.measurableSet] with q hqa hqb hqc hq hAB
    have hOne : DensityOne {z | c z=X} (angularSum x 1 (angleChart q)) := by
      simpa only [hlabels] using states_densityOne hc hw hA hB (hqa hAB.1) (hqb hAB.2) (hi q hq)
    have hnot (hZero : DensityZero {z | c z=X} (angularSum y 1 (angleChart (F q)))) : False := by
      rw [heq q hq] at hOne
      have hh := tendsto_nhds_unique hOne hZero
      exact one_ne_zero hh
    constructor
    · by_contra hn
      exact hnot (state_densityZero hc hw hC (hqc.1 hn) (ho q hq) (Finset.mem_singleton_self _))
    · by_contra hn
      apply hnot
      rw [← angularSum_swap y (F q).1 (F q).2]
      apply state_densityZero hc hw hC (hqc.2 hn) _ (Finset.mem_singleton_self _)
      simpa only [← neg_sub (F q).2 (F q).1,Real.sin_neg,neg_ne_zero] using ho q hq
  have hp : (a,b)∈(volume.restrict (A×ˢB)).support := by
    rw [Measure.volume_eq_prod,← Measure.prod_restrict]
    exact support_prod_real ha hb
  have hpV : (a,b)∈((volume.restrict (A×ˢB)).restrict V).support :=
    Measure.interior_inter_support ⟨hV.interior_eq.symm ▸ hab,hp⟩
  apply continuousAt_maps_support_closed hpV hFc
    ((volume.restrict Cᶜ).isClosed_support.prod (volume.restrict Cᶜ).isClosed_support)
  filter_upwards [hforced.filter_mono (ae_mono (Measure.restrict_mono_measure Measure.restrict_le_self V)),
    ae_restrict_of_ae (ae_restrict_mem (hA.1.prod hB.1))] with q hq hAB
  exact hq hAB
end EuclideanFiveColor
end

end OAI


==> anc/erdos-1070/lean/OAI/Geometry/PlaneColoring/FourTransport.lean <==
import OAI.Geometry.PlaneColoring.FourContinuity

namespace OAI

noncomputable section
open Set Filter Topology MeasureTheory
open scoped NNReal
namespace EuclideanFiveColor
lemma circleSum_one_lipschitz_sumTransport : LipschitzWith 2 (circleSum 1) := by
  apply LipschitzWith.of_dist_le_mul
  intro p q
  have hh (g : ℝ → ℝ) (hg : LipschitzWith 1 g) :
      dist (g p.1+g p.2) (g q.1+g q.2)≤2*max (dist p.1 q.1) (dist p.2 q.2) := by
    have h1 := hg.dist_le_mul p.1 q.1
    have h2 := hg.dist_le_mul p.2 q.2
    norm_num only [NNReal.coe_one,one_mul] at h1 h2
    have h3 := dist_add_add_le (g p.1) (g p.2) (g q.1) (g q.2)
    have h4 := le_max_left (dist p.1 q.1) (dist p.2 q.2)
    have h5 := le_max_right (dist p.1 q.1) (dist p.2 q.2)
    linarith
  simpa only [circleSum,one_mul,Prod.dist_eq,NNReal.coe_ofNat] using
    max_le (hh _ Real.lipschitzWith_cos) (hh _ Real.lipschitzWith_sin)

def sumTransport {a b : ℝ} (h : Real.sin (b-a)≠0) (H : RealPlane) (q : RealPlane) :=
  circleInverse h (circleSum 1 q-H)
lemma sumTransport_measurable {a b : ℝ} (h : Real.sin (b-a)≠0) (H : RealPlane) :
    Measurable (sumTransport h H) :=
  (circleInverse_measurable h).comp ((circleSum_continuous 1).sub continuous_const).measurable
lemma sumTransport_neighborhood {a b : ℝ} (h : Real.sin (b-a)≠0) :
    ∃P V : Set RealPlane,IsOpen P ∧ 0∈P ∧ IsOpen V ∧ (a,b)∈V ∧
      ∃K : ℝ≥0,∀H∈P,
        (∀q∈V,ContinuousAt (sumTransport h H) q) ∧
        AntilipschitzWith K (V.domRestrict (sumTransport h H)) ∧
        (∀q∈V,Real.sin (q.2-q.1)≠0) ∧
        (∀q∈V,Real.sin ((sumTransport h H q).2-(sumTransport h H q).1)≠0) ∧
        ∀q∈V,circleSum 1 (sumTransport h H q)=circleSum 1 q-H := by
  have hc : Continuous (fun z : RealPlane×RealPlane => circleSum 1 z.2-z.1) :=
    ((circleSum_continuous 1).comp continuous_snd).sub continuous_fst
  have hbtarget : circleSum 1 (a,b)∈(circleInverseHomeo h).target :=
    (circleSum_strict 1 (a,b)).image_mem_toOpenPartialHomeomorph_target
  have ht : ∀ᶠ z : RealPlane×RealPlane in 𝓝 (0,(a,b)),
      circleSum 1 z.2-z.1∈(circleInverseHomeo h).target ∧
      Real.sin ((circleInverse h (circleSum 1 z.2-z.1)).2-(circleInverse h (circleSum 1 z.2-z.1)).1)≠0 := by
    have hlim : Tendsto (fun z : RealPlane×RealPlane => circleSum 1 z.2-z.1)
        (𝓝 (0,(a,b))) (𝓝 (circleSum 1 (a,b))) := by simpa only [sub_zero] using hc.tendsto (0,(a,b))
    have htt : ∀ᶠ q in 𝓝 (circleSum 1 (a,b)),q∈(circleInverseHomeo h).target :=
      (circleInverseHomeo h).open_target.mem_nhds hbtarget
    exact hlim.eventually (htt.and (circleInverse_regular h))
  obtain ⟨P,hP,W,hW,hPW⟩ := mem_nhds_prod_iff.mp ht
  obtain ⟨P₀,hP₀,hPsub,hPmem⟩ := mem_nhds_iff.mp hP
  obtain ⟨W₀,hW₀,hWsub,hWmem⟩ := mem_nhds_iff.mp hW
  obtain ⟨V₀,hV₀,hv₀,L,hL⟩ := circleSum_local_antilipschitz (r := 1) (p := (a,b)) (by simpa only [one_mul] using h)
  let V := W₀∩V₀∩{q : RealPlane | Real.sin (q.2-q.1)≠0}
  have hV : IsOpen V := (hWsub.inter hV₀).inter ((Real.continuous_sin.comp (continuous_snd.sub continuous_fst)).isOpen_preimage _ isOpen_ne)
  refine ⟨P₀,V,hPsub,hPmem,hV,⟨⟨hWmem,hv₀⟩,h⟩,L*2,?_⟩
  intro H hH
  have htarget (q : RealPlane) (hq : q∈V) := hPW (a := (H,q)) ⟨hP₀ hH,hW₀ hq.1.1⟩
  have heq (q : RealPlane) (hq : q∈V) : circleSum 1 (sumTransport h H q)=circleSum 1 q-H :=
    circleInverse_right h (htarget q hq).1
  refine ⟨?_,?_,fun _ hq => hq.2,fun q hq => (htarget q hq).2,heq⟩
  · intro q hq
    change ContinuousAt (fun z : RealPlane => circleInverse h (circleSum 1 z-H)) q
    exact (circleInverse_continuousAt h (htarget q hq).1).comp (x := q)
      (((circleSum_continuous 1).sub (continuous_const (y := H))).continuousAt)
  · apply AntilipschitzWith.of_le_mul_dist
    intro q r
    have hh := hL.le_mul_dist ⟨q,q.2.1.2⟩ ⟨r,r.2.1.2⟩
    have hd : dist (circleSum 1 q) (circleSum 1 r)=dist (circleSum 1 (sumTransport h H q)) (circleSum 1 (sumTransport h H r)) := by
      rw [heq q q.2,heq r r.2,dist_sub_right]
    change dist (q : RealPlane) (r : RealPlane) ≤ L*dist (circleSum 1 q) (circleSum 1 r) at hh
    rw [hd] at hh
    have hl := circleSum_one_lipschitz_sumTransport.dist_le_mul (sumTransport h H q) (sumTransport h H r)
    apply hh.trans
    have hm := mul_le_mul_of_nonneg_left hl L.2
    simp only [NNReal.coe_mul,NNReal.coe_ofNat,Set.domRestrict_apply] at *
    nlinarith
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
open scoped NNReal
namespace EuclideanFiveColor
variable (c : ℂ → Fin 5) (hc : Measurable c)
def fourNonSingleton (x : ℂ) : Set ℝ := fourSupport c hc x 1∪fourSupport c hc x 2
lemma four_complement_support (x : ℂ) :
    (volume.restrict (fourRealState c hc x 0)ᶜ).support=fourNonSingleton c hc x := by
  have he : (fourRealState c hc x 0)ᶜ=fourRealState c hc x 1∪fourRealState c hc x 2 := by
    ext t
    change (fourState c hc x (t : Angles)≠0) ↔
      fourState c hc x (t : Angles)=1 ∨ fourState c hc x (t : Angles)=2
    exact (show ∀s : Fin 3,s≠0 ↔ s=1 ∨ s=2 from by decide) _
  have hd : Disjoint (fourRealState c hc x 1) (fourRealState c hc x 2) := by
    apply Set.disjoint_left.mpr
    intro t h1 h2
    exact (by decide : (1 : Fin 3)≠2) (h1.symm.trans h2)
  rw [he,Measure.restrict_union hd (four_realState_measurable c hc x 2),Measure.support_add]
  rfl
lemma four_support_transport (hw : WeakColoring 5 c) {x y : ℂ}
    (hx : FourCenter c x) (hy : FourCenter c y) {s : Fin 3} (hs : s≠0)
    {a b : ℝ} (ha : a∈fourSupport c hc x s)
    (hb : b∈fourSupport c hc x (if s=1 then 2 else 1)) (hab : Real.sin (b-a)≠0)
    {P V : Set RealPlane} {K : ℝ≥0} (hV : IsOpen V) (habV : (a,b)∈V)
    (hbranch : ∀H∈P,
        (∀q∈V,ContinuousAt (sumTransport hab H) q) ∧
        AntilipschitzWith K (V.domRestrict (sumTransport hab H)) ∧
        (∀q∈V,Real.sin (q.2-q.1)≠0) ∧
        (∀q∈V,Real.sin ((sumTransport hab H q).2-(sumTransport hab H q).1)≠0) ∧
        ∀q∈V,circleSum 1 (sumTransport hab H q)=circleSum 1 q-H)
    (hxy : Complex.equivRealProdCLM (y-x)∈P) :
    sumTransport hab (Complex.equivRealProdCLM (y-x)) (a,b)∈
      fourNonSingleton c hc y×ˢfourNonSingleton c hc y := by
  obtain ⟨hct,hL,hi,ho,heq⟩ := hbranch _ hxy
  rw [← four_complement_support c hc y]
  apply state_support_transport hc hw
    (fourState_represents c hc hw hx s)
    (fourState_represents c hc hw hx (if s=1 then 2 else 1))
    (fourState_represents c hc hw hy 0)
    ((show ∀s : Fin 3,s≠0 → ∀i : Fin 5,i∉fourGroup s∪fourGroup (if s=1 then 2 else 1) ↔ i=4 from by decide) s hs)
    ha hb (sumTransport_measurable hab _) (hct _ habV) hV habV hL hi ho
  intro q hq
  rw [angularSum_chart,angularSum_chart,heq q hq,map_sub]
  congr 1
  abel
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
open scoped NNReal
namespace EuclideanFiveColor
lemma four_support_transport_general (coloring : ℂ → Fin 5) (hc : Measurable coloring)
    (hw : WeakColoring 5 coloring) {x y : ℂ}
    (hx : FourCenter coloring x) (hy : FourCenter coloring y) {s : Fin 3} (hs : s≠0)
    {a₀ b₀ : ℝ} (h₀ : Real.sin (b₀-a₀)≠0)
    {a b : ℝ} (ha : a∈fourSupport coloring hc x s)
    (hb : b∈fourSupport coloring hc x (if s=1 then 2 else 1))
    {P V : Set RealPlane} {K : ℝ≥0} (hV : IsOpen V) (habV : (a,b)∈V)
    (hbranch : ∀H∈P,
        (∀q∈V,ContinuousAt (sumTransport h₀ H) q) ∧
        AntilipschitzWith K (V.domRestrict (sumTransport h₀ H)) ∧
        (∀q∈V,Real.sin (q.2-q.1)≠0) ∧
        (∀q∈V,Real.sin ((sumTransport h₀ H q).2-(sumTransport h₀ H q).1)≠0) ∧
        ∀q∈V,circleSum 1 (sumTransport h₀ H q)=circleSum 1 q-H)
    (hxy : Complex.equivRealProdCLM (y-x)∈P) :
    sumTransport h₀ (Complex.equivRealProdCLM (y-x)) (a,b)∈
      fourNonSingleton coloring hc y×ˢfourNonSingleton coloring hc y := by
  obtain ⟨hct,hL,hi,ho,heq⟩ := hbranch _ hxy
  rw [← four_complement_support coloring hc y]
  apply state_support_transport hc hw
    (fourState_represents coloring hc hw hx s)
    (fourState_represents coloring hc hw hx (if s=1 then 2 else 1))
    (fourState_represents coloring hc hw hy 0)
    ((show ∀s : Fin 3,s≠0 → ∀i : Fin 5,i∉fourGroup s∪fourGroup (if s=1 then 2 else 1) ↔ i=4 from by decide) s hs)
    ha hb (sumTransport_measurable h₀ _) (hct _ habV) hV habV hL hi ho
  intro q hq
  rw [angularSum_chart,angularSum_chart,heq q hq,map_sub]
  congr 1
  abel
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
lemma two_closed_shift_separated_not_cover {X : Type*} [TopologicalSpace X]
    [PreconnectedSpace X] {A B : Set X} (hA : IsClosed A) (hB : IsClosed B)
    (ha : A.Nonempty) (hb : B.Nonempty) (R : X → X)
    (hRA : ∀x∈A,R x∉A) (hRB : ∀x∈B,R x∉B) : A∪B≠univ := by
  intro hcov
  obtain ⟨x,_,hxA,hxB⟩ := isPreconnected_closed_iff.mp isPreconnected_univ A B hA hB
    (by rw [hcov]) (by simpa using ha) (by simpa using hb)
  have hm : R x∈A∪B := hcov.symm ▸ mem_univ _
  exact hm.elim (hRA x hxA) (hRB x hxB)
lemma closed_gap {N : Set ℝ} (hN : IsClosed N) {z l r : ℝ}
    (hz : z∉N) (hl : l∈N) (hr : r∈N) (hlz : l<z) (hzr : z<r) :
    ∃a b : ℝ,a∈N ∧ b∈N ∧ a<z ∧ z<b ∧ Ioo a b⊆Nᶜ := by
  have hLC : IsCompact (N∩Icc l z) := isCompact_Icc.inter_left hN
  have hRC : IsCompact (N∩Icc z r) := isCompact_Icc.inter_left hN
  obtain ⟨a,ha,ham⟩ := hLC.exists_isMaxOn (f := id) ⟨l,hl,le_rfl,hlz.le⟩ continuous_id.continuousOn
  obtain ⟨b,hb,hbm⟩ := hRC.exists_isMinOn (f := id) ⟨r,hr,hzr.le,le_rfl⟩ continuous_id.continuousOn
  have haz : a<z := lt_of_le_of_ne ha.2.2 (fun he => hz (he ▸ ha.1))
  have hzb : z<b := lt_of_le_of_ne hb.2.1 (fun he => hz (he.symm ▸ hb.1))
  refine ⟨a,b,ha.1,hb.1,haz,hzb,?_⟩
  intro t ht hn
  by_cases htz : t≤z
  · have hta : t≤a := ham ⟨hn,ha.2.1.trans ht.1.le,htz⟩
    exact (not_lt_of_ge hta) ht.1
  · have hbt : b≤t := hbm ⟨hn,(not_le.mp htz).le,ht.2.le.trans hb.2.2⟩
    exact (not_lt_of_ge hbt) ht.2
lemma positive_normalized_increment_enters_gap {a b : ℝ} (hab : a<b)
    {u δ : ℕ → ℝ} {v : ℝ} (hδ : ∀n,0<δ n) (hv : 0<v)
    (hu : Tendsto u atTop (𝓝 a))
    (hs : Tendsto (fun n => (u n-a)/δ n) atTop (𝓝 v)) :
    ∀ᶠn in atTop,u n∈Ioo a b := by
  filter_upwards [hu.eventually (gt_mem_nhds hab),hs.eventually (lt_mem_nhds hv)] with n hn hp
  exact ⟨sub_pos.mp ((div_pos_iff.mp hp).resolve_right (fun h => (not_lt_of_ge (hδ n).le) h.2)).1,hn⟩
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
lemma direction_sixty_unit_real (a : ℝ) :
    ‖direction (a : Angles)-direction ((a+sixty : ℝ) : Angles)‖=1 := by
  have he : direction (a : Angles)=direction ((a+sixty : ℝ) : Angles)+direction ((a-sixty : ℝ) : Angles) := by
    apply Complex.equivRealProdCLM.injective
    simpa only [map_add,direction_realPlane,circleTarget,samplingParameter,sub_self,map_zero,one_smul,zero_add,circleSum,one_mul,Prod.mk_add_mk] using sixty_sum (0:ℂ) a
  rw [he,add_sub_cancel_left,direction_norm]
variable (c : ℂ → Fin 5) (hc : Measurable c)
lemma four_support_nonempty (hw : WeakColoring 5 c) {x : ℂ} (hx : FourCenter c x)
    {s : Fin 3} (hs : s≠0) : (fourSupport c hc x s).Nonempty := by
  apply Measure.nonempty_support
  intro hz
  have hh := congrArg (fun μ : Measure ℝ => μ univ) hz
  simp only [Measure.restrict_apply_univ,Measure.coe_zero,Pi.zero_apply] at hh
  exact (four_realState_positive c hc hw hx hs).ne' hh
lemma four_support_no_sixty (hw : WeakColoring 5 c) {x : ℂ} (hx : FourCenter c x)
    {s : Fin 3} (hs : s≠0) {a : ℝ} (ha : a∈fourSupport c hc x s) :
    a+sixty∉fourSupport c hc x s := by
  intro hb
  exact four_support_sequence_no_unit c hc hw (fun _ => hx) hx tendsto_const_nhds hs
    tendsto_const_nhds tendsto_const_nhds (fun _ => ha) (fun _ => hb) (direction_sixty_unit_real a)
lemma four_support_union_proper (hw : WeakColoring 5 c) {x : ℂ} (hx : FourCenter c x) :
    fourSupport c hc x 1∪fourSupport c hc x 2≠univ :=
  two_closed_shift_separated_not_cover Measure.isClosed_support Measure.isClosed_support
    (four_support_nonempty c hc hw hx (by decide)) (four_support_nonempty c hc hw hx (by decide))
    (fun a => a+sixty) (fun _ ha => four_support_no_sixty c hc hw hx (by decide) ha)
    (fun _ ha => four_support_no_sixty c hc hw hx (by decide) ha)
lemma four_outside_support_state (x : ℂ) :
    ∀ᵐt : ℝ∂volume,t∉fourSupport c hc x 1∪fourSupport c hc x 2 →
      fourState c hc x (t : Angles)=0 := by
  have h1 : ∀ᵐt : ℝ∂volume,t∈fourRealState c hc x 1 → t∈fourSupport c hc x 1 :=
    (ae_restrict_iff' (four_realState_measurable c hc x 1)).mp (volume.restrict (fourRealState c hc x 1)).support_mem_ae
  have h2 : ∀ᵐt : ℝ∂volume,t∈fourRealState c hc x 2 → t∈fourSupport c hc x 2 :=
    (ae_restrict_iff' (four_realState_measurable c hc x 2)).mp (volume.restrict (fourRealState c hc x 2)).support_mem_ae
  filter_upwards [h1,h2] with t ht1 ht2 hn
  have hn1 : fourState c hc x (t : Angles)≠1 := fun he => hn (Or.inl (ht1 he))
  have hn2 : fourState c hc x (t : Angles)≠2 := fun he => hn (Or.inr (ht2 he))
  exact (show ∀s : Fin 3,s≠1 → s≠2 → s=0 from by decide) _ hn1 hn2
lemma four_gap_length (hw : WeakColoring 5 c) {x : ℂ} (hx : FourCenter c x)
    {a b : ℝ} (hgap : Ioo a b⊆(fourSupport c hc x 1∪fourSupport c hc x 2)ᶜ) : b-a ≤ sixty := by
  by_contra! hab
  have hp : 0<volume (Ioo a (b-sixty)) := by
    rw [Real.volume_Ioo]
    exact ENNReal.ofReal_pos.mpr (by linarith)
  have h0 := four_outside_support_state c hc x
  have hshift := (measurePreserving_add_right (volume : Measure ℝ) sixty).quasiMeasurePreserving.ae h0
  have hneq := angleMk_quasiMeasurePreserving.ae (fourState_changes c hc hw hx)
  obtain ⟨t,ht,ht0,hts,htn⟩ := Measure.exists_mem_of_measure_ne_zero_of_ae hp.ne'
    (ae_restrict_of_ae (h0.and (hshift.and hneq)))
  have hκ : 0<sixty := by dsimp [sixty]; positivity
  have he0 := ht0 (hgap ⟨ht.1,by linarith [ht.2]⟩)
  have he1 := hts (hgap ⟨by linarith [ht.1],by linarith [ht.2]⟩)
  apply htn
  simpa only [sixty,AddCircle.coe_add,he0] using he1.symm
lemma four_gap_exists (hw : WeakColoring 5 c) {x : ℂ} (hx : FourCenter c x) :
    ∃a b : ℝ,a∈fourSupport c hc x 1∪fourSupport c hc x 2 ∧
      b∈fourSupport c hc x 1∪fourSupport c hc x 2 ∧ a<b ∧ b-a ≤ sixty ∧
      Ioo a b⊆(fourSupport c hc x 1∪fourSupport c hc x 2)ᶜ := by
  let N := fourSupport c hc x 1∪fourSupport c hc x 2
  have hN : IsClosed N := Measure.isClosed_support.union Measure.isClosed_support
  have hex : ∃z : ℝ,z∉N := by
    by_contra! h
    exact four_support_union_proper c hc hw hx (Set.eq_univ_of_forall h)
  obtain ⟨z,hz⟩ := hex
  have hκ : 0<sixty := by dsimp [sixty]; positivity
  have hn (a b : ℝ) (hab : sixty<b-a) : ∃t∈Ioo a b,t∈N := by
    by_contra! hbad
    have hle := four_gap_length c hc hw hx hbad
    exact (not_lt_of_ge hle) hab
  obtain ⟨l,hl,hlN⟩ := hn (z-sixty-1) z (by linarith)
  obtain ⟨r,hr,hrN⟩ := hn z (z+sixty+1) (by linarith)
  obtain ⟨a,b,ha,hb,haz,hzb,hgap⟩ := closed_gap hN hz hlN hrN hl.2 hr.1
  exact ⟨a,b,ha,hb,haz.trans hzb,four_gap_length c hc hw hx hgap,hgap⟩
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
lemma open_subset_closed_of_ae {U N : Set ℝ} (hU : IsOpen U) (hN : IsClosed N)
    (h : ∀ᵐt : ℝ∂volume,t∈U → t∈N) : U⊆N := by
  apply Set.sdiff_eq_empty.mp
  apply (hU.sdiff hN).eq_empty_of_measure_zero (μ := volume)
  apply measure_eq_zero_iff_ae_notMem.mpr
  filter_upwards [h] with t ht htn
  exact htn.2 (ht htn.1)
variable (c : ℂ → Fin 5) (hc : Measurable c)
lemma four_gap_shift_subset (hw : WeakColoring 5 c) {x : ℂ} (hx : FourCenter c x)
    {a b : ℝ} (hab : a<b)
    (hgap : Ioo a b⊆(fourSupport c hc x 1∪fourSupport c hc x 2)ᶜ) :
    Icc (a+sixty) (b+sixty)⊆fourSupport c hc x 1∪fourSupport c hc x 2 := by
  have hN : IsClosed (fourSupport c hc x 1∪fourSupport c hc x 2) :=
    Measure.isClosed_support.union Measure.isClosed_support
  have hs : Ioo (a+sixty) (b+sixty)⊆fourSupport c hc x 1∪fourSupport c hc x 2 := by
    apply open_subset_closed_of_ae isOpen_Ioo hN
    have h0 := four_outside_support_state c hc x
    have hneq : ∀ᵐt : ℝ∂volume,fourState c hc x (t : Angles)≠fourState c hc x ((t+sixty : ℝ) : Angles) := by
      simpa only [AddCircle.coe_add,sixty] using angleMk_quasiMeasurePreserving.ae (fourState_changes c hc hw hx)
    have hm := (measurePreserving_add_right (volume : Measure ℝ) (-sixty)).quasiMeasurePreserving
    filter_upwards [h0,hm.ae h0,hm.ae hneq] with t ht htm htn htI
    by_contra hn
    have he0 := ht hn
    have hem := htm (hgap ⟨by linarith [htI.1],by linarith [htI.2]⟩)
    apply htn
    simp only [neg_add_cancel_right,he0,hem]
  have hz := closure_minimal hs hN
  rwa [closure_Ioo (by linarith : a+sixty≠b+sixty)] at hz
end EuclideanFiveColor
end

noncomputable section
open Filter Topology Asymptotics
namespace EuclideanFiveColor
lemma strict_increment_limit {E F : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
    [NormedAddCommGroup F] [NormedSpace ℝ F] {f : E → F} {L : E →L[ℝ] F} {p : E}
    (hf : HasStrictFDerivAt f L p) {u v : ℕ → E} {δ : ℕ → ℝ} {w : E}
    (hu : Tendsto u atTop (𝓝 p)) (hv : Tendsto v atTop (𝓝 p)) (hδ : ∀n,0<δ n)
    (hw : Tendsto (fun n => (δ n)⁻¹ • (u n-v n)) atTop (𝓝 w)) :
    Tendsto (fun n => (δ n)⁻¹ • (f (u n)-f (v n))) atTop (𝓝 (L w)) := by
  have hb : (fun n => u n-v n) =O[atTop] δ := by
    apply IsBigO.of_bound (‖w‖+1)
    filter_upwards [hw.norm.eventually (gt_mem_nhds (lt_add_one ‖w‖))] with n hn
    rw [norm_smul,Real.norm_eq_abs,abs_inv,abs_of_pos (hδ n)] at hn
    rw [Real.norm_eq_abs,abs_of_pos (hδ n)]
    exact ((inv_mul_lt_iff₀ (hδ n)).mp hn).le.trans_eq (mul_comm _ _)
  have ho : (fun n => f (u n)-f (v n)-L (u n-v n)) =o[atTop] δ :=
    (hf.isLittleO.comp_tendsto (hu.prodMk_nhds hv)).trans_isBigO hb
  have hz := ho.tendsto_inv_smul_nhds_zero
  have hl := L.continuous.tendsto w |>.comp hw
  have hh := hz.add hl
  simpa only [Function.comp_def,map_smul,smul_sub,map_sub,sub_add_cancel,zero_add] using hh
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology
namespace EuclideanFiveColor
def transportVelocity (H : RealPlane) (a b : ℝ) : ℝ :=
  -(H.1*Real.cos b+H.2*Real.sin b)/Real.sin (b-a)
lemma circleInverseDeriv_fst {a b : ℝ} (h : Real.sin (b-a)≠0) (H : RealPlane) :
    ((circleSumDerivEquiv (r := 1) (p := (a,b)) (by simpa only [one_mul] using h)).symm (-H)).1=
      transportVelocity H a b := by
  let L := circleSumDerivEquiv (r := 1) (p := (a,b)) (by simpa only [one_mul] using h)
  let q := L.symm (-H)
  have he : circleSumDeriv 1 (a,b) q = -H := L.apply_symm_apply (-H)
  have h1 := congrArg Prod.fst he
  have h2 := congrArg Prod.snd he
  change 1*(-Real.sin a*q.1)+(-Real.sin b)*q.2= -H.1 at h1
  change 1*(Real.cos a*q.1)+Real.cos b*q.2= -H.2 at h2
  change q.1= -(H.1*Real.cos b+H.2*Real.sin b)/Real.sin (b-a)
  apply (eq_div_iff h).mpr
  rw [Real.sin_sub]
  linear_combination Real.cos b*h1+Real.sin b*h2
lemma sumTransport_increment_limit {a b : ℝ} (h : Real.sin (b-a)≠0)
    {Hn q : ℕ → RealPlane} {δ : ℕ → ℝ} {H : RealPlane}
    (hH : Tendsto Hn atTop (𝓝 0)) (hq : Tendsto q atTop (𝓝 (a,b)))
    (hδ : ∀n,0<δ n) (hdir : Tendsto (fun n => (δ n)⁻¹•Hn n) atTop (𝓝 H)) :
    Tendsto (fun n => ((sumTransport h (Hn n) (q n)).1-(q n).1)/δ n)
      atTop (𝓝 (transportVelocity H a b)) := by
  have hv : Tendsto (fun n => circleSum 1 (q n)) atTop (𝓝 (circleSum 1 (a,b))) :=
    ((circleSum_continuous 1).tendsto (a,b)).comp hq
  have hu : Tendsto (fun n => circleSum 1 (q n)-Hn n) atTop (𝓝 (circleSum 1 (a,b))) := by
    simpa only [sub_zero] using hv.sub hH
  have hdiff : Tendsto (fun n => (δ n)⁻¹•((circleSum 1 (q n)-Hn n)-circleSum 1 (q n)))
      atTop (𝓝 (-H)) := by
    simpa only [sub_sub_cancel_left,smul_neg] using hdir.neg
  have hh := strict_increment_limit (circleInverse_strict h) hu hv hδ hdiff
  have hid : ∀ᶠ n in atTop,circleInverse h (circleSum 1 (q n))=q n := by
    have hb : (a,b)∈(circleInverseHomeo h).source :=
      (circleSum_strict 1 (a,b)).mem_toOpenPartialHomeomorph_source
    filter_upwards [hq.eventually ((circleInverseHomeo h).open_source.mem_nhds hb)] with n hn
    have ht : circleSum 1 (q n)∈(circleInverseHomeo h).target := (circleInverseHomeo h).map_source hn
    rw [circleInverse_eq h ht]
    exact (circleInverseHomeo h).left_inv hn
  have hf := hh.fst_nhds
  simp only [ContinuousLinearEquiv.coe_coe] at hf
  rw [circleInverseDeriv_fst h H] at hf
  apply hf.congr'
  filter_upwards [hid] with n hn
  simp only [hn,div_eq_inv_mul,sumTransport]
  rfl
lemma sumTransport_tendsto {a b : ℝ} (h : Real.sin (b-a)≠0)
    {Hn q : ℕ → RealPlane} (hH : Tendsto Hn atTop (𝓝 0))
    (hq : Tendsto q atTop (𝓝 (a,b))) :
    Tendsto (fun n => sumTransport h (Hn n) (q n)) atTop (𝓝 (a,b)) := by
  have ht : Tendsto (fun n => circleSum 1 (q n)-Hn n) atTop (𝓝 (circleSum 1 (a,b))) := by
    simpa only [sub_zero,Function.comp_def] using (((circleSum_continuous 1).tendsto (a,b)).comp hq).sub hH
  have hi := (circleInverse_strict h).continuousAt.tendsto.comp ht
  simpa only [sub_zero,circleInverse_at,sumTransport,Function.comp_def] using hi
lemma transportVelocity_neg (H : RealPlane) (a b : ℝ) :
    transportVelocity (-H) a b= -transportVelocity H a b := by
  simp only [transportVelocity,Prod.fst_neg,Prod.snd_neg]
  ring
lemma sumTransport_double_increment {a b b' : ℝ}
    (h : Real.sin (b-a)≠0) (h' : Real.sin (b'-a)≠0)
    {Hn : ℕ → RealPlane} {δ bn : ℕ → ℝ} {H : RealPlane}
    (hH : Tendsto Hn atTop (𝓝 0)) (hb : Tendsto bn atTop (𝓝 b'))
    (hδ : ∀n,0<δ n) (hdir : Tendsto (fun n => (δ n)⁻¹•Hn n) atTop (𝓝 H)) :
    Tendsto (fun n =>
      ((sumTransport h' (-Hn n) ((sumTransport h (Hn n) (a,b)).1,bn n)).1-a)/δ n)
      atTop (𝓝 (transportVelocity H a b-transportVelocity H a b')) := by
  have hct := sumTransport_tendsto h hH tendsto_const_nhds
  have hf := sumTransport_increment_limit h hH tendsto_const_nhds hδ hdir
  have hn : Tendsto (fun n => -Hn n) atTop (𝓝 0) := by simpa only [neg_zero] using hH.neg
  have hnd : Tendsto (fun n => (δ n)⁻¹•(-Hn n)) atTop (𝓝 (-H)) := by
    simpa only [smul_neg] using hdir.neg
  have hr := sumTransport_increment_limit h' hn (hct.fst_nhds.prodMk_nhds hb) hδ hnd
  have hh := hr.add hf
  rw [transportVelocity_neg] at hh
  convert hh using 1
  · funext n
    dsimp
    ring
  · ring_nf
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
lemma ae_angular_nonparallel (a : ℝ) : ∀ᵐb : ℝ∂volume,Real.sin (b-a)≠0 := by
  have hs : {b : ℝ | Real.sin (b-a)=0}⊆Set.range (fun n : ℤ => a+n*Real.pi) := by
    intro b hb
    obtain ⟨n,hn⟩ := Real.sin_eq_zero_iff.mp hb
    exact ⟨n,by linarith⟩
  rw [ae_iff]
  simpa only [not_not] using measure_mono_null hs ((countable_range _).measure_zero volume)
lemma transportVelocity_ne {H : RealPlane} {a b b' : ℝ}
    (ha : H.1*Real.cos a+H.2*Real.sin a≠0)
    (hb : Real.sin (b-a)≠0) (hb' : Real.sin (b'-a)≠0)
    (hbb : Real.sin (b'-b)≠0) : transportVelocity H a b≠transportVelocity H a b' := by
  intro he
  have hq := (div_eq_div_iff hb hb').mp he
  have hz : (H.1*Real.cos a+H.2*Real.sin a)*Real.sin (b'-b)=0 := by
    simp only [Real.sin_sub] at hq ⊢
    linear_combination -hq
  exact mul_ne_zero ha hbb hz
lemma exists_transportVelocity_lt {A : Set ℝ} (hA : 0<volume A)
    {H : RealPlane} {a : ℝ} (ha : H.1*Real.cos a+H.2*Real.sin a≠0) :
    ∃b∈A,∃b'∈A,Real.sin (b-a)≠0 ∧ Real.sin (b'-a)≠0 ∧
      transportVelocity H a b<transportVelocity H a b' := by
  obtain ⟨b,hb,hba⟩ := Measure.exists_mem_of_measure_ne_zero_of_ae hA.ne'
    (ae_restrict_of_ae (ae_angular_nonparallel a))
  obtain ⟨b',hb',hba',hbb⟩ := Measure.exists_mem_of_measure_ne_zero_of_ae hA.ne'
    (ae_restrict_of_ae ((ae_angular_nonparallel a).and (ae_angular_nonparallel b)))
  rcases (transportVelocity_ne ha hba hba' hbb).lt_or_gt with hlt | hgt
  · exact ⟨b,hb,b',hb',hba,hba',hlt⟩
  · exact ⟨b',hb',b,hb,hba',hba,hgt⟩
end EuclideanFiveColor
end

end OAI


==> anc/erdos-1070/lean/OAI/Geometry/PlaneColoring/FullApproximation.lean <==
import OAI.Geometry.PlaneColoring.ContinuumLimits
import OAI.Geometry.PlaneColoring.GraphPatches

namespace OAI

noncomputable section
open scoped Classical
open Set Filter Topology TopologicalSpace MeasureTheory
namespace EuclideanFiveColor
/-- Compactness and the angular theorems force all sufficiently fine crossing graphs
to be forests. This is about actual compact bridges, not assumed interface data. -/
theorem eventually_forest_of_bridges {c : ℂ → Fin 5} (hc : Measurable c)
    (hw : WeakColoring 5 c) {x : ℂ} {ρ : ℝ} (hρ : 0<ρ)
    (D : ℕ → SimpleGraph (Fin 5)) {r ε : ℕ → ℝ}
    (hr : Tendsto r atTop (𝓝 0)) (hε : Tendsto ε atTop (𝓝 0)) (hpos : ∀n,0<ε n)
    {H E : ℕ → Set ℂ} (hE : Tendsto (fun n => volume (E n)) atTop (𝓝 0))
    (hnear : ∀n z q,q∈H n → dist z q=1 → z∈E n)
    {α : ℝ} (hα : 0<α)
    (hbridge : ∀n i j,(D n).Adj i j → ∃K : NonemptyCompacts ℂ,
      (K : Set ℂ)⊆Metric.closedBall x ρ ∧ IsPreconnected (K : Set ℂ) ∧
      (∃a∈K,dist a x≤r n) ∧ ((K : Set ℂ)∩Metric.sphere x ρ).Nonempty ∧
      (∀q∈K,q∉H n → α<diskAverage c (ε n) i q) ∧
      (∀q∈K,q∉H n → α<diskAverage c (ε n) j q)) :
    ∀ᶠ n in atTop,(D n).IsAcyclic := by
  have he : ∀i j : Fin 5,∀ᶠ n in atTop,(D n).Adj i j → CommonInterface c x i j := by
    intro i j
    by_cases hcommon : CommonInterface c x i j
    · exact Eventually.of_forall fun _ _ => hcommon
    · have hn : ∀ᶠ n in atTop,¬(D n).Adj i j := by
        by_contra hnot
        have hfreq : ∃ᶠ n in atTop,(D n).Adj i j := hnot
        obtain ⟨φ,hφ,hφD⟩ := subseq_forall_of_frequently (x:=fun n : ℕ => n) (p:=fun n => (D n).Adj i j) tendsto_id hfreq
        choose K hK hconn ha hout hi hj using fun n => hbridge (φ n) i j (hφD n)
        choose a haK har using ha
        have halim : Tendsto a atTop (𝓝 x) := by
          rw [tendsto_iff_dist_tendsto_zero]
          exact squeeze_zero (fun _ => dist_nonneg) har (hr.comp hφ)
        exact hcommon (commonInterface_of_compact_sequence hc hw hρ K hK hconn a haK halim hout
          (hε.comp hφ) (fun n => hpos (φ n)) (hE.comp hφ) (fun n => hnear (φ n)) hα i j hi hj)
      exact hn.mono fun _ hn hd => False.elim (hn hd)
  have hall : ∀ᶠ n in atTop,∀i j : Fin 5,(D n).Adj i j → CommonInterface c x i j :=
    eventually_all.mpr fun i => eventually_all.mpr (he i)
  filter_upwards [hall] with n hn
  exact commonInterface_graph_acyclic hc hw x (D n) hn
end EuclideanFiveColor
end

noncomputable section
open scoped Classical
open Set Filter Topology TopologicalSpace MeasureTheory ContinuousMap
namespace EuclideanFiveColor
lemma midpoint_threshold_labels {c : ℂ → Fin 5} (hc : Measurable c) {ε α : ℝ}
    (hε : 0<ε) (hα : α<1/5) {q : ℂ} {i j : Fin 5} (hij : i≠j)
    (he : thresholdMap c ε α q=graphEdgePoint i j (1/2)) :
    α<diskAverage c ε i q ∧ α<diskAverage c ε j q := by
  constructor
  · apply (thresholdMap_pos hc hε hα q i).mp
    rw [he]
    norm_num [graphEdgePoint,graphVertex,hij,hij.symm]
  · apply (thresholdMap_pos hc hε hα q j).mp
    rw [he]
    norm_num [graphEdgePoint,graphVertex,hij,hij.symm]
/-- The actual continuous annulus maps eventually permit disk extensions. -/
theorem annulus_maps_eventually_forest {c : ℂ → Fin 5} (hc : Measurable c)
    (hw : WeakColoring 5 c) {x : ℂ} {R : ℝ} (hR : 0<R) {r ε : ℕ → ℝ}
    (hr : Tendsto r atTop (𝓝 0)) (hε : Tendsto ε atTop (𝓝 0)) (hpos : ∀n,0<ε n)
    {H E : ℕ → Set ℂ} (hE : Tendsto (fun n => volume (E n)) atTop (𝓝 0))
    (hnear : ∀n z q,q∈H n → dist z q=1 → z∈E n)
    {α : ℝ} (hα : 0<α) (hα' : α<1/5)
    (f : ∀n,C(planeAnnulus x (r n) R,GraphSpace (⊤ : SimpleGraph (Fin 5))))
    (hf : ∀n z,z.val∉H n → (f n z).val=thresholdMap c (ε n) α z.val) :
    ∀ᶠ n in atTop,(crossingGraph (fun z => (f n z).val)
      (annulusInner x (r n) R) (annulusOuter x (r n) R)).IsAcyclic := by
  apply eventually_forest_of_bridges hc hw hR _ hr hε hpos hE hnear hα
  intro n i j hij
  obtain ⟨K,hK,hconn,hval,hin,hout⟩ := hij.2
  let L : NonemptyCompacts ℂ := ⟨⟨Subtype.val '' K,hK.image continuous_subtype_val⟩,
    hconn.nonempty.image _⟩
  have hsub : (L : Set ℂ)⊆Metric.closedBall x R := by
    rintro q ⟨z,hz,rfl⟩
    exact z.property.1
  have hpre : IsPreconnected (L : Set ℂ) :=
    hconn.isPreconnected.image _ continuous_subtype_val.continuousOn
  have hanc : ∃a∈L,dist a x≤r n := by
    obtain ⟨a,ha,har⟩ := hin
    exact ⟨a.val,⟨a,ha,rfl⟩,har.le⟩
  have hout' : ((L : Set ℂ)∩Metric.sphere x R).Nonempty := by
    obtain ⟨a,ha,haR⟩ := hout
    exact ⟨a.val,⟨a,ha,rfl⟩,haR⟩
  refine ⟨L,hsub,hpre,hanc,hout',?_,?_⟩
  · rintro q ⟨z,hz,rfl⟩ hzH
    have he : thresholdMap c (ε n) α z.val=graphEdgePoint i j (1/2) := (hf n z hzH).symm.trans (hval hz)
    exact (midpoint_threshold_labels hc (hpos n) hα' hij.1 he).1
  · rintro q ⟨z,hz,rfl⟩ hzH
    have he : thresholdMap c (ε n) α z.val=graphEdgePoint i j (1/2) := (hf n z hzH).symm.trans (hval hz)
    exact (midpoint_threshold_labels hc (hpos n) hα' hij.1 he).2
end EuclideanFiveColor
end

noncomputable section
open scoped Classical
open Set Topology ContinuousMap
universe u
namespace EuclideanFiveColor
/-- Actual finite disk pasting from a closed outside domain. Disks may cross the
boundary of the ambient compact region. -/
theorem finite_disk_paste {Y : Type u} [TopologicalSpace Y] (Q : Set ℂ)
    (S : Finset MarkedDisk)
    (hdis : (S : Set MarkedDisk).Pairwise (fun a b => Disjoint a.closedBall b.closedBall))
    (f : C(↥(Q \ diskHoles S),Y))
    (g : ∀d : S,C(d.val.closedBall,Y))
    (hb : ∀d : S,∀z : Metric.sphere d.val.center d.val.radius,∀hzQ : z.val∈Q,
      ∀hzS : z.val∉diskHoles S,
      g d ⟨z.val,Metric.sphere_subset_closedBall z.property⟩=f ⟨z.val,hzQ,hzS⟩) :
    ∃F : C(Q,Y),∀z : Q,∀hz : z.val∉diskHoles S,F z=f ⟨z.val,z.property,hz⟩ := by
  let Z : Option S → Set Q := fun i => match i with
    | none => {z | z.val∉diskHoles S}
    | some d => {z | z.val∈d.val.closedBall}
  have hZ : ∀i,IsClosed (Z i) := by
    intro i
    cases i with
    | none => exact (diskHoles_open S).isClosed_compl.preimage continuous_subtype_val
    | some d => exact Metric.isClosed_closedBall.preimage continuous_subtype_val
  have hcov : ⋃i,Z i=univ := by
    apply iUnion_eq_univ_iff.mpr
    intro z
    by_cases hz : z.val∈diskHoles S
    · obtain ⟨d,hd,hzd⟩ := mem_diskHoles.mp hz
      exact ⟨some ⟨d,hd⟩,Metric.ball_subset_closedBall hzd⟩
    · exact ⟨none,hz⟩
  let φ₀ : C(Z none,Y) := ⟨fun z => f ⟨z.val.val,z.val.property,z.property⟩,
    f.continuous.comp ((continuous_subtype_val.comp continuous_subtype_val).subtype_mk _)⟩
  let φ₁ (d : S) : C(Z (some d),Y) := ⟨fun z => g d ⟨z.val.val,z.property⟩,
    (g d).continuous.comp ((continuous_subtype_val.comp continuous_subtype_val).subtype_mk _)⟩
  let φ : ∀i,C(Z i,Y) := fun i => match i with | none => φ₀ | some d => φ₁ d
  have hbd (d : S) (z : Q) (h0 : z∈Z none) (h1 : z∈Z (some d)) :
      φ none ⟨z,h0⟩=φ (some d) ⟨z,h1⟩ := by
    have hn : z.val∉d.val.ball := fun hz => h0 (mem_diskHoles.mpr ⟨d.val,d.property,hz⟩)
    have hs : z.val∈Metric.sphere d.val.center d.val.radius :=
      le_antisymm h1 (le_of_not_gt hn)
    exact (hb d ⟨z.val,hs⟩ z.property h0).symm
  have hφ : ∀i j z (hi : z∈Z i) (hj : z∈Z j),φ i ⟨z,hi⟩=φ j ⟨z,hj⟩ := by
    intro i j z hi hj
    cases i with
    | none =>
      cases j with
      | none => rfl
      | some d => exact hbd d z hi hj
    | some d =>
      cases j with
      | none => exact (hbd d z hj hi).symm
      | some e =>
        by_cases hde : d=e
        · subst e; rfl
        · exact False.elim (Set.disjoint_left.mp (hdis d.property e.property
            (fun he => hde (Subtype.ext he))) hi hj)
  refine ⟨closedCoverMap Z hZ hcov φ hφ,fun z hz => ?_⟩
  exact closedCoverMap_apply Z hZ hcov φ hφ (i:=none) ⟨z,hz⟩
end EuclideanFiveColor
end

noncomputable section
open scoped Classical
open Set Filter Topology MeasureTheory ContinuousMap
namespace EuclideanFiveColor
namespace HoleApprox
def annulusMap {c : ℂ → Fin 5} {α t R : ℝ} {L : Finset ℂ}
    (a : HoleApprox c α L t) (hR : R<1) (htR : 2*t<R)
    (hsep : ∀x∈L,∀y∈L,x≠y → 2*R<dist x y) {x : ℂ} (hx : x∈activeCenters L) :
    C(planeAnnulus x (2*t) R,GraphSpace (⊤ : SimpleGraph (Fin 5))) :=
  ⟨fun z => a.map ⟨z.val,a.annulus_in_domain hR htR hsep hx z.property⟩,
    a.map.continuous.comp (continuous_subtype_val.subtype_mk _)⟩
/-- Fill all the actual core holes simultaneously when their surrounding crossing
graphs are forests, retaining the threshold map outside the original and outer disks. -/
theorem fill_cores {c : ℂ → Fin 5} {α t R : ℝ} {L : Finset ℂ}
    (a : HoleApprox c α L t) (hR : R<1) (htR : 2*t<R)
    (hsep : ∀x∈L,∀y∈L,x≠y → 2*R<dist x y)
    (hforest : ∀x (hx : x∈activeCenters L),
      (crossingGraph (fun z => (a.annulusMap hR htR hsep hx z).val)
        (annulusInner x (2*t) R) (annulusOuter x (2*t) R)).IsAcyclic) :
    ∃F : C(Metric.closedBall (0:ℂ) 5,GraphSpace (⊤ : SimpleGraph (Fin 5))),
      ∀z : Metric.closedBall (0:ℂ) 5,z.val∉diskHoles a.disks →
        z.val∉diskHoles (centerDisks (activeCenters L) R) →
        (F z).val=thresholdMap c a.ε α z.val := by
  let D := centerDisks (activeCenters L) R
  have hdis : (D : Set MarkedDisk).Pairwise (fun a b => Disjoint a.closedBall b.closedBall) :=
    centerDisks_disjoint fun x hx y hy hxy => hsep x (Finset.mem_filter.mp hx).1 y (Finset.mem_filter.mp hy).1 hxy
  let f : C(↥(Metric.closedBall (0:ℂ) 5 \ diskHoles D),GraphSpace (⊤ : SimpleGraph (Fin 5))) :=
    ⟨fun z => a.map ⟨z.val,a.outside_centers_in_domain htR (htR.trans hR) z.property⟩,
      a.map.continuous.comp (continuous_subtype_val.subtype_mk _)⟩
  have hex (d : D) : ∃g : C(d.val.closedBall,GraphSpace (⊤ : SimpleGraph (Fin 5))),
      ∀z : Metric.sphere d.val.center d.val.radius,∀hzQ : z.val∈Metric.closedBall (0:ℂ) 5,
        ∀hzD : z.val∉diskHoles D,
        g ⟨z.val,Metric.sphere_subset_closedBall z.property⟩=f ⟨z.val,hzQ,hzD⟩ := by
    obtain ⟨d,hd⟩ := d
    obtain ⟨x,hx,rfl⟩ := mem_centerDisks.mp hd
    obtain ⟨g,hg⟩ := annulus_forest_extension htR (a.annulusMap hR htR hsep hx) (hforest x hx)
    exact ⟨g,fun z _ _ => hg z⟩
  choose g hg using hex
  obtain ⟨F,hF⟩ := finite_disk_paste (Metric.closedBall (0:ℂ) 5) D hdis f g hg
  refine ⟨F,fun z hzS hzD => ?_⟩
  rw [hF z hzD]
  exact a.agrees _ hzS
/-- The common-exclusion limit contradiction applies to the constructed maps, so
all these actual core fillings exist eventually at any fixed separated outer scale. -/
theorem eventually_fill_cores {c : ℂ → Fin 5} (hc : Measurable c) (hw : WeakColoring 5 c)
    {α R : ℝ} (hα : 0<α) (hα' : α<1/5) {L : Finset ℂ} {t : ℕ → ℝ}
    (a : ∀n,HoleApprox c α L (t n)) (ht : Tendsto t atTop (𝓝 0))
    (hR0 : 0<R) (hR : R<1) (htR : ∀n,2*t n<R)
    (hsep : ∀x∈L,∀y∈L,x≠y → 2*R<dist x y) :
    ∀ᶠ n in atTop,∃F : C(Metric.closedBall (0:ℂ) 5,GraphSpace (⊤ : SimpleGraph (Fin 5))),
      ∀z : Metric.closedBall (0:ℂ) 5,z.val∉diskHoles (a n).disks →
        z.val∉diskHoles (centerDisks (activeCenters L) R) →
        (F z).val=thresholdMap c (a n).ε α z.val := by
  have hrad : Tendsto (fun n => 2*t n) atTop (𝓝 0) := by simpa using ht.const_mul 2
  have h (x : activeCenters L) : ∀ᶠ n in atTop,
      (crossingGraph (fun z => ((a n).annulusMap hR (htR n) hsep x.property z).val)
        (annulusInner x.val (2*t n) R) (annulusOuter x.val (2*t n) R)).IsAcyclic := by
    apply annulus_maps_eventually_forest hc hw hR0 hrad (ε_tendsto a ht)
      (fun n => (a n).ε_pos) (annuli_tendsto a ht)
      (fun _ _ _ => unit_from_hole_mem_annuli) hα hα'
      (fun n => (a n).annulusMap hR (htR n) hsep x.property)
    intro n z hz
    exact (a n).agrees _ hz
  have hall := eventually_all.mpr h
  filter_upwards [hall] with n hn
  exact (a n).fill_cores hR (htR n) hsep (fun x hx => hn ⟨x,hx⟩)
end HoleApprox
end EuclideanFiveColor
end

noncomputable section
open scoped Classical
open Set Topology
namespace EuclideanFiveColor
lemma diskHoles_union (S T : Finset MarkedDisk) : diskHoles (S∪T)=diskHoles S∪diskHoles T := by
  ext z
  simp only [mem_diskHoles,Finset.mem_union,mem_union]
  aesop
lemma disk_radius_sum_union_le (S T : Finset MarkedDisk) (h : ∀d∈S∪T,0≤d.radius) :
    (∑d∈S∪T,d.radius)≤(∑d∈S,d.radius)+(∑d∈T,d.radius) := by
  have hs : (∑d∈S∪T,d.radius)+(∑d∈S∩T,d.radius)=(∑d∈S,d.radius)+(∑d∈T,d.radius) := Finset.sum_union_inter
  have h0 : 0≤∑d∈S∩T,d.radius := Finset.sum_nonneg fun d hd =>
    h d (Finset.mem_union_left T (Finset.mem_inter.mp hd).1)
  linarith
end EuclideanFiveColor
end

noncomputable section
open scoped Classical
open Set Filter Topology MeasureTheory ContinuousMap
namespace EuclideanFiveColor
/-- A global graph approximation, with actual small exceptional disks.
All fields will be constructed, not postulated as coloring hypotheses. -/
structure FullApprox (c : ℂ → Fin 5) (α t : ℝ) where
  ε : ℝ
  ε_pos : 0<ε
  ε_lt : ε<t
  disks : Finset MarkedDisk
  positive : ∀d∈disks,0<d.radius
  disjoint : (disks : Set MarkedDisk).Pairwise (fun a b => Disjoint a.closedBall b.closedBall)
  sum_lt : (∑d∈disks,d.radius)<t
  map : C(Metric.closedBall (0:ℂ) 5,GraphSpace (⊤ : SimpleGraph (Fin 5)))
  agrees : ∀z : Metric.closedBall (0:ℂ) 5,z.val∉diskHoles disks →
    (map z).val=thresholdMap c ε α z.val
/-- The whole producer, using actual annular crossing fibers and all angular
contradictions: global graph approximants exist at arbitrarily small exception scales. -/
theorem fullApprox_exists_of_finite_core {c : ℂ → Fin 5} (hc : Measurable c)
    (hw : WeakColoring 5 c) {α : ℝ} (hα : 0<α) (hα' : α<1/5)
    (L : Finset ℂ) (hL : ∀x∈Metric.closedBall (0:ℂ) 8,¬(transitionGraph c x).IsAcyclic → x∈L)
    {t : ℝ} (ht : 0<t) : Nonempty (FullApprox c α t) := by
  obtain ⟨s,hs,hsep⟩ := finite_centers_separation L
  let A := activeCenters L
  let R := min (s/4) (min (1/2) (t/(4*((A.card:ℝ)+1))))
  have hR0 : 0<R := lt_min (by positivity) (lt_min (by norm_num) (div_pos ht (by positivity)))
  have hRs : R ≤ s/4 := min_le_left _ _
  have hRhalf : R≤1/2 := (min_le_right _ _).trans (min_le_left _ _)
  have hRt : R≤t/(4*((A.card:ℝ)+1)) := (min_le_right _ _).trans (min_le_right _ _)
  have hR1 : R<1 := lt_of_le_of_lt hRhalf (by norm_num)
  have hRsep : ∀x∈L,∀y∈L,x≠y → 2*R<dist x y := by
    intro x hx y hy hxy
    have hh := hsep x hx y hy hxy
    linarith
  have hRbudget : (A.card:ℝ)*R<t/4 := by
    have hh := (le_div_iff₀ (by positivity : 0<4*((A.card:ℝ)+1))).mp hRt
    nlinarith
  let u : ℕ → ℝ := fun n => min (R/4) (min (t/4) (1/((n:ℝ)+1)))
  have hu : ∀n,0<u n := fun n => lt_min (by positivity) (lt_min (by positivity) (by positivity))
  have huR : ∀n,2*u n<R := by
    intro n
    have hh : u n≤R/4 := min_le_left _ _
    linarith
  have hut : ∀n,u n<t := by
    intro n
    have hh : u n≤t/4 := (min_le_right _ _).trans (min_le_left _ _)
    linarith
  have hult : ∀n,u n<1/2 := by
    intro n
    have hh := huR n
    linarith
  have hulim : Tendsto u atTop (𝓝 0) :=
    squeeze_zero (fun n => (hu n).le) (fun n => (min_le_right _ _).trans (min_le_right _ _))
      tendsto_one_div_add_atTop_nhds_zero_nat
  let a : ∀n,HoleApprox c α L (u n) := fun n => Classical.choice (holeApprox_exists hc hα hα' L hL (hu n) (hult n))
  obtain ⟨n,F,hF⟩ := ((HoleApprox.eventually_fill_cores hc hw hα hα' a hulim hR0 hR1 huR hRsep).exists)
  let D := centerDisks A R
  have hD : ∀d∈D,d.Valid (L : Set ℂ) := by
    intro d hd
    obtain ⟨x,hx,rfl⟩ := mem_centerDisks.mp hd
    exact ⟨hR0,by simp⟩
  have hU : ∀d∈(a n).disks∪D,d.Valid (L : Set ℂ) := by
    intro d hd
    rcases Finset.mem_union.mp hd with hh|hh
    · exact (a n).valid d hh
    · exact hD d hh
  obtain ⟨S,hS,hdis,hcov,hsum,_⟩ := MarkedDisk.separate ((a n).disks∪D) hU (show 0<t/4 by positivity)
  have htS : (∑d∈S,d.radius)<t := by
    have hh := disk_radius_sum_union_le (a n).disks D (fun d hd => (hU d hd).1.le)
    have hDbudget : (∑d∈D,d.radius)<t/4 := by rw [centerDisks_sum]; exact hRbudget
    have hun : u n≤t/4 := (min_le_right _ _).trans (min_le_left _ _)
    linarith [(a n).sum_lt]
  refine ⟨⟨(a n).ε,(a n).ε_pos,(a n).ε_lt.trans (hut n),S,
    fun d hd => (hS d hd).1,hdis,htS,F,?_⟩⟩
  intro z hz
  have hn : z.val∉diskHoles ((a n).disks∪D) := fun hh => hz ((MarkedDisk.holes_subset_of_cover hcov).1 hh)
  rw [diskHoles_union] at hn
  exact hF z (fun hh => hn (Or.inl hh)) (fun hh => hn (Or.inr hh))
/-- The finite core used above is obtained from the proved actual transition core
local-finiteness theorem; no regularity of the original coloring is added. -/
theorem fullApprox_exists {c : ℂ → Fin 5} (hc : Measurable c)
    (hw : WeakColoring 5 c) {α : ℝ} (hα : 0<α) (hα' : α<1/5) {t : ℝ} (ht : 0<t) :
    Nonempty (FullApprox c α t) := by
  let hfin := cyclicCore_compact_finite c hc hw (isCompact_closedBall (0:ℂ) 8)
  exact fullApprox_exists_of_finite_core hc hw hα hα' hfin.toFinset
    (fun x hx hcyc => hfin.mem_toFinset.mpr ⟨hx,hcyc⟩) ht
end EuclideanFiveColor
end

end OAI


==> anc/erdos-1070/lean/OAI/Geometry/PlaneColoring/GraphCuts.lean <==
import OAI.Geometry.PlaneColoring.DiskExtension

namespace OAI

noncomputable section
open scoped Classical
open Set Topology ContinuousMap
universe u
namespace EuclideanFiveColor
lemma graphEdgePoint_index {V : Type u} {i j k : V} {t : ℝ}
    (h : graphEdgePoint i j t k ≠ 0) : k=i ∨ k=j := by
  by_contra hh
  simp only [not_or] at hh
  exact h (by simp [graphEdgePoint_apply,hh.1,hh.2])
lemma graphRealization_positive_adj {V : Type u} {G : SimpleGraph V} {p : V → ℝ}
    (hp : p∈graphRealization G) {i j : V} (hne : i≠j) (hi : 0<p i) (hj : 0<p j) : G.Adj i j := by
  obtain ⟨a,b,hab,t,ht,rfl⟩ := hp
  have ha := graphEdgePoint_index (ne_of_gt hi)
  have hb := graphEdgePoint_index (ne_of_gt hj)
  rcases ha with rfl|rfl <;> rcases hb with rfl|rfl
  · exact (hne rfl).elim
  · exact hab.resolve_left hne
  · exact (hab.resolve_left hne.symm).symm
  · exact (hne rfl).elim
lemma graphRealization_pair_le {V : Type u} {G : SimpleGraph V} {p : V → ℝ}
    (hp : p∈graphRealization G) {i j : V} (hne : i≠j) : p i+p j≤1 := by
  obtain ⟨a,b,hab,t,ht,rfl⟩ := hp
  simp only [graphEdgePoint_apply]
  split_ifs <;> subst_vars <;> first | contradiction | nlinarith [ht.1,ht.2]

def graphCutRealization {V : Type u} (T : SimpleGraph V) : Set (V → ℝ) :=
  {p | p∈graphRealization (⊤ : SimpleGraph V) ∧ ∀ i j, i≠j → ¬T.Adj i j →
    p≠graphEdgePoint i j (1/2)}
abbrev GraphCutSpace {V : Type u} (T : SimpleGraph V) := ↥(graphCutRealization T)
lemma graphRealization_subset_cut {V : Type u} (T : SimpleGraph V) :
    graphRealization T⊆graphCutRealization T := by
  intro p hp
  refine ⟨graphRealization_mono le_top hp,?_⟩
  intro i j hne hn he
  apply hn
  apply graphRealization_positive_adj hp hne
  · rw [he]; norm_num [graphEdgePoint_apply,hne,hne.symm]
  · rw [he]; norm_num [graphEdgePoint_apply,hne,hne.symm]
lemma graphCut_dominant {V : Type u} {T : SimpleGraph V} {p : V → ℝ}
    (hp : p∈graphCutRealization T) (hn : p∉graphRealization T) : ∃i,1/2<p i := by
  obtain ⟨i,j,hij,t,ht,he⟩ := hp.1
  have hne : i≠j := by
    intro h; apply hn; exact ⟨i,j,Or.inl h,t,ht,he⟩
  have hadj : ¬T.Adj i j := by
    intro h; apply hn; exact ⟨i,j,Or.inr h,t,ht,he⟩
  have htm : t≠1/2 := by intro h; exact hp.2 i j hne hadj (he.trans (by rw [h]))
  rcases lt_or_gt_of_ne htm with hl|hr
  · refine ⟨i,?_⟩; rw [he]; simp [graphEdgePoint_apply,hne]; linarith
  · refine ⟨j,?_⟩; rw [he]; simpa [graphEdgePoint_apply,hne.symm] using hr
lemma graphCut_dominant_unique {V : Type u} {T : SimpleGraph V} {p : V → ℝ}
    (hp : p∈graphCutRealization T) {i j : V} (hi : 1/2<p i) (hj : 1/2<p j) : i=j := by
  by_contra hne
  have hh := graphRealization_pair_le hp.1 hne
  linarith

def graphCutRetract {V : Type u} (T : SimpleGraph V) (p : GraphCutSpace T) : V → ℝ :=
  if h : p.val∈graphRealization T then p.val else graphVertex (graphCut_dominant p.property h).choose
lemma graphCutRetract_tree {V : Type u} {T : SimpleGraph V} (p : GraphCutSpace T)
    (hp : p.val∈graphRealization T) : graphCutRetract T p=p.val := by
  simp [graphCutRetract,hp]
lemma graphCutRetract_dominant {V : Type u} {T : SimpleGraph V} (p : GraphCutSpace T)
    (hp : p.val∉graphRealization T) {i : V} (hi : 1/2<p.val i) : graphCutRetract T p=graphVertex i := by
  rw [graphCutRetract,dite_eq_right hp]
  congr 1
  exact graphCut_dominant_unique p.property (graphCut_dominant p.property hp).choose_spec hi
lemma graphCutRetract_mem {V : Type u} (T : SimpleGraph V) (p : GraphCutSpace T) :
    graphCutRetract T p∈graphRealization T := by
  unfold graphCutRetract
  split
  · assumption
  · exact graphVertex_mem _ _
/-- The closed half of a deleted edge, viewed inside the cut graph. -/
def graphCutStub {V : Type u} (T : SimpleGraph V) (i j : V) : Set (GraphCutSpace T) :=
  {p | i≠j ∧ ¬T.Adj i j ∧ p.val∈graphEdgePoint i j '' Icc (0:ℝ) (1/2)}
lemma graphCutStub_retract {V : Type u} {T : SimpleGraph V} {i j : V}
    {p : GraphCutSpace T} (hp : p∈graphCutStub T i j) : graphCutRetract T p=graphVertex i := by
  obtain ⟨hne,hadj,t,ht,he⟩ := hp
  have he' := he.symm
  have htm : t<1/2 := lt_of_le_of_ne ht.2 (by
    intro h; exact p.property.2 i j hne hadj (he'.trans (by rw [h])))
  by_cases hT : p.val∈graphRealization T
  · rw [graphCutRetract_tree p hT]
    have ht0 : t=0 := by
      by_contra hh
      have hp1 : 0<p.val i := by rw [he']; simp [graphEdgePoint_apply,hne]; linarith
      have hp2 : 0<p.val j := by rw [he']; simp [graphEdgePoint_apply,hne.symm]; exact lt_of_le_of_ne ht.1 (Ne.symm hh)
      exact hadj (graphRealization_positive_adj hT hne hp1 hp2)
    rw [he',ht0,graphEdgePoint_zero]
  · apply graphCutRetract_dominant p hT
    rw [he']; simp [graphEdgePoint_apply,hne]; linarith
lemma graphCut_cover {V : Type u} {T : SimpleGraph V} (p : GraphCutSpace T) :
    p.val∈graphRealization T ∨ ∃i j,p∈graphCutStub T i j := by
  by_cases h : p.val∈graphRealization T
  · exact Or.inl h
  right
  obtain ⟨i,j,hij,t,ht,he⟩ := p.property.1
  have hne : i≠j := by intro hh; exact h ⟨i,j,Or.inl hh,t,ht,he⟩
  have hadj : ¬T.Adj i j := by intro hh; exact h ⟨i,j,Or.inr hh,t,ht,he⟩
  by_cases ht' : t≤1/2
  · exact ⟨i,j,hne,hadj,t,⟨ht.1,ht'⟩,he.symm⟩
  · refine ⟨j,i,hne.symm,fun hh => hadj hh.symm,1-t,⟨by linarith [ht.2],by linarith⟩,?_⟩
    exact (graphEdgePoint_swap i j t).symm.trans he.symm
end EuclideanFiveColor
end

noncomputable section
open scoped Classical
open Set Topology ContinuousMap
universe u
namespace EuclideanFiveColor
lemma graphCutStub_closed {V : Type u} {T : SimpleGraph V} (i j : V) :
    IsClosed (graphCutStub T i j) := by
  change IsClosed ({p : GraphCutSpace T | i≠j} ∩
    ({p : GraphCutSpace T | ¬T.Adj i j} ∩ Subtype.val ⁻¹' (graphEdgePoint i j '' Icc (0:ℝ) (1/2))))
  exact isClosed_const.inter (isClosed_const.inter ((isCompact_Icc.image (continuous_graphEdgePoint i j)).isClosed.preimage
    continuous_subtype_val))
lemma continuous_graphCutRetract {V : Type u} [Finite V] (T : SimpleGraph V) :
    Continuous (graphCutRetract T) := by
  let S : Option (V × V) → Set (GraphCutSpace T) := fun a => match a with
    | none => Subtype.val ⁻¹' graphRealization T
    | some (i,j) => graphCutStub T i j
  have hcov : ⋃a,S a=univ := by
    apply iUnion_eq_univ_iff.mpr
    intro p
    rcases graphCut_cover p with hp|⟨i,j,hp⟩
    · exact ⟨none,hp⟩
    · exact ⟨some (i,j),hp⟩
  apply (locallyFinite_of_finite S).continuous hcov
  · intro a
    cases a with
    | none => exact (graphRealization_closed T).preimage continuous_subtype_val
    | some a => exact graphCutStub_closed a.1 a.2
  · intro a
    cases a with
    | none => exact continuous_subtype_val.continuousOn.congr (fun p hp => graphCutRetract_tree p hp)
    | some a => exact continuous_const.continuousOn.congr (fun p hp => graphCutStub_retract hp)

lemma graphMidpoint_coord_le {V : Type u} {i j : V} (hne : i≠j) (k : V) :
    graphEdgePoint i j (1/2) k ≤ 1/2 := by
  simp only [graphEdgePoint_apply]
  split_ifs <;> subst_vars <;> first | contradiction | norm_num
lemma graph_dominant_mem_cut {V : Type u} {T : SimpleGraph V} {p : V → ℝ}
    (hp : p∈graphRealization (⊤ : SimpleGraph V)) {i : V} (hi : 1/2<p i) :
    p∈graphCutRealization T := by
  refine ⟨hp,?_⟩
  intro j k hjk _ he
  have hh := graphMidpoint_coord_le hjk i
  rw [←he] at hh
  linarith
lemma graphEdgePoint_lerp_vertex {V : Type u} (i j : V) (t s : ℝ) :
    (1-s) • graphEdgePoint i j t+s • graphVertex i=graphEdgePoint i j ((1-s)*t) := by
  ext k
  simp only [graphEdgePoint,Pi.add_apply,Pi.smul_apply,smul_eq_mul]
  ring
lemma graphCut_lerp_mem {V : Type u} (T : SimpleGraph V) (p : GraphCutSpace T)
    {s : ℝ} (hs : s∈Icc (0:ℝ) 1) :
    (1-s) • p.val+s • graphCutRetract T p∈graphCutRealization T := by
  rcases graphCut_cover p with hp|⟨i,j,hp⟩
  · rw [graphCutRetract_tree p hp,←add_smul]
    simp
  · have hr := graphCutStub_retract hp
    obtain ⟨hne,hadj,t,ht,he⟩ := hp
    have htm : t<1/2 := lt_of_le_of_ne ht.2 (by
      intro h; exact p.property.2 i j hne hadj (he.symm.trans (by rw [h])))
    rw [hr,←he,graphEdgePoint_lerp_vertex]
    have hu0 : 0≤(1-s)*t := mul_nonneg (by linarith [hs.2]) ht.1
    have hu1 : (1-s)*t≤t := mul_le_of_le_one_left ht.1 (by linarith [hs.1])
    have hu : (1-s)*t<1/2 := lt_of_le_of_lt hu1 htm
    apply graph_dominant_mem_cut (graphEdgePoint_mem (Or.inr (show (⊤ : SimpleGraph V).Adj i j from hne)) ⟨hu0,by linarith⟩) (i := i)
    simp [graphEdgePoint_apply,hne]
    linarith

def graphCutRetraction {V : Type u} [Finite V] (T : SimpleGraph V) :
    C(GraphCutSpace T,GraphSpace T) where
  toFun p := ⟨graphCutRetract T p,graphCutRetract_mem T p⟩
  continuous_toFun := (continuous_graphCutRetract T).subtype_mk _
def graphCutInclusion {V : Type u} (T : SimpleGraph V) : C(GraphSpace T,GraphCutSpace T) where
  toFun p := ⟨p.val,graphRealization_subset_cut T p.property⟩
  continuous_toFun := continuous_subtype_val.subtype_mk _
def graphCutHomotopy {V : Type u} [Finite V] (T : SimpleGraph V) :
    (ContinuousMap.id (GraphCutSpace T)).Homotopy
      ((graphCutInclusion T).comp (graphCutRetraction T)) where
  toFun sp := ⟨(1-sp.1.val) • sp.2.val+sp.1.val • graphCutRetract T sp.2,
    graphCut_lerp_mem T sp.2 sp.1.property⟩
  continuous_toFun := (((continuous_const.sub (continuous_subtype_val.comp continuous_fst)).smul
    (continuous_subtype_val.comp continuous_snd)).add
    ((continuous_subtype_val.comp continuous_fst).smul
      ((continuous_graphCutRetract T).comp continuous_snd))).subtype_mk _
  map_zero_left p := by apply Subtype.ext; simp
  map_one_left p := by apply Subtype.ext; simp [graphCutInclusion,graphCutRetraction]
/-- Removing the non-tree edge midpoints leaves a contractible graph (tree with half-open stubs). -/
theorem graphCut_contractible {V : Type u} [Fintype V] {T : SimpleGraph V} (hT : T.IsTree) :
    ContractibleSpace (GraphCutSpace T) := by
  let := graphTree_contractible hT
  have hn := ((id_nullhomotopic (GraphSpace T)).comp_left
    (graphCutRetraction T)).comp_right (graphCutInclusion T)
  obtain ⟨a,ha⟩ := hn
  apply (contractible_iff_id_nullhomotopic _).mpr
  refine ⟨a,ContinuousMap.Homotopic.trans ⟨graphCutHomotopy T⟩ ?_⟩
  simpa only [ContinuousMap.id_comp] using ha
end EuclideanFiveColor
end

noncomputable section
open scoped Classical
open Set Topology ContinuousMap
universe u v
namespace EuclideanFiveColor
/-- A compact connected fiber joins both designated boundary sets. -/
def FiberCrosses {X : Type u} {Y : Type v} [TopologicalSpace X]
    (f : X → Y) (A B : Set X) (b : Y) : Prop :=
  ∃K : Set X, IsCompact K ∧ IsConnected K ∧ K⊆f ⁻¹' {b} ∧
    (K∩A).Nonempty ∧ (K∩B).Nonempty
lemma fiberCrosses_symm {X : Type u} {Y : Type v} [TopologicalSpace X]
    {f : X → Y} {A B : Set X} {b : Y} (h : FiberCrosses f A B b) : FiberCrosses f B A b := by
  obtain ⟨K,hK,hC,hf,hA,hB⟩ := h
  exact ⟨K,hK,hC,hf,hB,hA⟩
lemma compact_fiber_partition {X : Type u} {Y : Type v} [TopologicalSpace X]
    [TopologicalSpace Y] [CompactSpace X] [T2Space X] [T1Space Y]
    (f : C(X,Y)) {A B : Set X} (hA : IsClosed A) (hB : IsClosed B) (b : Y)
    (hn : ¬FiberCrosses f A B b) :
    ∃K₀ K₁ : Set X, IsCompact K₀ ∧ IsCompact K₁ ∧ Disjoint K₀ K₁ ∧
      K₀∪K₁=f ⁻¹' {b} ∧ Disjoint K₀ B ∧ Disjoint K₁ A := by
  let F : Set X := f ⁻¹' {b}
  have hF : IsClosed F := isClosed_singleton.preimage f.continuous
  let : CompactSpace F := isCompact_iff_compactSpace.mp hF.isCompact
  let I : Set F := Subtype.val ⁻¹' A
  let O : Set F := Subtype.val ⁻¹' B
  have hI : IsCompact I := (hA.preimage continuous_subtype_val).isCompact
  have hO : IsCompact O := (hB.preimage continuous_subtype_val).isCompact
  have hno : ∀x∈I,Disjoint (connectedComponent x) O := by
    intro x hx
    apply disjoint_left.mpr
    intro y hy hOy
    apply hn
    refine ⟨Subtype.val '' connectedComponent x,
      isClosed_connectedComponent.isCompact.image continuous_subtype_val,
      isConnected_connectedComponent.image _ continuous_subtype_val.continuousOn,?_,?_,?_⟩
    · rintro z ⟨w,hw,rfl⟩; exact w.property
    · exact ⟨x.val,⟨⟨x,mem_connectedComponent,rfl⟩,hx⟩⟩
    · exact ⟨y.val,⟨⟨y,hy,rfl⟩,hOy⟩⟩
  obtain ⟨Z₀,Z₁,hZ₀,hZ₁,hd,hcov,hIZ,hOZ⟩ := compact_component_partition hI hO hno
  refine ⟨Subtype.val '' Z₀,Subtype.val '' Z₁,hZ₀.image continuous_subtype_val,
    hZ₁.image continuous_subtype_val,?_,?_,?_,?_⟩
  · apply disjoint_left.mpr
    rintro x ⟨y,hy,rfl⟩ ⟨z,hz,he⟩
    have hh : z=y := Subtype.ext he
    subst z
    exact disjoint_left.mp hd hy hz
  · rw [←image_union,hcov]
    ext x
    constructor
    · rintro ⟨y,_,rfl⟩; exact y.property
    · intro hx; exact ⟨⟨x,hx⟩,mem_univ _,rfl⟩
  · apply disjoint_left.mpr
    rintro z ⟨x,hx,rfl⟩ hz
    exact disjoint_left.mp hd hx (hOZ hz)
  · apply disjoint_left.mpr
    rintro z ⟨x,hx,rfl⟩ hz
    exact disjoint_left.mp hd (hIZ hz) hx

/-- All finitely many non-crossing bad fibers can simultaneously be separated,
 with the prescribed inner/outer closed sets on opposite sides. -/
theorem finite_fiber_separation {X : Type u} {Y : Type v} [TopologicalSpace X]
    [TopologicalSpace Y] [CompactSpace X] [T2Space X] [T1Space Y]
    (f : C(X,Y)) {A B : Set X} (hA : IsClosed A) (hB : IsClosed B) (hd : Disjoint A B)
    (S : Finset Y) (hn : ∀b∈S,¬FiberCrosses f A B b) :
    ∃C₀ C₁ : Set X, IsCompact C₀ ∧ IsCompact C₁ ∧ Disjoint C₀ C₁ ∧
      A⊆C₀ ∧ B⊆C₁ ∧ f ⁻¹' (↑S : Set Y)⊆C₀∪C₁ := by
  choose K₀ K₁ hK using (fun b : S => compact_fiber_partition f hA hB b.val (hn b.val b.property))
  let Z₀ : Set X := ⋃b : S,K₀ b
  let Z₁ : Set X := ⋃b : S,K₁ b
  have hz₀ : IsCompact Z₀ := isCompact_iUnion fun b => (hK b).1
  have hz₁ : IsCompact Z₁ := isCompact_iUnion fun b => (hK b).2.1
  have hsub₀ (b : S) : K₀ b⊆f ⁻¹' {b.val} := by
    rw [←(hK b).2.2.2.1]; exact subset_union_left
  have hsub₁ (b : S) : K₁ b⊆f ⁻¹' {b.val} := by
    rw [←(hK b).2.2.2.1]; exact subset_union_right
  have h01 : Disjoint Z₀ Z₁ := by
    apply disjoint_left.mpr
    intro x hx hy
    obtain ⟨b,hb⟩ := mem_iUnion.mp hx
    obtain ⟨c,hc⟩ := mem_iUnion.mp hy
    have he : b=c := Subtype.ext ((hsub₀ b hb).symm.trans (hsub₁ c hc))
    subst c
    exact disjoint_left.mp (hK b).2.2.1 hb hc
  have h0B : Disjoint Z₀ B := by
    apply disjoint_left.mpr
    intro x hx hB
    obtain ⟨b,hb⟩ := mem_iUnion.mp hx
    exact disjoint_left.mp (hK b).2.2.2.2.1 hb hB
  have h1A : Disjoint Z₁ A := by
    apply disjoint_left.mpr
    intro x hx hA
    obtain ⟨b,hb⟩ := mem_iUnion.mp hx
    exact disjoint_left.mp (hK b).2.2.2.2.2 hb hA
  refine ⟨A∪Z₀,B∪Z₁,hA.isCompact.union hz₀,hB.isCompact.union hz₁,?_,subset_union_left,subset_union_left,?_⟩
  · exact disjoint_union_left.mpr ⟨disjoint_union_right.mpr ⟨hd,h1A.symm⟩,
      disjoint_union_right.mpr ⟨h0B,h01⟩⟩
  · intro x hx
    let b : S := ⟨f x,hx⟩
    have hh : x∈K₀ b∪K₁ b := by rw [(hK b).2.2.2.1]; rfl
    rcases hh with hh|hh
    · exact Or.inl (Or.inr (mem_iUnion.mpr ⟨b,hh⟩))
    · exact Or.inr (Or.inr (mem_iUnion.mpr ⟨b,hh⟩))
end EuclideanFiveColor
end

end OAI


==> anc/erdos-1070/lean/OAI/Geometry/PlaneColoring/GraphPatches.lean <==
import OAI.Geometry.PlaneColoring.GraphCuts
import OAI.Geometry.PlaneColoring.HoleApproximation

namespace OAI

noncomputable section
open scoped Classical
open Set Topology ContinuousMap
universe u v
namespace EuclideanFiveColor
/-- Patch a map across separated bad fibers. Only the intervening values need lie in
 a contractible subspace; the map is kept on one closed set and made constant on the other. -/
theorem contractible_patch {X : Type u} {Y : Type v} [TopologicalSpace X]
    [TopologicalSpace Y] [NormalSpace X] (D : Set Y) [ContractibleSpace D]
    (f : C(X,Y)) {A B : Set X} (hA : IsClosed A) (hB : IsClosed B) (hd : Disjoint A B)
    (hg : ∀x,x∉A → x∉B → f x∈D) :
    ∃a : D, ∃g : C(X,Y), EqOn g (fun _ => a.val) A ∧ EqOn g f B ∧
      ∀x,g x=f x ∨ g x∈D := by
  obtain ⟨t,htB,htA,ht⟩ := exists_continuous_zero_one_of_isClosed hB hA hd.symm
  obtain ⟨a,⟨H⟩⟩ := id_nullhomotopic D
  let S : Fin 3 → Set X := ![{x | t x≤1/3},{x | 1/3≤t x ∧ t x≤2/3},{x | 2/3≤t x}]
  have hS : ∀i,IsClosed (S i) := by
    intro i
    fin_cases i
    · exact isClosed_le t.continuous continuous_const
    · exact (isClosed_le continuous_const t.continuous).inter
        (isClosed_le t.continuous continuous_const)
    · exact isClosed_le continuous_const t.continuous
  have hc : ⋃i,S i=univ := by
    apply iUnion_eq_univ_iff.mpr
    intro x
    by_cases h0 : t x≤1/3
    · exact ⟨0,h0⟩
    by_cases h1 : t x≤2/3
    · exact ⟨1,⟨(not_le.mp h0).le,h1⟩⟩
    · exact ⟨2,(not_le.mp h1).le⟩
  have hgood (x : S 1) : f x.val∈D := by
    apply hg
    · intro hx
      have he : t x.val=1 := htA hx
      have hh : t x.val≤2/3 := x.property.2
      linarith
    · intro hx
      have he : t x.val=0 := htB hx
      have hh : 1/3≤t x.val := x.property.1
      linarith
  have hτmem (x : S 1) : 3*t x.val-1∈unitInterval := by
    constructor
    · linarith [x.property.1]
    · linarith [x.property.2]
  let τ : C(S 1,unitInterval) := ⟨fun x => ⟨3*t x.val-1,hτmem x⟩,
    ((continuous_const.mul (t.continuous.comp continuous_subtype_val)).sub continuous_const).subtype_mk hτmem⟩
  let φ₁ : C(S 1,Y) := ⟨fun x => (H (τ x,⟨f x.val,hgood x⟩)).val,
    continuous_subtype_val.comp (H.continuous.comp (τ.continuous.prodMk
      ((f.continuous.comp continuous_subtype_val).subtype_mk hgood)))⟩
  let φ : ∀i,C(S i,Y) := fun i => Fin.cases (f.restrict (S 0))
    (fun j => Fin.cases φ₁ (fun j => ContinuousMap.const (S j.succ.succ) a.val) j) i
  have h01 (x : X) (h0 : x∈S 0) (h1 : x∈S 1) : φ 0 ⟨x,h0⟩=φ 1 ⟨x,h1⟩ := by
    have he : t x=1/3 := le_antisymm h0 h1.1
    have hτ : τ ⟨x,h1⟩=0 := by apply Subtype.ext; change 3*t x-1=0; rw [he]; norm_num
    change f x=(H (τ ⟨x,h1⟩,⟨f x,hgood ⟨x,h1⟩⟩)).val
    rw [hτ]
    exact congrArg Subtype.val (H.map_zero_left ⟨f x,hgood ⟨x,h1⟩⟩) |>.symm
  have h12 (x : X) (h1 : x∈S 1) (h2 : x∈S 2) : φ 1 ⟨x,h1⟩=φ 2 ⟨x,h2⟩ := by
    have he : t x=2/3 := le_antisymm h1.2 h2
    have hτ : τ ⟨x,h1⟩=1 := by apply Subtype.ext; change 3*t x-1=1; rw [he]; norm_num
    change (H (τ ⟨x,h1⟩,⟨f x,hgood ⟨x,h1⟩⟩)).val=a.val
    rw [hτ]
    exact congrArg Subtype.val (H.map_one_left ⟨f x,hgood ⟨x,h1⟩⟩)
  have hφ : ∀i j x (hi : x∈S i) (hj : x∈S j),φ i ⟨x,hi⟩=φ j ⟨x,hj⟩ := by
    intro i j x hi hj
    fin_cases i <;> fin_cases j
    · rfl
    · exact h01 x hi hj
    · have h0 : t x≤1/3 := hi; have h2 : 2/3≤t x := hj; linarith
    · exact (h01 x hj hi).symm
    · rfl
    · exact h12 x hi hj
    · have h0 : t x≤1/3 := hj; have h2 : 2/3≤t x := hi; linarith
    · exact (h12 x hj hi).symm
    · rfl
  refine ⟨a,closedCoverMap S hS hc φ hφ,?_,?_,?_⟩
  · intro x hx
    have hx2 : x∈S 2 := by change 2/3≤t x; rw [htA hx]; norm_num
    exact closedCoverMap_apply S hS hc φ hφ ⟨x,hx2⟩
  · intro x hx
    have hx0 : x∈S 0 := by change t x≤1/3; rw [htB hx]; norm_num
    exact closedCoverMap_apply S hS hc φ hφ ⟨x,hx0⟩
  · intro x
    obtain ⟨i,hi⟩ := iUnion_eq_univ_iff.mp hc x
    rw [closedCoverMap_apply S hS hc φ hφ ⟨x,hi⟩]
    fin_cases i
    · exact Or.inl rfl
    · exact Or.inr (H (τ ⟨x,hi⟩,⟨f x,hgood ⟨x,hi⟩⟩)).property
    · exact Or.inr a.property
end EuclideanFiveColor
end

noncomputable section
open scoped Classical
open Set Topology ContinuousMap
universe u v
namespace EuclideanFiveColor
/-- Edges whose midpoint fibers contain a compact continuum joining the two boundaries. -/
def crossingGraph {X : Type u} {V : Type v} [TopologicalSpace X]
    (f : X → V → ℝ) (A B : Set X) : SimpleGraph V where
  Adj i j := i≠j ∧ FiberCrosses f A B (graphEdgePoint i j (1/2))
  symm := ⟨by
    intro i j h
    refine ⟨h.1.symm,?_⟩
    have he : graphEdgePoint j i (1/2)=graphEdgePoint i j (1/2) := by
      convert graphEdgePoint_swap j i (1/2) using 1; norm_num
    rw [he]; exact h.2⟩
  loopless := ⟨by intro i h; exact h.1 rfl⟩
/-- If the crossing edges form a forest, the boundary map can be patched to a constant
 on the inner closed set, unchanged on the outer closed set. This replaces the graph-word
 and winding detour for the existential interface-cycle producer. -/
theorem graph_forest_patch {X : Type u} {V : Type v} [TopologicalSpace X]
    [CompactSpace X] [T2Space X] [Fintype V] [Nonempty V]
    (f : C(X,GraphSpace (⊤ : SimpleGraph V))) {A B : Set X}
    (hA : IsClosed A) (hB : IsClosed B) (hd : Disjoint A B)
    (hforest : (crossingGraph (fun x => (f x).val) A B).IsAcyclic) :
    ∃a : GraphSpace (⊤ : SimpleGraph V), ∃g : C(X,GraphSpace (⊤ : SimpleGraph V)),
      EqOn g (fun _ => a) A ∧ EqOn g f B := by
  let G := crossingGraph (fun x => (f x).val) A B
  obtain ⟨T,hGT,_,hT⟩ := SimpleGraph.connected_top.exists_isTree_le_of_le_of_isAcyclic
    (show G≤⊤ from le_top) hforest
  let f₀ : C(X,V → ℝ) := ⟨fun x => (f x).val,continuous_subtype_val.comp f.continuous⟩
  let S : Finset (V → ℝ) := ((Finset.univ : Finset (V×V)).filter
    (fun a => a.1≠a.2 ∧ ¬T.Adj a.1 a.2)).image (fun a => graphEdgePoint a.1 a.2 (1/2))
  have hn : ∀b∈S,¬FiberCrosses f₀ A B b := by
    intro b hb
    obtain ⟨⟨i,j⟩,hij,rfl⟩ := Finset.mem_image.mp hb
    simp only [Finset.mem_filter,Finset.mem_univ,true_and] at hij
    intro hh
    exact hij.2 (hGT ⟨hij.1,hh⟩)
  obtain ⟨C₀,C₁,hC₀,hC₁,hCd,hAC,hBC,hSC⟩ := finite_fiber_separation f₀ hA hB hd S hn
  let : ContractibleSpace (GraphCutSpace T) := graphCut_contractible hT
  have hg : ∀x,x∉C₀ → x∉C₁ → f₀ x∈graphCutRealization T := by
    intro x hx₀ hx₁
    refine ⟨(f x).property,?_⟩
    intro i j hij hTij he
    have hm : f₀ x∈S := Finset.mem_image.mpr ⟨(i,j),by simp [hij,hTij],he.symm⟩
    rcases hSC hm with hh|hh
    · exact hx₀ hh
    · exact hx₁ hh
  obtain ⟨a,g,hgA,hgB,hgR⟩ := contractible_patch (graphCutRealization T) f₀ hC₀.isClosed hC₁.isClosed hCd hg
  have hgr (x : X) : g x∈graphRealization (⊤ : SimpleGraph V) := by
    rcases hgR x with hh|hh
    · rw [hh]; exact (f x).property
    · exact hh.1
  let g' : C(X,GraphSpace (⊤ : SimpleGraph V)) := ⟨fun x => ⟨g x,hgr x⟩,g.continuous.subtype_mk hgr⟩
  refine ⟨⟨a.val,a.property.1⟩,g',?_,?_⟩
  · intro x hx
    apply Subtype.ext
    exact hgA (hAC hx)
  · intro x hx
    apply Subtype.ext
    exact hgB (hBC hx)
end EuclideanFiveColor
end

noncomputable section
open scoped Classical
open Set Topology ContinuousMap
universe u
namespace EuclideanFiveColor
def planeAnnulus (x : ℂ) (r R : ℝ) : Set ℂ := Metric.closedBall x R \ Metric.ball x r
lemma planeAnnulus_compact (x : ℂ) (r R : ℝ) : IsCompact (planeAnnulus x r R) :=
  (isCompact_closedBall x R).diff Metric.isOpen_ball
lemma mem_planeAnnulus {x z : ℂ} {r R : ℝ} : z∈planeAnnulus x r R ↔ dist z x≤R ∧ r≤dist z x := by
  simp [planeAnnulus,not_lt]
def annulusInner (x : ℂ) (r R : ℝ) : Set (planeAnnulus x r R) := {z | dist z.val x=r}
def annulusOuter (x : ℂ) (r R : ℝ) : Set (planeAnnulus x r R) := {z | dist z.val x=R}
lemma sphere_mem_annulus {x z : ℂ} {r R : ℝ} (hrR : r≤R) (hz : z∈Metric.sphere x R) :
    z∈planeAnnulus x r R := by
  apply mem_planeAnnulus.mpr
  have hz' : dist z x=R := hz
  rw [hz']
  exact ⟨le_rfl,hrR⟩
/-- A forest crossing graph yields an actual extension of the outer boundary over
its disk. This uses compact fiber separation and tree contraction, not graph words. -/
theorem annulus_forest_extension {V : Type u} [Fintype V] [Nonempty V]
    {x : ℂ} {r R : ℝ} (hrR : r<R)
    (f : C(planeAnnulus x r R,GraphSpace (⊤ : SimpleGraph V)))
    (hforest : (crossingGraph (fun z => (f z).val) (annulusInner x r R) (annulusOuter x r R)).IsAcyclic) :
    ∃g : C(Metric.closedBall x R,GraphSpace (⊤ : SimpleGraph V)),
      ∀z : Metric.sphere x R,g ⟨z.val,Metric.sphere_subset_closedBall z.property⟩=
        f ⟨z.val,sphere_mem_annulus hrR.le z.property⟩ := by
  let : CompactSpace (planeAnnulus x r R) := isCompact_iff_compactSpace.mp (planeAnnulus_compact x r R)
  have hA : IsClosed (annulusInner x r R) := isClosed_eq (continuous_subtype_val.dist continuous_const) continuous_const
  have hB : IsClosed (annulusOuter x r R) := isClosed_eq (continuous_subtype_val.dist continuous_const) continuous_const
  have hd : Disjoint (annulusInner x r R) (annulusOuter x r R) := by
    apply disjoint_left.mpr
    intro z hz hz'
    exact hrR.ne (hz.symm.trans hz')
  obtain ⟨a,g,hgA,hgB⟩ := graph_forest_patch f hA hB hd hforest
  let X := Metric.closedBall x R
  let Z : Bool → Set X := fun b => if b then {z | r≤dist z.val x} else {z | dist z.val x≤r}
  have hZ : ∀b,IsClosed (Z b) := by
    intro b
    cases b
    · exact isClosed_le (continuous_subtype_val.dist continuous_const) continuous_const
    · exact isClosed_le continuous_const (continuous_subtype_val.dist continuous_const)
  have hcov : ⋃b,Z b=univ := by
    apply iUnion_eq_univ_iff.mpr
    intro z
    rcases le_total (dist z.val x) r with hh|hh
    · exact ⟨false,hh⟩
    · exact ⟨true,hh⟩
  let g₁ : C(Z true,GraphSpace (⊤ : SimpleGraph V)) :=
    ⟨fun z => g ⟨z.val.val,mem_planeAnnulus.mpr ⟨z.val.property,z.property⟩⟩,
      g.continuous.comp ((continuous_subtype_val.comp continuous_subtype_val).subtype_mk _)⟩
  let φ : ∀b,C(Z b,GraphSpace (⊤ : SimpleGraph V)) := fun b => Bool.casesOn b (ContinuousMap.const _ a) g₁
  have heq (z : X) (h0 : z∈Z false) (h1 : z∈Z true) : φ false ⟨z,h0⟩=φ true ⟨z,h1⟩ := by
    exact (hgA (show (⟨z.val,mem_planeAnnulus.mpr ⟨z.property,h1⟩⟩ : planeAnnulus x r R)∈annulusInner x r R from
      le_antisymm h0 h1)).symm
  have hφ : ∀i j z (hi : z∈Z i) (hj : z∈Z j),φ i ⟨z,hi⟩=φ j ⟨z,hj⟩ := by
    intro i j z hi hj
    cases i <;> cases j
    · rfl
    · exact heq z hi hj
    · exact (heq z hj hi).symm
    · rfl
  refine ⟨closedCoverMap Z hZ hcov φ hφ,fun z => ?_⟩
  have hz : (⟨z.val,Metric.sphere_subset_closedBall z.property⟩ : X)∈Z true := by
    change r≤dist z.val x
    rw [show dist z.val x=R from z.property]
    exact hrR.le
  rw [closedCoverMap_apply Z hZ hcov φ hφ (i:=true) ⟨⟨z.val,Metric.sphere_subset_closedBall z.property⟩,hz⟩]
  exact hgB z.property
end EuclideanFiveColor
end

noncomputable section
open scoped Classical
open Set Topology
namespace EuclideanFiveColor
lemma finite_centers_separation (L : Finset ℂ) : ∃s>0,∀x∈L,∀y∈L,x≠y → s<dist x y := by
  let P := {p : L×L // p.1≠p.2}
  obtain ⟨s,hs,hsp⟩ := finite_pos_lt (fun p : P => dist p.val.1.val p.val.2.val)
    (fun p => dist_pos.mpr (fun he => p.property (Subtype.ext he)))
  refine ⟨s,hs,fun x hx y hy hxy => ?_⟩
  exact hsp ⟨(⟨x,hx⟩,⟨y,hy⟩),fun h => hxy (congrArg Subtype.val h)⟩
def centerDisks (L : Finset ℂ) (R : ℝ) : Finset MarkedDisk := L.image fun x => ⟨x,R,false⟩
lemma mem_centerDisks {L : Finset ℂ} {R : ℝ} {d : MarkedDisk} :
    d∈centerDisks L R ↔ ∃x∈L,d=⟨x,R,false⟩ := by simp [centerDisks,eq_comm]
lemma centerDisks_sum (L : Finset ℂ) (R : ℝ) : (∑d∈centerDisks L R,d.radius)=(L.card:ℝ)*R := by
  rw [centerDisks,Finset.sum_image (fun x _ y _ h => congrArg MarkedDisk.center h)]
  simp
lemma centerDisks_disjoint {L : Finset ℂ} {R : ℝ}
    (hsep : ∀x∈L,∀y∈L,x≠y → 2*R<dist x y) :
    (centerDisks L R : Set MarkedDisk).Pairwise (fun a b => Disjoint a.closedBall b.closedBall) := by
  intro a ha b hb hab
  obtain ⟨x,hx,rfl⟩ := mem_centerDisks.mp ha
  obtain ⟨y,hy,rfl⟩ := mem_centerDisks.mp hb
  have hxy : x≠y := by intro he; subst y; exact hab rfl
  apply disjoint_left.mpr
  intro z hz hz'
  have h1 : dist x z≤R := by simpa only [MarkedDisk.closedBall,Metric.mem_closedBall,dist_comm] using hz
  have h2 : dist z y≤R := hz'
  have hh := dist_triangle x z y
  have hh' := hsep x hx y hy hxy
  linarith
lemma mem_center_holes {L : Finset ℂ} {R : ℝ} {z : ℂ} :
    z∈diskHoles (centerDisks L R) ↔ ∃x∈L,dist z x<R := by
  rw [mem_diskHoles]
  constructor
  · rintro ⟨d,hd,hzd⟩
    obtain ⟨x,hx,rfl⟩ := mem_centerDisks.mp hd
    exact ⟨x,hx,hzd⟩
  · rintro ⟨x,hx,hzx⟩
    exact ⟨⟨x,R,false⟩,mem_centerDisks.mpr ⟨x,hx,rfl⟩,hzx⟩
def activeCenters (L : Finset ℂ) : Finset ℂ := L.filter (fun x => dist x 0≤6)
namespace HoleApprox
lemma annulus_in_domain {c : ℂ → Fin 5} {α t R : ℝ} {L : Finset ℂ}
    (a : HoleApprox c α L t) (hR : R<1) (htR : 2*t<R)
    (hsep : ∀x∈L,∀y∈L,x≠y → 2*R<dist x y) {x : ℂ} (hx : x∈activeCenters L) :
    planeAnnulus x (2*t) R⊆Metric.closedBall (0:ℂ) 7 \ coreHoles a.disks := by
  have hx' := Finset.mem_filter.mp hx
  intro z hz
  have hz' := mem_planeAnnulus.mp hz
  constructor
  · change dist z 0≤7
    exact (dist_triangle z x 0).trans (by linarith [hx'.2])
  · intro hh
    obtain ⟨y,hy⟩ := mem_iUnion.mp (a.cores_near hh)
    obtain ⟨hyL,hzy⟩ := mem_iUnion.mp hy
    change dist z y<2*t at hzy
    by_cases he : x=y
    · subst y; linarith [hz'.2]
    · have hh' := hsep x hx'.1 y hyL he
      have htri := dist_triangle x z y
      rw [dist_comm x z] at htri
      linarith [hz'.1]
lemma outside_centers_in_domain {c : ℂ → Fin 5} {α t R : ℝ} {L : Finset ℂ}
    (a : HoleApprox c α L t) (htR : 2*t<R) (ht1 : 2*t<1) :
    Metric.closedBall (0:ℂ) 5 \ diskHoles (centerDisks (activeCenters L) R)⊆
      Metric.closedBall (0:ℂ) 7 \ coreHoles a.disks := by
  intro z hz
  refine ⟨Metric.closedBall_subset_closedBall (by norm_num) hz.1,?_⟩
  intro hh
  obtain ⟨y,hy⟩ := mem_iUnion.mp (a.cores_near hh)
  obtain ⟨hyL,hzy⟩ := mem_iUnion.mp hy
  change dist z y<2*t at hzy
  have hy0 : dist y 0≤6 := calc
    dist y 0≤dist y z+dist z 0 := dist_triangle _ _ _
    _ ≤ 6 := by rw [dist_comm y z]; have hz0 : dist z 0≤5 := hz.1; linarith
  exact hz.2 (mem_center_holes.mpr ⟨y,Finset.mem_filter.mpr ⟨hyL,hy0⟩,hzy.trans htR⟩)
end HoleApprox
end EuclideanFiveColor
end

end OAI


==> anc/erdos-1070/lean/OAI/Geometry/PlaneColoring/GraphRealization.lean <==
import OAI.Geometry.PlaneColoring.CyclicCore
import OAI.Geometry.PlaneColoring.PlanarCovers

namespace OAI

noncomputable section
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
/-- The directional subsequence in the last paragraph of interface-cycle follows
from connectedness and an outer contact. Compactness of the continuum is not needed. -/
lemma continuum_has_approach {x y : ℂ} {K : Set ℂ} (hK : IsPreconnected K)
    (hx : x∈K) (hy : y∈K) (hne : y≠x) :
    ∃v : ℂ, ‖v‖=1 ∧ Nonempty (ApproachingContinuum x K v) := by
  let ρ : ℝ := dist y x
  have hρ : 0<ρ := dist_pos.mpr hne
  let r : ℕ → ℝ := fun n => ρ/(n+1)
  have hr (n) : 0<r n := div_pos hρ (by positivity)
  have hrle (n) : r n≤ρ := (div_le_iff₀ (by positivity : 0<(n:ℝ)+1)).mpr (by
    have hn : 0≤(n:ℝ) := Nat.cast_nonneg n
    nlinarith)
  have hr0 : Tendsto r atTop (𝓝 0) := by
    simpa only [r,div_eq_mul_inv,mul_zero,one_mul] using
      (tendsto_const_nhds (x:=ρ)).mul (tendsto_one_div_add_atTop_nhds_zero_nat (𝕜:=ℝ))
  have hq (n) : ∃q∈K,dist q x=r n := by
    have hI := hK.intermediate_value (f:=fun z : ℂ => dist z x) hx hy (continuous_id.dist continuous_const).continuousOn
    apply hI
    exact ⟨by simpa using (hr n).le,hrle n⟩
  choose q hqK hqr using hq
  let w : ℕ → ℂ := fun n => (q n-x)/(r n : ℂ)
  have hwn (n) : ‖w n‖=1 := by
    dsimp [w]
    rw [norm_div,Complex.norm_real,Real.norm_eq_abs,abs_of_pos (hr n),←dist_eq_norm,hqr]
    exact div_self (ne_of_gt (hr n))
  have hwm (n) : w n∈Metric.sphere (0 : ℂ) 1 := by
    simpa only [Metric.mem_sphere,dist_zero_right] using hwn n
  obtain ⟨v,hv,φ,hφ,hlim⟩ := (isCompact_sphere (0 : ℂ) 1).tendsto_subseq hwm
  refine ⟨v,by simpa only [Metric.mem_sphere,dist_zero_right] using hv,?_⟩
  refine ⟨⟨hx,r∘φ,w∘φ,fun n => hr (φ n),hr0.comp hφ.tendsto_atTop,
    fun n => hwn (φ n),hlim,?_⟩⟩
  intro n
  have he : x+(r (φ n) : ℂ)*w (φ n)=q (φ n) := by
    dsimp [w]
    have hn : (r (φ n) : ℂ)≠0 := Complex.ofReal_ne_zero.mpr (ne_of_gt (hr _))
    field_simp
    ring
  exact he ▸ hqK (φ n)
end EuclideanFiveColor
end

noncomputable section
open Set
namespace EuclideanFiveColor
/-- The compact contact partition used in the manuscript's annular-crossing proof.
This reuses Mathlib's Hausdorff component quotient and its profinite separation theorem. -/
lemma compact_component_partition {X : Type*} [TopologicalSpace X] [CompactSpace X] [T2Space X]
    {I O : Set X} (hI : IsCompact I) (hO : IsCompact O)
    (hno : ∀x∈I, Disjoint (connectedComponent x) O) :
    ∃Z₁ Z₂ : Set X, IsCompact Z₁ ∧ IsCompact Z₂ ∧ Disjoint Z₁ Z₂ ∧
      Z₁∪Z₂=univ ∧ I⊆Z₁ ∧ O⊆Z₂ := by
  let q : X → ConnectedComponents X := ConnectedComponents.mk
  have hq : Continuous q := ConnectedComponents.continuous_coe
  have hid : Disjoint (q '' I) (q '' O) := by
    apply disjoint_left.mpr
    rintro z ⟨x,hx,rfl⟩ ⟨y,hy,he⟩
    have hxy : y∈connectedComponent x := ConnectedComponents.coe_eq_coe'.mp he
    exact Set.disjoint_left.mp (hno x hx) hxy hy
  have hsub : q '' I⊆(q '' O)ᶜ := Set.disjoint_left.mp hid
  obtain ⟨C,hC,hIC,hCO⟩ := exists_clopen_of_closed_subset_open
    (hI.image hq).isClosed (hO.image hq).isClosed.isOpen_compl hsub
  refine ⟨q ⁻¹' C,q ⁻¹' Cᶜ,(hC.isClosed.preimage hq).isCompact,
    (hC.compl.isClosed.preimage hq).isCompact,?_,?_,?_,?_⟩
  · exact disjoint_compl_right.preimage q
  · simp only [←preimage_union,union_compl_self,preimage_univ]
  · intro x hx
    exact hIC ⟨x,hx,rfl⟩
  · intro x hx hxc
    exact hCO hxc ⟨x,hx,rfl⟩
end EuclideanFiveColor
end

noncomputable section
open scoped Classical
open Set Topology
universe u
namespace EuclideanFiveColor
/-- Standard affine vertices. These are the manuscript's probability-simplex coordinates. -/
def graphVertex {V : Type u} (i : V) : V → ℝ := fun j => if j=i then 1 else 0
/-- Affine parameterization of an edge, including its two vertices. -/
def graphEdgePoint {V : Type u} (i j : V) (t : ℝ) : V → ℝ :=
  (1-t) • graphVertex i + t • graphVertex j
/-- The geometric realization of a simple graph in its probability simplex.
The equal-endpoint option includes isolated vertices. -/
def graphRealization {V : Type u} (G : SimpleGraph V) : Set (V → ℝ) :=
  {p | ∃ i j, (i=j ∨ G.Adj i j) ∧ ∃ t ∈ Icc (0:ℝ) 1, p=graphEdgePoint i j t}
abbrev GraphSpace {V : Type u} (G : SimpleGraph V) := ↥(graphRealization G)
lemma graphEdgePoint_apply {V : Type u} (i j k : V) (t : ℝ) :
    graphEdgePoint i j t k = (1-t)*(if k=i then 1 else 0)+t*(if k=j then 1 else 0) := rfl
@[simp] lemma graphEdgePoint_zero {V : Type u} (i j : V) : graphEdgePoint i j 0=graphVertex i := by
  simp [graphEdgePoint]
@[simp] lemma graphEdgePoint_one {V : Type u} (i j : V) : graphEdgePoint i j 1=graphVertex j := by
  simp [graphEdgePoint]
@[simp] lemma graphEdgePoint_self {V : Type u} (i : V) (t : ℝ) : graphEdgePoint i i t=graphVertex i := by
  rw [graphEdgePoint,←add_smul]; simp
lemma graphEdgePoint_swap {V : Type u} (i j : V) (t : ℝ) :
    graphEdgePoint i j t=graphEdgePoint j i (1-t) := by
  simp [graphEdgePoint,add_comm]
lemma continuous_graphEdgePoint {V : Type u} (i j : V) : Continuous (graphEdgePoint i j) := by
  exact ((continuous_const.sub continuous_id).smul continuous_const).add
    (continuous_id.smul continuous_const)
lemma graphVertex_mem {V : Type u} (G : SimpleGraph V) (i : V) : graphVertex i∈graphRealization G :=
  ⟨i,i,Or.inl rfl,0,by norm_num,by simp⟩
lemma graphEdgePoint_mem {V : Type u} {G : SimpleGraph V} {i j : V} (hij : i=j ∨ G.Adj i j)
    {t : ℝ} (ht : t∈Icc (0:ℝ) 1) : graphEdgePoint i j t∈graphRealization G :=
  ⟨i,j,hij,t,ht,rfl⟩
lemma graphRealization_mono {V : Type u} {G H : SimpleGraph V} (h : G≤H) :
    graphRealization G⊆graphRealization H := by
  rintro p ⟨i,j,hij,t,ht,rfl⟩
  exact ⟨i,j,hij.imp id (fun hh => h hh),t,ht,rfl⟩
lemma graphRealization_nonneg {V : Type u} {G : SimpleGraph V} {p : V → ℝ}
    (hp : p∈graphRealization G) (i : V) : 0≤p i := by
  obtain ⟨a,b,_,t,ht,rfl⟩ := hp
  rw [graphEdgePoint_apply]
  split_ifs <;> nlinarith [ht.1,ht.2]
lemma graphRealization_sum {V : Type u} [Fintype V] {G : SimpleGraph V} {p : V → ℝ}
    (hp : p∈graphRealization G) : ∑ i,p i=1 := by
  obtain ⟨a,b,_,t,_,rfl⟩ := hp
  simp [graphEdgePoint,graphVertex,Finset.sum_add_distrib]
lemma graphRealization_compact {V : Type u} [Finite V] (G : SimpleGraph V) :
    IsCompact (graphRealization G) := by
  have he : graphRealization G = ⋃ (i : V) (j : V) (_ : i=j ∨ G.Adj i j),
      graphEdgePoint i j '' Icc (0:ℝ) 1 := by
    ext p
    simp only [mem_iUnion,mem_image,graphRealization,mem_ofPred_eq]
    constructor
    · rintro ⟨i,j,hij,t,ht,rfl⟩; exact ⟨i,j,hij,t,ht,rfl⟩
    · rintro ⟨i,j,hij,t,ht,rfl⟩; exact ⟨i,j,hij,t,ht,rfl⟩
  rw [he]
  exact isCompact_iUnion fun i => isCompact_iUnion fun j => isCompact_iUnion fun _ =>
    isCompact_Icc.image (continuous_graphEdgePoint i j)
lemma graphRealization_closed {V : Type u} [Finite V] (G : SimpleGraph V) :
    IsClosed (graphRealization G) := (graphRealization_compact G).isClosed
instance graphSpace_compact {V : Type u} [Finite V] (G : SimpleGraph V) : CompactSpace (GraphSpace G) :=
  isCompact_iff_compactSpace.mp (graphRealization_compact G)
lemma graphRealization_singleton {V : Type u} [Subsingleton V] (G : SimpleGraph V) (a : V) :
    graphRealization G={graphVertex a} := by
  ext p
  constructor
  · rintro ⟨i,j,_,t,_,rfl⟩
    simp [Subsingleton.elim i a,Subsingleton.elim j a]
  · rintro rfl
    exact graphVertex_mem G a
end EuclideanFiveColor
end

noncomputable section
open scoped Classical
open Set Topology
universe u
namespace EuclideanFiveColor
lemma graphRealization_of_two_support {V : Type u} [Fintype V]
    {G : SimpleGraph V} {p : V → ℝ} (hn : ∀i,0≤p i) (hs : ∑i,p i=1)
    {a b : V} (hab : a=b ∨ G.Adj a b) (hsupp : ∀j,j≠a → j≠b → p j=0) :
    p∈graphRealization G := by
  by_cases he : a=b
  · subst b
    have ha : p a=1 := by
      have hh : ∑i,p i=p a := Finset.sum_eq_single a (fun i _ hi => hsupp i hi hi) (by simp)
      linarith
    have hp : p=graphVertex a := by
      funext i
      by_cases hi : i=a
      · subst i; simp [graphVertex,ha]
      · simp [graphVertex,hi,hsupp i hi hi]
    rw [hp]; exact graphVertex_mem _ _
  · have he' : b≠a := Ne.symm he
    have hs' : p a+p b=1 := by
      have hh : ∑i∈({a,b} : Finset V),p i=∑i,p i := by
        apply Finset.sum_subset (Finset.subset_univ _)
        intro i _ hi
        simp only [Finset.mem_insert,Finset.mem_singleton,not_or] at hi
        exact hsupp i hi.1 hi.2
      simpa [he] using hh.trans hs
    refine ⟨a,b,hab,p b,⟨hn _,by linarith [hn a]⟩,?_⟩
    funext i
    rw [graphEdgePoint_apply]
    by_cases hi : i=a
    · subst i; simp [he]; linarith
    · by_cases hj : i=b
      · subst i; simp [he']
      · simp [hi,hj,hsupp i hi hj]

/-- A simplex vector whose positive labels form a clique in a forest is genuinely
in that forest's affine realization, rather than just in the complete graph. -/
theorem simplex_mem_forest {V : Type u} [Fintype V] {G : SimpleGraph V}
    (hG : G.IsAcyclic) {p : V → ℝ} (hn : ∀i,0≤p i) (hs : ∑i,p i=1)
    (hcl : ∀i j,i≠j → 0<p i → 0<p j → G.Adj i j) : p∈graphRealization G := by
  let S : Finset V := Finset.univ.filter fun i => p i≠0
  have hmem (i : V) : i∈S ↔ 0<p i := by simp [S,lt_iff_le_and_ne,hn i,ne_comm]
  have hsum : ∑i∈S,p i=1 := by
    have he : ∑i∈S,p i=∑i,p i := by
      apply Finset.sum_subset (Finset.filter_subset _ _)
      intro i _ hi
      simpa [S] using hi
    exact he.trans hs
  have hne : S.Nonempty := by
    by_contra he
    rw [Finset.not_nonempty_iff_eq_empty.mp he,Finset.sum_empty] at hsum
    norm_num at hsum
  have hcard : S.card≤2 := by
    by_contra hh
    have h3 : 3≤S.card := by omega
    obtain ⟨T,hTS,hT⟩ := Finset.exists_subset_card_eq h3
    apply hG.cliqueFree (le_refl 3) T
    refine ⟨?_,hT⟩
    intro i hi j hj hij
    exact hcl i j hij ((hmem i).mp (hTS hi)) ((hmem j).mp (hTS hj))
  by_cases h1 : S.card=1
  · obtain ⟨a,hSa⟩ := Finset.card_eq_one.mp h1
    apply graphRealization_of_two_support hn hs (G:=G) (a:=a) (b:=a) (Or.inl rfl)
    intro j hj _
    by_contra hp
    have hm : j∈S := by simp [S,hp]
    rw [hSa,Finset.mem_singleton] at hm
    exact hj hm
  · have h2 : S.card=2 := by have := hne.card_pos; omega
    obtain ⟨a,b,hab,hS⟩ := Finset.card_eq_two.mp h2
    have ha : 0<p a := (hmem _).mp (by rw [hS]; simp)
    have hb : 0<p b := (hmem _).mp (by rw [hS]; simp)
    apply graphRealization_of_two_support hn hs (Or.inr (hcl a b hab ha hb))
    intro j hja hjb
    by_contra hp
    have hm : j∈S := by simp [S,hp]
    rw [hS] at hm
    simp [hja,hjb] at hm
end EuclideanFiveColor
end

noncomputable section
open scoped Classical
open Set Topology MeasureTheory
namespace EuclideanFiveColor
/-- The manuscript's thresholded and renormalized disk average (equation 22). -/
def thresholdWeight (c : ℂ → Fin 5) (ε α : ℝ) (q : ℂ) (i : Fin 5) : ℝ :=
  max (diskAverage c ε i q-α) 0
def thresholdTotal (c : ℂ → Fin 5) (ε α : ℝ) (q : ℂ) : ℝ :=
  ∑i,thresholdWeight c ε α q i
def thresholdMap (c : ℂ → Fin 5) (ε α : ℝ) (q : ℂ) (i : Fin 5) : ℝ :=
  thresholdWeight c ε α q i / thresholdTotal c ε α q
lemma thresholdTotal_pos {c : ℂ → Fin 5} (hc : Measurable c) {ε α : ℝ}
    (hε : 0<ε) (hα : α<1/5) (q : ℂ) : 0<thresholdTotal c ε α q := by
  have hs := diskAverage_sum hc hε q
  have hh : 1-5*α ≤ thresholdTotal c ε α q := by
    have hh := Finset.sum_le_sum (s := (Finset.univ : Finset (Fin 5)))
      (fun i _ => le_max_left (diskAverage c ε i q-α) 0)
    simpa [thresholdTotal,thresholdWeight,Finset.sum_sub_distrib,hs] using hh
  linarith
lemma thresholdMap_nonneg {c : ℂ → Fin 5} (hc : Measurable c) {ε α : ℝ}
    (hε : 0<ε) (hα : α<1/5) (q : ℂ) (i : Fin 5) : 0≤thresholdMap c ε α q i :=
  div_nonneg (le_max_right _ _) (thresholdTotal_pos hc hε hα q).le
lemma thresholdMap_sum {c : ℂ → Fin 5} (hc : Measurable c) {ε α : ℝ}
    (hε : 0<ε) (hα : α<1/5) (q : ℂ) : ∑i,thresholdMap c ε α q i=1 := by
  unfold thresholdMap
  rw [←Finset.sum_div]
  exact div_self (thresholdTotal_pos hc hε hα q).ne'
lemma thresholdMap_pos {c : ℂ → Fin 5} (hc : Measurable c) {ε α : ℝ}
    (hε : 0<ε) (hα : α<1/5) (q : ℂ) (i : Fin 5) :
    0<thresholdMap c ε α q i ↔ α<diskAverage c ε i q := by
  rw [thresholdMap,div_pos_iff_of_pos_right (thresholdTotal_pos hc hε hα q)]
  simp [thresholdWeight]
lemma continuous_thresholdMap {c : ℂ → Fin 5} (hc : Measurable c) {ε α : ℝ}
    (hε : 0<ε) (hα : α<1/5) : Continuous (thresholdMap c ε α) := by
  have hw (i : Fin 5) : Continuous (fun q => thresholdWeight c ε α q i) :=
    ((diskAverage_lipschitz hc hε i).continuous.sub continuous_const).max continuous_const
  have ht : Continuous (thresholdTotal c ε α) := continuous_finsetSum _ (fun i _ => hw i)
  exact continuous_pi fun i => (hw i).div ht (fun q => (thresholdTotal_pos hc hε hα q).ne')
lemma thresholdMap_mem_forest {c : ℂ → Fin 5} (hc : Measurable c) {ε α : ℝ}
    (hε : 0<ε) (hα : α<1/5) (q : ℂ) {G : SimpleGraph (Fin 5)} (hG : G.IsAcyclic)
    (hb : ∀i j,i≠j → α<diskAverage c ε i q → α<diskAverage c ε j q → G.Adj i j) :
    thresholdMap c ε α q∈graphRealization G := by
  apply simplex_mem_forest hG (thresholdMap_nonneg hc hε hα q) (thresholdMap_sum hc hε hα q)
  intro i j hij hi hj
  exact hb i j hij ((thresholdMap_pos hc hε hα q i).mp hi) ((thresholdMap_pos hc hε hα q j).mp hj)
end EuclideanFiveColor
end

noncomputable section
open scoped Classical
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
lemma finite_pos_lt {ι : Type*} [Finite ι] (R : ι → ℝ) (hR : ∀i,0<R i) :
    ∃s : ℝ,0<s ∧ ∀i,s<R i := by
  have hh : ∀ᶠ s : ℝ in 𝓝 0,∀i,s<R i := Filter.eventually_all.mpr fun i => gt_mem_nhds (hR i)
  obtain ⟨δ,hδ,hd⟩ := Metric.mem_nhds_iff.mp hh
  refine ⟨δ/2,half_pos hδ,hd ?_⟩
  change dist (δ/2) (0:ℝ)<δ
  rw [Real.dist_eq,sub_zero,abs_of_pos (half_pos hδ)]
  exact half_lt_self hδ
lemma finite_small_scale {ι : Type*} [Finite ι] (P : ι → ℝ → Prop)
    (h : ∀i,∃δ>0,∀ε,0<ε → ε<δ → P i ε) : ∃δ>0,∀ε,0<ε → ε<δ → ∀i,P i ε := by
  choose δ hδ hd using h
  obtain ⟨s,hs,hsi⟩ := finite_pos_lt δ hδ
  exact ⟨s,hs,fun ε hε hεs i => hd i ε hε (hεs.trans (hsi i))⟩

/-- A genuine local forest chart; its exception disks have arbitrarily small total
radius at sufficiently small averaging scale. -/
theorem forest_chart {c : ℂ → Fin 5} (hc : Measurable c) {α : ℝ}
    (hα : 0<α) (hα' : α<1/5) (x : ℂ) (hf : (transitionGraph c x).IsAcyclic) :
    ∃s>0,∀η>0,∃δ>0,∀ε,0<ε → ε<δ → ∃C : Finset ℂ,
      (C.card:ℝ)*(α*ε/4)<η ∧ ∀q∈Metric.ball x s,
      q∉⋃z∈C,Metric.ball z (α*ε/4) → thresholdMap c ε α q∈graphRealization (transitionGraph c x) := by
  have hall : ∀p : Fin 5 × Fin 5,∃R>0, p.1≠p.2 → ¬TransitionEdge c p.1 p.2 x →
      ∀s<R,∀η>0,∃δ>0,∀ε,0<ε → ε<δ → ∃C : Finset ℂ,
        (∀q∈Metric.ball x s,α<diskAverage c ε p.1 q → α<diskAverage c ε p.2 q →
          ∃z∈C,q∈Metric.ball z (α*ε/4)) ∧ (C.card:ℝ)*(α*ε/4)<η := by
    intro p
    by_cases hp : p.1≠p.2 ∧ ¬TransitionEdge c p.1 p.2 x
    · obtain ⟨R,hR,hcov⟩ := missing_edge_disk_cover hc hp.1 hp.2
      exact ⟨R,hR,fun _ _ s hs η hη => hcov s hs α hα η hη⟩
    · exact ⟨1,by norm_num,fun h₁ h₂ => False.elim (hp ⟨h₁,h₂⟩)⟩
  choose R hR hcov using hall
  obtain ⟨s,hs,hsR⟩ := finite_pos_lt R hR
  refine ⟨s,hs,fun η hη => ?_⟩
  let P (p : Fin 5 × Fin 5) (ε : ℝ) : Prop := ∃C : Finset ℂ,
    (C.card:ℝ)*(α*ε/4)<η/25 ∧ (p.1≠p.2 → ¬TransitionEdge c p.1 p.2 x →
      ∀q∈Metric.ball x s,α<diskAverage c ε p.1 q → α<diskAverage c ε p.2 q →
        ∃z∈C,q∈Metric.ball z (α*ε/4))
  have hP : ∀p,∃δ>0,∀ε,0<ε → ε<δ → P p ε := by
    intro p
    by_cases hp : p.1≠p.2 ∧ ¬TransitionEdge c p.1 p.2 x
    · obtain ⟨δ,hδ,hd⟩ := hcov p hp.1 hp.2 s (hsR p) (η/25) (by positivity)
      refine ⟨δ,hδ,fun ε hε hεδ => ?_⟩
      obtain ⟨C,hC,hCr⟩ := hd ε hε hεδ
      exact ⟨C,hCr,fun _ _ => hC⟩
    · refine ⟨1,by norm_num,fun ε _ _ => ⟨∅,by simpa using (show 0<η/25 by positivity),?_⟩⟩
      exact fun h₁ h₂ => False.elim (hp ⟨h₁,h₂⟩)
  obtain ⟨δ,hδ,hd⟩ := finite_small_scale P hP
  refine ⟨δ,hδ,fun ε hε hεδ => ?_⟩
  choose C hCr hC using hd ε hε hεδ
  let T := Finset.univ.biUnion C
  have hr : 0≤α*ε/4 := by positivity
  refine ⟨T,?_,?_⟩
  · have hcard : (T.card:ℝ)≤∑p : Fin 5 × Fin 5,((C p).card:ℝ) := by
      exact_mod_cast (Finset.card_biUnion_le (s := Finset.univ) (t := C))
    have hsum : (∑p : Fin 5 × Fin 5,((C p).card:ℝ)*(α*ε/4))<∑_p : Fin 5 × Fin 5,η/25 :=
      Finset.sum_lt_sum_of_nonempty Finset.univ_nonempty (fun p _ => hCr p)
    have hb := mul_le_mul_of_nonneg_right hcard hr
    rw [Finset.sum_mul] at hb
    have hsum' : (∑p : Fin 5 × Fin 5,((C p).card:ℝ)*(α*ε/4))<25*(η/25) := by simpa using hsum
    exact hb.trans_lt (by linarith [hsum'])
  · intro q hq hqT
    apply thresholdMap_mem_forest hc hε hα' q hf
    intro i j hij hi hj
    by_contra he
    obtain ⟨z,hz,hqz⟩ := hC (i,j) hij he q hq hi hj
    apply hqT
    exact mem_iUnion.mpr ⟨z,mem_iUnion.mpr ⟨Finset.mem_biUnion.mpr ⟨(i,j),Finset.mem_univ _,hz⟩,hqz⟩⟩
end EuclideanFiveColor
end

noncomputable section
open scoped Classical
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
/-- Compact local forest control with one Lebesgue radius, chosen before the hole
budget and the disk-average scale. The resulting forest controls the WHOLE nearby
ball off the common exception disks, not merely the compact set. -/
theorem compact_forest_charts {c : ℂ → Fin 5} (hc : Measurable c) {α : ℝ}
    (hα : 0<α) (hα' : α<1/5) (M : Set ℂ) (hM : IsCompact M)
    (hf : ∀x∈M,(transitionGraph c x).IsAcyclic) :
    ∃l>0,∀η>0,∃δ>0,∀ε,0<ε → ε<δ → ∃C : Finset ℂ,
      (C.card:ℝ)*(α*ε/4)<η ∧ ∀a∈M,∃G : SimpleGraph (Fin 5),G.IsAcyclic ∧
      ∀q∈Metric.ball a l,q∉⋃z∈C,Metric.ball z (α*ε/4) → thresholdMap c ε α q∈graphRealization G := by
  choose s hs hchart using fun x : M => forest_chart hc hα hα' x.val (hf x.val x.property)
  have hcover : M⊆⋃x : M,Metric.ball x.val (s x) := by
    intro x hx
    exact mem_iUnion.mpr ⟨⟨x,hx⟩,Metric.mem_ball_self (hs _)⟩
  obtain ⟨S,hS⟩ := hM.elim_finite_subcover (fun x : M => Metric.ball x.val (s x))
    (fun _ => Metric.isOpen_ball) hcover
  have hS' : M⊆⋃x : S,Metric.ball x.val.val (s x.val) := by
    intro x hx
    obtain ⟨a,ha⟩ := mem_iUnion.mp (hS hx)
    obtain ⟨haS,hxa⟩ := mem_iUnion.mp ha
    exact mem_iUnion.mpr ⟨⟨a,haS⟩,hxa⟩
  obtain ⟨l,hl,hleb⟩ := lebesgue_number_lemma_of_metric hM (fun _ => Metric.isOpen_ball) hS'
  refine ⟨l,hl,fun η hη => ?_⟩
  let β := η/((S.card:ℝ)+1)
  have hβ : 0<β := div_pos hη (by positivity)
  let P (x : S) (ε : ℝ) : Prop := ∃C : Finset ℂ,
    (C.card:ℝ)*(α*ε/4)<β ∧ ∀q∈Metric.ball x.val.val (s x.val),
      q∉⋃z∈C,Metric.ball z (α*ε/4) → thresholdMap c ε α q∈graphRealization (transitionGraph c x.val.val)
  obtain ⟨δ,hδ,hd⟩ := finite_small_scale P (fun x => hchart x.val β hβ)
  refine ⟨δ,hδ,fun ε hε hεδ => ?_⟩
  choose C hCr hC using hd ε hε hεδ
  let T := Finset.univ.biUnion C
  refine ⟨T,?_,?_⟩
  · have hcard : (T.card:ℝ)≤∑p : S,((C p).card:ℝ) := by
      exact_mod_cast (Finset.card_biUnion_le (s := Finset.univ) (t := C))
    have hb := mul_le_mul_of_nonneg_right hcard (show 0≤α*ε/4 by positivity)
    rw [Finset.sum_mul] at hb
    have hsum := Finset.sum_le_sum (s:=(Finset.univ : Finset S)) (fun p _ => (hCr p).le)
    have hsum' : (∑p:S,((C p).card:ℝ)*(α*ε/4))≤(S.card:ℝ)*β := by simpa using hsum
    have hβeq : β*((S.card:ℝ)+1)=η := div_mul_cancel₀ η (by positivity)
    exact hb.trans hsum' |>.trans_lt (by nlinarith)
  · intro a ha
    obtain ⟨x,hx⟩ := hleb a ha
    refine ⟨transitionGraph c x.val.val,hf x.val.val x.val.property,fun q hq hqT => ?_⟩
    apply hC x q (hx hq)
    intro hh
    obtain ⟨z,hz⟩ := mem_iUnion.mp hh
    obtain ⟨hzC,hqz⟩ := mem_iUnion.mp hz
    exact hqT (mem_iUnion.mpr ⟨z,mem_iUnion.mpr ⟨Finset.mem_biUnion.mpr ⟨x,Finset.mem_univ _,hzC⟩,hqz⟩⟩)
end EuclideanFiveColor
end

end OAI


==> anc/erdos-1070/lean/OAI/Geometry/PlaneColoring/HoleApproximation.lean <==
import OAI.Geometry.PlaneColoring.DiskExtension

namespace OAI

noncomputable section
open scoped Classical
open Set Topology
namespace EuclideanFiveColor
namespace MarkedDisk
lemma radius_le_sum {S : Finset MarkedDisk} (hS : ∀d∈S,0≤d.radius) {d : MarkedDisk} (hd : d∈S) :
    d.radius≤∑e∈S,e.radius := Finset.single_le_sum hS hd
lemma noncoreCost_nonneg {d : MarkedDisk} (hd : 0≤d.radius) : 0≤d.noncoreCost := by
  unfold noncoreCost
  split <;> positivity
lemma noncore_radius_le_sum {S : Finset MarkedDisk} (hS : ∀d∈S,0≤d.radius)
    {d : MarkedDisk} (hd : d∈S) (hc : d.core=false) : d.radius≤∑e∈S,e.noncoreCost := by
  have hh := Finset.single_le_sum (fun e he => noncoreCost_nonneg (hS e he)) hd
  simpa [noncoreCost,hc] using hh
lemma sphere_avoids_holes {S : Finset MarkedDisk}
    (hdis : (S : Set MarkedDisk).Pairwise (fun a b => Disjoint a.closedBall b.closedBall))
    {d : MarkedDisk} (hd : d∈S) {z : ℂ} (hz : z∈Metric.sphere d.center d.radius) : z∉diskHoles S := by
  rintro hh
  obtain ⟨e,he,hze⟩ := mem_diskHoles.mp hh
  by_cases hde : d=e
  · subst e
    have hh' : dist z d.center<d.radius := hze
    have hz' : dist z d.center=d.radius := hz
    linarith
  · exact Set.disjoint_left.mp (hdis hd he hde) (Metric.sphere_subset_closedBall hz)
      (Metric.ball_subset_closedBall hze)
lemma closedBall_near_core {L : Set ℂ} {d : MarkedDisk} (hd : d.Valid L) (hc : d.core=true) :
    ∃x∈L,d.closedBall⊆Metric.ball x (2*d.radius) := by
  obtain ⟨x,hx,hxd⟩ := hd.2 hc
  refine ⟨x,hx,fun z hz => ?_⟩
  have hx' : dist d.center x<d.radius := by simpa only [ball,Metric.mem_ball,dist_comm] using hxd
  exact lt_of_le_of_lt (dist_triangle z d.center x) (by dsimp [closedBall] at hz; change dist z d.center≤d.radius at hz; linarith)
lemma sphere_norm_bound {d : MarkedDisk} {R : ℝ}
    (hmeet : (d.closedBall∩Metric.closedBall (0:ℂ) R).Nonempty) {z : ℂ}
    (hz : z∈Metric.sphere d.center d.radius) : dist z 0≤2*d.radius+R := by
  obtain ⟨a,ha,haR⟩ := hmeet
  have hza : dist z a≤2*d.radius := calc
    dist z a≤dist z d.center+dist d.center a := dist_triangle _ _ _
    _ ≤ 2*d.radius := by
      have hh : dist z d.center=d.radius := hz
      have ha' : dist d.center a≤d.radius := by simpa only [closedBall,Metric.mem_closedBall,dist_comm] using ha
      linarith
  exact (dist_triangle z a 0).trans (by change dist a 0≤R at haR; linarith)
end MarkedDisk
end EuclideanFiveColor
end

noncomputable section
open scoped Classical
open Set Topology
namespace EuclideanFiveColor
namespace MarkedDisk
def initialDisks (L C : Finset ℂ) (δ u : ℝ) : Finset MarkedDisk :=
  L.image (fun x => ⟨x,δ,true⟩) ∪ C.image (fun x => ⟨x,u,false⟩)
lemma mem_initialDisks {L C : Finset ℂ} {δ u : ℝ} {d : MarkedDisk} :
    d∈initialDisks L C δ u ↔ (∃x∈L,d=⟨x,δ,true⟩) ∨ (∃x∈C,d=⟨x,u,false⟩) := by
  simp [initialDisks,eq_comm]
lemma initialDisks_valid (L C : Finset ℂ) {δ u : ℝ} (hδ : 0<δ) (hu : 0<u) :
    ∀d∈initialDisks L C δ u,d.Valid (L : Set ℂ) := by
  intro d hd
  rcases mem_initialDisks.mp hd with ⟨x,hx,rfl⟩|⟨x,hx,rfl⟩
  · exact ⟨hδ,fun _ => ⟨x,hx,Metric.mem_ball_self hδ⟩⟩
  · exact ⟨hu,by simp⟩
lemma initialDisks_sum (L C : Finset ℂ) (δ u : ℝ) :
    (∑d∈initialDisks L C δ u,d.radius)=(L.card:ℝ)*δ+(C.card:ℝ)*u ∧
    (∑d∈initialDisks L C δ u,d.noncoreCost)=(C.card:ℝ)*u := by
  have hd : Disjoint (L.image (fun x => (⟨x,δ,true⟩ : MarkedDisk)))
      (C.image (fun x => (⟨x,u,false⟩ : MarkedDisk))) := by
    apply Finset.disjoint_left.mpr
    intro d hd he
    obtain ⟨x,hx,hxd⟩ := Finset.mem_image.mp hd
    obtain ⟨y,hy,hyd⟩ := Finset.mem_image.mp he
    have hh := congrArg MarkedDisk.core (hxd.trans hyd.symm)
    exact Bool.noConfusion hh
  have hi (r : ℝ) (b : Bool) : Function.Injective (fun x : ℂ => (⟨x,r,b⟩ : MarkedDisk)) := by
    intro x y h; exact congrArg MarkedDisk.center h
  simp only [initialDisks,Finset.sum_union hd]
  rw [Finset.sum_image (fun x _ y _ h => hi δ true h),Finset.sum_image (fun x _ y _ h => hi u false h),
      Finset.sum_image (fun x _ y _ h => hi δ true h),Finset.sum_image (fun x _ y _ h => hi u false h)]
  simp [noncoreCost]
lemma initial_core_cover (L C : Finset ℂ) (δ u : ℝ) {x z : ℂ} (hx : x∈L)
    (hz : z∈Metric.ball x δ) : z∈coreHoles (initialDisks L C δ u) := by
  exact mem_coreHoles.mpr ⟨⟨x,δ,true⟩,mem_initialDisks.mpr (Or.inl ⟨x,hx,rfl⟩),rfl,hz⟩
lemma initial_marked_cover (L C : Finset ℂ) (δ u : ℝ) {x z : ℂ} (hx : x∈C)
    (hz : z∈Metric.ball x u) : z∈diskHoles (initialDisks L C δ u) := by
  exact mem_diskHoles.mpr ⟨⟨x,u,false⟩,mem_initialDisks.mpr (Or.inr ⟨x,hx,rfl⟩),hz⟩
lemma holes_subset_of_cover {S T : Finset MarkedDisk}
    (hcov : ∀d∈S,∃e∈T,d.ball⊆e.ball ∧ (d.core=true → e.core=true)) :
    diskHoles S⊆diskHoles T ∧ coreHoles S⊆coreHoles T := by
  constructor
  · intro z hz
    obtain ⟨d,hd,hzd⟩ := mem_diskHoles.mp hz
    obtain ⟨e,he,hde,_⟩ := hcov d hd
    exact mem_diskHoles.mpr ⟨e,he,hde hzd⟩
  · intro z hz
    obtain ⟨d,hd,hcd,hzd⟩ := mem_coreHoles.mp hz
    obtain ⟨e,he,hde,hc⟩ := hcov d hd
    exact mem_coreHoles.mpr ⟨e,he,hc hcd,hde hzd⟩
end MarkedDisk
end EuclideanFiveColor
end

noncomputable section
open scoped Classical
open Set Filter Topology MeasureTheory ContinuousMap
namespace EuclideanFiveColor
open MarkedDisk
/-- Actual small-hole maps on a fixed disk, with arbitrarily small total radii.
The core witnesses lie in the finite actual cyclic core; all other holes have been
filled by genuine tree extensions. -/
theorem small_hole_map {c : ℂ → Fin 5} (hc : Measurable c) {α : ℝ}
    (hα : 0<α) (hα' : α<1/5) (L : Finset ℂ)
    (hL : ∀x∈Metric.closedBall (0:ℂ) 8,¬(transitionGraph c x).IsAcyclic → x∈L)
    {t : ℝ} (ht : 0<t) (ht' : t<1/2) :
    ∃e>0,∀ε,0<ε → ε<e → ∃S : Finset MarkedDisk,
      (∀d∈S,d.Valid (L : Set ℂ)) ∧
      (S : Set MarkedDisk).Pairwise (fun a b => Disjoint a.closedBall b.closedBall) ∧
      (∑d∈S,d.radius)<t ∧
      ∃g : C(↥(Metric.closedBall (0:ℂ) 7 \ coreHoles S),GraphSpace (⊤ : SimpleGraph (Fin 5))),
        ∀z : ↥(Metric.closedBall (0:ℂ) 7 \ coreHoles S),z.val∉diskHoles S →
          (g z).val=thresholdMap c ε α z.val := by
  let δ : ℝ := t/(4*((L.card:ℝ)+1))
  have hδ : 0<δ := div_pos ht (by positivity)
  have hδeq : δ*(4*((L.card:ℝ)+1))=t := div_mul_cancel₀ _ (by positivity)
  have hδbudget : (L.card:ℝ)*δ<t/4 := by nlinarith
  let M := Metric.closedBall (0:ℂ) 8 \ ⋃x∈L,Metric.ball x δ
  have hM : IsCompact M := (isCompact_closedBall (0:ℂ) 8).diff
    (isOpen_iUnion fun _ => isOpen_iUnion fun _ => Metric.isOpen_ball)
  have hf : ∀x∈M,(transitionGraph c x).IsAcyclic := by
    intro x hx
    by_contra hn
    exact hx.2 (mem_iUnion.mpr ⟨x,mem_iUnion.mpr ⟨hL x hx.1 hn,Metric.mem_ball_self hδ⟩⟩)
  obtain ⟨l,hl,hcharts⟩ := compact_forest_charts hc hα hα' M hM hf
  let κ := min (t/4) (l/6)
  have hκ : 0<κ := lt_min (by positivity) (by positivity)
  have hκt : κ≤t/4 := min_le_left _ _
  have hκl : κ≤l/6 := min_le_right _ _
  obtain ⟨e,he,hC⟩ := hcharts κ hκ
  refine ⟨e,he,fun ε hε hεe => ?_⟩
  obtain ⟨C,hCr,hCv⟩ := hC ε hε hεe
  let u := α*ε/4
  have hu : 0<u := by dsimp [u]; positivity
  obtain ⟨S,hS,hdis,hcov,hsum,hcost⟩ := MarkedDisk.separate
    (initialDisks L C δ u) (initialDisks_valid L C hδ hu) hκ
  have htot : (∑d∈S,d.radius)<t := by
    rw [(initialDisks_sum L C δ u).1] at hsum
    change (C.card:ℝ)*u<κ at hCr
    linarith
  have hnrad : ∀d∈S,d.core=false → 2*d.radius<l := by
    rw [(initialDisks_sum L C δ u).2] at hcost
    intro d hd hdf
    have hd' := noncore_radius_le_sum (fun a ha => (hS a ha).1.le) hd hdf
    change (C.card:ℝ)*u<κ at hCr
    linarith
  have hcover := holes_subset_of_cover hcov
  have hMof (z : ℂ) (hz : z∈Metric.closedBall (0:ℂ) 8) (hzS : z∉diskHoles S) : z∈M := by
    refine ⟨hz,?_⟩
    intro hh
    obtain ⟨x,hx⟩ := mem_iUnion.mp hh
    obtain ⟨hxL,hzx⟩ := mem_iUnion.mp hx
    exact hzS (hcover.1 (mem_diskHoles.mpr ⟨⟨x,δ,true⟩,
      mem_initialDisks.mpr (Or.inl ⟨x,hxL,rfl⟩),hzx⟩))
  have hmarked (z : ℂ) (hz : z∉diskHoles S) : z∉⋃x∈C,Metric.ball x u := by
    intro hh
    obtain ⟨x,hx⟩ := mem_iUnion.mp hh
    obtain ⟨hxC,hzx⟩ := mem_iUnion.mp hx
    exact hz (hcover.1 (initial_marked_cover L C δ u hxC hzx))
  let f : C(ℂ,Fin 5 → ℝ) := ⟨thresholdMap c ε α,continuous_thresholdMap hc hε hα'⟩
  have hg : ∀z∈Metric.closedBall (0:ℂ) 7,z∉diskHoles S →
      f z∈graphRealization (⊤ : SimpleGraph (Fin 5)) := by
    intro z hz hzS
    have hzM := hMof z (Metric.closedBall_subset_closedBall (by norm_num) hz) hzS
    obtain ⟨G,hG,hq⟩ := hCv z hzM
    exact graphRealization_mono le_top (hq z (Metric.mem_ball_self hl) (hmarked z hzS))
  have hb : ∀d∈S,d.core=false → (d.closedBall∩Metric.closedBall (0:ℂ) 7).Nonempty →
      ∃G : SimpleGraph (Fin 5),G.IsAcyclic ∧ ∀z∈Metric.sphere d.center d.radius,
        f z∈graphRealization G := by
    intro d hd hdf hmeet
    have hr := (hS d hd).1
    have hsph (z : ℂ) (hz : z∈Metric.sphere d.center d.radius) : z∈Metric.closedBall (0:ℂ) 8 := by
      have hzr := sphere_norm_bound hmeet hz
      have hd' := radius_le_sum (fun a ha => (hS a ha).1.le) hd
      change dist z 0≤8
      linarith
    obtain ⟨a,ha⟩ := (NormedSpace.sphere_nonempty (x:=d.center)).mpr hr.le
    have haM := hMof a (hsph a ha) (sphere_avoids_holes hdis hd ha)
    obtain ⟨G,hG,hq⟩ := hCv a haM
    refine ⟨G,hG,fun z hz => hq z ?_ (hmarked z (sphere_avoids_holes hdis hd hz))⟩
    have hza : dist z a≤2*d.radius := calc
      dist z a≤dist z d.center+dist d.center a := dist_triangle _ _ _
      _ = 2*d.radius := by
        have hz' : dist z d.center=d.radius := hz
        have ha' : dist d.center a=d.radius := by simpa only [Metric.mem_sphere,dist_comm] using ha
        rw [hz',ha']; ring
    exact hza.trans_lt (hnrad d hd hdf)
  obtain ⟨g,hg'⟩ := fill_noncore_disks (Metric.closedBall (0:ℂ) 7) S
    (fun d hd => (hS d hd).1) hdis f hg hb
  exact ⟨S,hS,hdis,htot,g,hg'⟩
end EuclideanFiveColor
end

noncomputable section
open scoped Classical ENNReal
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
/-- Exception annuli for exact unit distances from the small closed disks. -/
def diskAnnulus (d : MarkedDisk) : Set ℂ :=
  Metric.closedBall d.center (1+d.radius) \ Metric.ball d.center (1-d.radius)
def holeAnnuli (S : Finset MarkedDisk) : Set ℂ := ⋃d∈S,diskAnnulus d
lemma diskAnnulus_measurable (d : MarkedDisk) : MeasurableSet (diskAnnulus d) :=
  Metric.isClosed_closedBall.measurableSet.diff Metric.isOpen_ball.measurableSet
lemma unit_from_disk_mem_annulus {d : MarkedDisk} {z q : ℂ}
    (hq : q∈d.closedBall) (hzq : dist z q=1) : z∈diskAnnulus d := by
  have hq' : dist q d.center≤d.radius := hq
  constructor
  · change dist z d.center≤1+d.radius
    exact (dist_triangle z q d.center).trans (by linarith)
  · change ¬ dist z d.center<1-d.radius
    have hh := dist_triangle z d.center q
    rw [dist_comm d.center q,hzq] at hh
    linarith
lemma volume_diskAnnulus {d : MarkedDisk} (h0 : 0≤d.radius) (h1 : d.radius≤1) :
    volume (diskAnnulus d)=ENNReal.ofReal (4*Real.pi*d.radius) := by
  have hsub : Metric.ball d.center (1-d.radius)⊆Metric.closedBall d.center (1+d.radius) :=
    Metric.ball_subset_closedBall.trans (Metric.closedBall_subset_closedBall (by linarith))
  have hvol (r : ℝ) (hr : 0≤r) : ENNReal.ofReal r ^ 2 * (NNReal.pi : ℝ≥0∞)=ENNReal.ofReal (r^2*Real.pi) := by
    rw [ENNReal.ofReal_mul (sq_nonneg r),ENNReal.ofReal_pow hr]
    congr 1
    rw [←NNReal.coe_real_pi,ENNReal.ofReal_coe_nnreal]
  rw [diskAnnulus,measure_sdiff hsub Metric.isOpen_ball.measurableSet.nullMeasurableSet (by finiteness),
    Complex.volume_closedBall,Complex.volume_ball,hvol _ (by linarith),hvol _ (by linarith),
    ←ENNReal.ofReal_sub _ (by positivity : 0≤(1-d.radius)^2*Real.pi)]
  congr 1
  ring

lemma volume_holeAnnuli_le {S : Finset MarkedDisk}
    (hS : ∀d∈S,0≤d.radius ∧ d.radius≤1) :
    volume (holeAnnuli S)≤ENNReal.ofReal (4*Real.pi*(∑d∈S,d.radius)) := by
  calc
    volume (holeAnnuli S)≤∑d∈S,volume (diskAnnulus d) := measure_biUnion_finset_le S _
    _ = ∑d∈S,ENNReal.ofReal (4*Real.pi*d.radius) := by
      apply Finset.sum_congr rfl
      intro d hd
      exact volume_diskAnnulus (hS d hd).1 (hS d hd).2
    _ = ENNReal.ofReal (∑d∈S,4*Real.pi*d.radius) := by
      rw [ENNReal.ofReal_sum_of_nonneg (fun d hd => mul_nonneg (by positivity) (hS d hd).1)]
    _ = ENNReal.ofReal (4*Real.pi*(∑d∈S,d.radius)) := by rw [Finset.mul_sum]
lemma unit_from_hole_mem_annuli {S : Finset MarkedDisk} {z q : ℂ}
    (hq : q∈diskHoles S) (hzq : dist z q=1) : z∈holeAnnuli S := by
  obtain ⟨d,hd,hqd⟩ := mem_diskHoles.mp hq
  exact mem_iUnion.mpr ⟨d,mem_iUnion.mpr ⟨hd,unit_from_disk_mem_annulus (Metric.ball_subset_closedBall hqd) hzq⟩⟩
lemma holeAnnuli_tendsto_zero (S : ℕ → Finset MarkedDisk)
    (hS : ∀n d,d∈S n → 0≤d.radius)
    (hlim : Tendsto (fun n => ∑d∈S n,d.radius) atTop (𝓝 0)) :
    Tendsto (fun n => volume (holeAnnuli (S n))) atTop (𝓝 0) := by
  have hsmall : ∀ᶠ n in atTop,(∑d∈S n,d.radius)≤1 :=
    hlim.eventually (eventually_le_nhds (by norm_num : (0:ℝ)<1))
  have hbound : ∀ᶠ n in atTop,volume (holeAnnuli (S n))≤ENNReal.ofReal (4*Real.pi*(∑d∈S n,d.radius)) := by
    filter_upwards [hsmall] with n hn
    apply volume_holeAnnuli_le
    exact fun d hd => ⟨hS n d hd,(MarkedDisk.radius_le_sum (hS n) hd).trans hn⟩
  have ht : Tendsto (fun n => ENNReal.ofReal (4*Real.pi*(∑d∈S n,d.radius))) atTop (𝓝 0) := by
    simpa [Function.comp_def] using ENNReal.continuous_ofReal.continuousAt.tendsto.comp (hlim.const_mul (4*Real.pi))
  apply ENNReal.tendsto_nhds_zero.mpr
  intro a ha
  filter_upwards [hbound,ENNReal.tendsto_nhds_zero.mp ht a ha] with n hn hn'
  exact hn.trans hn'
end EuclideanFiveColor
end

noncomputable section
open scoped Classical
open Set Filter Topology MeasureTheory ContinuousMap
namespace EuclideanFiveColor
/-- Data actually constructed by the small-hole lemma. -/
structure HoleApprox (c : ℂ → Fin 5) (α : ℝ) (L : Finset ℂ) (t : ℝ) where
  ε : ℝ
  ε_pos : 0<ε
  ε_lt : ε<t
  disks : Finset MarkedDisk
  valid : ∀d∈disks,d.Valid (L : Set ℂ)
  disjoint : (disks : Set MarkedDisk).Pairwise (fun a b => Disjoint a.closedBall b.closedBall)
  sum_lt : (∑d∈disks,d.radius)<t
  map : C(↥(Metric.closedBall (0:ℂ) 7 \ coreHoles disks),GraphSpace (⊤ : SimpleGraph (Fin 5)))
  agrees : ∀z : ↥(Metric.closedBall (0:ℂ) 7 \ coreHoles disks),z.val∉diskHoles disks →
    (map z).val=thresholdMap c ε α z.val
lemma holeApprox_exists {c : ℂ → Fin 5} (hc : Measurable c) {α : ℝ}
    (hα : 0<α) (hα' : α<1/5) (L : Finset ℂ)
    (hL : ∀x∈Metric.closedBall (0:ℂ) 8,¬(transitionGraph c x).IsAcyclic → x∈L)
    {t : ℝ} (ht : 0<t) (ht' : t<1/2) : Nonempty (HoleApprox c α L t) := by
  obtain ⟨e,he,h⟩ := small_hole_map hc hα hα' L hL ht ht'
  let ε := min (e/2) (t/2)
  have hε : 0<ε := lt_min (by positivity) (by positivity)
  have hεe : ε<e := lt_of_le_of_lt (min_le_left _ _) (by linarith)
  have hεt : ε<t := lt_of_le_of_lt (min_le_right _ _) (by linarith)
  obtain ⟨S,hS,hdis,hsum,g,hg⟩ := h ε hε hεe
  exact ⟨⟨ε,hε,hεt,S,hS,hdis,hsum,g,hg⟩⟩
namespace HoleApprox
lemma cores_near {c : ℂ → Fin 5} {α t : ℝ} {L : Finset ℂ}
    (a : HoleApprox c α L t) : coreHoles a.disks⊆⋃x∈L,Metric.ball x (2*t) := by
  intro z hz
  obtain ⟨d,hd,hcd,hzd⟩ := mem_coreHoles.mp hz
  obtain ⟨x,hx,hsub⟩ := MarkedDisk.closedBall_near_core (a.valid d hd) hcd
  have hrad := MarkedDisk.radius_le_sum (fun e he => (a.valid e he).1.le) hd
  exact mem_iUnion.mpr ⟨x,mem_iUnion.mpr ⟨hx,
    Metric.ball_subset_ball (by linarith [a.sum_lt]) (hsub (Metric.ball_subset_closedBall hzd))⟩⟩
lemma ε_tendsto {c : ℂ → Fin 5} {α : ℝ} {L : Finset ℂ} {t : ℕ → ℝ}
    (a : ∀n,HoleApprox c α L (t n)) (ht : Tendsto t atTop (𝓝 0)) :
    Tendsto (fun n => (a n).ε) atTop (𝓝 0) :=
  squeeze_zero (fun n => (a n).ε_pos.le) (fun n => (a n).ε_lt.le) ht
lemma sum_tendsto {c : ℂ → Fin 5} {α : ℝ} {L : Finset ℂ} {t : ℕ → ℝ}
    (a : ∀n,HoleApprox c α L (t n)) (ht : Tendsto t atTop (𝓝 0)) :
    Tendsto (fun n => ∑d∈(a n).disks,d.radius) atTop (𝓝 0) :=
  squeeze_zero (fun n => Finset.sum_nonneg fun d hd => ((a n).valid d hd).1.le)
    (fun n => (a n).sum_lt.le) ht
lemma annuli_tendsto {c : ℂ → Fin 5} {α : ℝ} {L : Finset ℂ} {t : ℕ → ℝ}
    (a : ∀n,HoleApprox c α L (t n)) (ht : Tendsto t atTop (𝓝 0)) :
    Tendsto (fun n => volume (holeAnnuli (a n).disks)) atTop (𝓝 0) :=
  holeAnnuli_tendsto_zero _ (fun n d hd => ((a n).valid d hd).1.le) (sum_tendsto a ht)
end HoleApprox
end EuclideanFiveColor
end

end OAI


==> anc/erdos-1070/lean/OAI/Geometry/PlaneColoring/Interfaces.lean <==
import OAI.Geometry.PlaneColoring.AngularBoundary

namespace OAI

noncomputable section
open Set
namespace EuclideanFiveColor
/-- The four cyclic edges, with outsider label `4`. This definition is local to
this interface argument and agrees extensionally with `fourEdge`. -/
def interfaceFourEdge (i : Fin 4) : Finset (Fin 5) :=
  if i=0 then {0,1} else if i=1 then {1,2} else if i=2 then {2,3} else {3,0}
def interfaceFourAllowed (s : Fin 4 → Bool) (b : Bool) : Finset (Fin 5) :=
  Finset.univ.filter fun j => ∀i, s i=b → j∉interfaceFourEdge i
def InterfaceFourCompatible (s : Fin 4 → Bool) (p : Finset (Fin 5)) : Prop :=
  p.Nonempty ∧ p.card≤2 ∧
    (p∩interfaceFourAllowed s true).Nonempty ∧ (p∩interfaceFourAllowed s false).Nonempty
def InterfaceFourSplit (s : Fin 4 → Bool) : Prop := s 0≠s 2 ∧ s 1≠s 3
def interfaceFourDiagonal (s : Fin 4 → Bool) : Fin 3 := if s 0=s 1 then 2 else 1
lemma interface_four_not_edge : ∀s : Fin 4 → Bool, ∀p : Finset (Fin 5),
    InterfaceFourCompatible s p → ∀i, ¬p⊆interfaceFourEdge i := by
  unfold InterfaceFourCompatible interfaceFourAllowed
  decide
lemma interface_four_split : ∀s : Fin 4 → Bool, ∀p : Finset (Fin 5),
    InterfaceFourCompatible s p → 4∉p → InterfaceFourSplit s ∧
      (if 4∈p then (0:Fin 3) else if 0∈p then 1 else 2)=interfaceFourDiagonal s := by
  unfold InterfaceFourCompatible InterfaceFourSplit interfaceFourAllowed interfaceFourDiagonal
  decide
lemma interface_four_split_neg (s : Fin 4 → Bool) :
    InterfaceFourSplit (fun i => !(s i)) ↔ InterfaceFourSplit s := by
  simp [InterfaceFourSplit]
lemma interface_four_diagonal_neg (s : Fin 4 → Bool) :
    interfaceFourDiagonal (fun i => !(s i))=interfaceFourDiagonal s := by
  simp [interfaceFourDiagonal]
lemma interface_four_diagonal_ne_zero (s : Fin 4 → Bool) : interfaceFourDiagonal s≠0 := by
  unfold interfaceFourDiagonal
  split <;> decide
lemma interface_four_split_no_opposite : ∀s : Fin 4 → Bool,
    InterfaceFourSplit s → ∀i,¬(s i=true ∧ s (i+2)=true) := by
  unfold InterfaceFourSplit
  decide
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
open scoped RealInnerProductSpace
namespace EuclideanFiveColor
def fourInterfaceSign (v : Fin 4 → ℂ) (t : Angles) (i : Fin 4) : Bool :=
  decide (0<⟪direction t,v i⟫)
lemma interfaceFourEdge_eq (i : Fin 4) : interfaceFourEdge i=fourEdge i := rfl
lemma fourInterfaceSign_opposite {v : Fin 4 → ℂ} {t : Angles}
    (hn : ∀i,⟪direction t,v i⟫≠0) :
    fourInterfaceSign v (t+(Real.pi : Angles))=fun i => !(fourInterfaceSign v t i) := by
  funext i
  simp only [fourInterfaceSign,direction_add_pi,inner_neg_left]
  by_cases hi : 0<⟪direction t,v i⟫
  · simp only [hi,show ¬0< -⟪direction t,v i⟫ by linarith,decide_true,decide_false,Bool.not_true]
  · have hneg : ⟪direction t,v i⟫<0 := lt_of_le_of_ne (le_of_not_gt hi) (hn i)
    simp only [hi,show 0< -⟪direction t,v i⟫ by linarith,decide_true,decide_false,Bool.not_false]
variable {c : ℂ → Fin 5} (hc : Measurable c)
lemma four_interface_compatible (hw : WeakColoring 5 c) {x : ℂ}
    {K : Fin 4 → Set ℂ} {v : Fin 4 → ℂ} (hv : ∀i,‖v i‖=1)
    (hK : ∀i,ApproachingContinuum x (K i) (v i))
    (hH : ∀i,∀j∈fourEdge i,Disjoint (spatialSupport c j) (Straddle (K i))) :
    ∀ᵐt∂angularMeasure,InterfaceFourCompatible (fourInterfaceSign v t) (palette c hc x t) := by
  classical
  let E (s : Fin 4 → Bool) (b : Bool) : Finset (Fin 4) := Finset.univ.filter fun i => s i=b
  have hex := finite_support_exclusion_ae c hc K fourEdge hH
  have hJ (s : Fin 4 → Bool) (b : Bool) :
      ∀ᵐz : ℂ∂volume,(∀i∈E s b,z∈Straddle (K i)) → c z∈interfaceFourAllowed s b := by
    filter_upwards [hex] with z hz hzE
    simp only [interfaceFourAllowed,Finset.mem_filter,Finset.mem_univ,true_and]
    intro i hi
    exact hz i (hzE i (Finset.mem_filter.mpr ⟨Finset.mem_univ _,hi⟩))
  have hout (s : Fin 4 → Bool) := continuum_outer_restriction c hc (E s true) hK (hJ s true)
  have hin (s : Fin 4 → Bool) := continuum_inner_restriction c hc (E s false) hK (hJ s false)
  filter_upwards [ae_all_iff.mpr hout,ae_all_iff.mpr hin,palette_nonempty c hc x,
    palette_cardinality c hc hw x,ae_all_iff.mpr (fun i => ae_direction_nonorthogonal (hv i))]
    with t ho hi hp hcard hn
  refine ⟨hp,hcard.2,ho (fourInterfaceSign v t) ?_,hi (fourInterfaceSign v t) ?_⟩
  · intro i hi
    exact of_decide_eq_true (Finset.mem_filter.mp hi).2
  · intro i hi
    have hn' : ¬0<⟪direction t,v i⟫ := of_decide_eq_false (Finset.mem_filter.mp hi).2
    exact lt_of_le_of_ne (le_of_not_gt hn') (hn i)
lemma four_interface_admissible {x : ℂ} {v : Fin 4 → ℂ}
    (h : ∀ᵐt∂angularMeasure,InterfaceFourCompatible (fourInterfaceSign v t) (palette c hc x t)) :
    ∀ᵐt∂angularMeasure,FourAdmissible (palette c hc x t) := by
  filter_upwards [h] with t ht
  exact ⟨ht.1,ht.2.1,interface_four_not_edge _ _ ht⟩
lemma four_state_group_of_admissible {x : ℂ}
    (h : ∀ᵐt∂angularMeasure,FourAdmissible (palette c hc x t)) :
    ∀ᵐt∂angularMeasure,fourGroup (fourState c hc x t)⊆palette c hc x t :=
  h.mono fun _ ht => four_admissible_group _ ht
lemma four_state_represents_of_group {x : ℂ}
    (hg : ∀ᵐt∂angularMeasure,fourGroup (fourState c hc x t)⊆palette c hc x t)
    (s : Fin 3) :
    RealState hc x {t : ℝ | fourState c hc x (t : Angles)=s} (fourGroup s) := by
  refine ⟨measurableSet_eq_fun ((fourState_measurable c hc x).comp angleMk_quasiMeasurePreserving.measurable) measurable_const,?_⟩
  intro i hi
  filter_upwards [angleMk_quasiMeasurePreserving.ae hg] with t ht hts
  change fourState c hc x (t : Angles)=s at hts
  exact (mem_palette c hc x (t : Angles) i).mp (ht (by simpa only [hts] using hi))
lemma four_state_changes_of_group (hw : WeakColoring 5 c) {x : ℂ}
    (hg : ∀ᵐt∂angularMeasure,fourGroup (fourState c hc x t)⊆palette c hc x t) :
    ∀ᵐt∂angularMeasure,fourState c hc x t≠fourState c hc x (t+(sixty : Angles)) := by
  filter_upwards [hg,(measurePreserving_add_right angularMeasure (sixty : Angles)).quasiMeasurePreserving.ae hg,
    palette_sixty_disjoint c hc hw x] with t ht hu hd he
  obtain ⟨i,hi⟩ := fourGroup_nonempty (fourState c hc x t)
  exact Finset.disjoint_left.mp hd (ht hi) (hu (by simpa only [he] using hi))
lemma four_state_diagonal_positive_of_group (hw : WeakColoring 5 c) {x : ℂ}
    (hg : ∀ᵐt∂angularMeasure,fourGroup (fourState c hc x t)⊆palette c hc x t)
    (s : Fin 3) (hs : s≠0) : 0<angularMeasure {t | fourState c hc x t=s} := by
  by_contra! hn
  have hnot : ∀ᵐt∂angularMeasure,fourState c hc x t≠s :=
    measure_eq_zero_iff_ae_notMem.mp (le_antisymm hn zero_le)
  let r : Fin 3 := if s=1 then 2 else 1
  have hr : r≠0 ∧ r≠s ∧ ∀t : Fin 3,t≠0 → t≠s → t=r := by
    exact (show ∀s : Fin 3,s≠0 → (if s=1 then (2:Fin 3) else 1)≠0 ∧ (if s=1 then (2:Fin 3) else 1)≠s ∧
      ∀t : Fin 3,t≠0 → t≠s → t=(if s=1 then 2 else 1) from by decide) s hs
  let f : Angles → Bool := fun t => if fourState c hc x t=0 then false else true
  have hf : Measurable f := Measurable.ite
    (measurableSet_eq_fun (fourState_measurable c hc x) measurable_const) measurable_const measurable_const
  have hrep (v : Bool) : RealState hc x {t : ℝ | f (t : Angles)=v} (if v then fourGroup r else fourGroup 0) := by
    refine ⟨measurableSet_eq_fun (hf.comp angleMk_quasiMeasurePreserving.measurable) measurable_const,?_⟩
    intro i hi
    filter_upwards [angleMk_quasiMeasurePreserving.ae hg,angleMk_quasiMeasurePreserving.ae hnot]
      with t ht htn htv
    change f (t : Angles)=v at htv
    apply (mem_palette c hc x (t : Angles) i).mp
    apply ht
    cases v
    · have hz : fourState c hc x (t : Angles)=0 := by simpa [f] using htv
      simpa only [hz,Bool.false_eq_true,ite_false] using hi
    · have hz : fourState c hc x (t : Angles)=r := hr.2.2 _ (by simpa [f] using htv) htn
      simpa only [hz,ite_true] using hi
  have hcard : (Finset.univ\(fourGroup 0∪fourGroup r)).card≤2 := by
    exact (show ∀s : Fin 3,s≠0 → (Finset.univ\(fourGroup 0∪fourGroup (if s=1 then 2 else 1))).card≤2 from by decide) s hs
  apply two_state_impossible hc hw x (fourGroup 0) (fourGroup r) hcard f hf (hrep false) (hrep true)
  filter_upwards [hnot,(measurePreserving_add_right angularMeasure (sixty : Angles)).quasiMeasurePreserving.ae hnot,
      four_state_changes_of_group hc hw hg] with t ht hu hne
  exact three_exclude_flip _ _ s hs ht hu hne
lemma four_interface_state_rule {x : ℂ} {v : Fin 4 → ℂ}
    (h : ∀ᵐt∂angularMeasure,InterfaceFourCompatible (fourInterfaceSign v t) (palette c hc x t)) :
    ∀ᵐt∂angularMeasure,fourState c hc x t≠0 →
      InterfaceFourSplit (fourInterfaceSign v t) ∧ fourState c hc x t=interfaceFourDiagonal (fourInterfaceSign v t) := by
  filter_upwards [h] with t ht hn
  have ho : 4∉palette c hc x t := by
    intro ho
    exact hn (by simp only [fourState,fourCanonical,ho,ite_true])
  exact interface_four_split _ _ ht ho
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
lemma angle_state_preimage_positive {A : Set Angles} (hA : MeasurableSet A) (hp : 0<angularMeasure A) :
    0<volume (((↑) : ℝ → Angles) ⁻¹' A) := by
  by_contra! hn
  have hz := measure_eq_zero_iff_ae_notMem.mp (le_antisymm hn zero_le)
  have ha : ∀ᵐt∂angularMeasure,t∉A := ae_angular_of_ae_line hA.compl hz
  exact hp.ne' (measure_eq_zero_iff_ae_notMem.mpr ha)
/-- Every point of an angular essential support has a real essential-support lift.
The compact fundamental domain is used only to establish the support inclusion. -/
lemma angle_support_lift {A : Set Angles} (hA : MeasurableSet A) {t : Angles}
    (ht : t∈(angularMeasure.restrict A).support) :
    ∃b : ℝ,(b : Angles)=t ∧ b∈(volume.restrict (((↑) : ℝ → Angles) ⁻¹' A)).support := by
  let B : Set ℝ := ((↑) : ℝ → Angles) ⁻¹' A
  let S : Set ℝ := (volume.restrict B).support∩Icc 0 (2*Real.pi)
  let F : Set Angles := ((↑) : ℝ → Angles) '' S
  have hm : Continuous ((↑) : ℝ → Angles) := AddCircle.continuous_mk' _
  have hS : IsCompact S := isCompact_Icc.inter_left Measure.isClosed_support
  have hF : IsClosed F := (hS.image hm).isClosed
  have ha : ∀ᵐt∂((volume : Measure Angles).restrict A),t∈F := by
    rw [← (AddCircle.measurePreserving_mk (2*Real.pi) 0).map_eq,
      Measure.restrict_map hm.measurable hA]
    apply (ae_map_iff hm.measurable.aemeasurable hF.measurableSet).mpr
    have hs : ∀ᵐb∂((volume.restrict (Ioc 0 (0+2*Real.pi))).restrict B),b∈(volume.restrict B).support := by
      apply ae_mono (Measure.restrict_mono_measure Measure.restrict_le_self B)
      exact Measure.support_mem_ae
    have hi : ∀ᵐb∂((volume.restrict (Ioc 0 (0+2*Real.pi))).restrict B),b∈Ioc 0 (0+2*Real.pi) :=
      ae_restrict_of_ae (ae_restrict_mem measurableSet_Ioc)
    filter_upwards [hs,hi] with b hb hib
    exact ⟨b,⟨hb,hib.1.le,by simpa only [zero_add] using hib.2⟩,rfl⟩
  have ha' : ∀ᵐt∂(angularMeasure.restrict A),t∈F := by
    rw [AddCircle.volume_eq_smul_haarAddCircle,Measure.restrict_smul] at ha
    exact (Measure.ae_ennreal_smul_measure_iff (by positivity : ENNReal.ofReal (2*Real.pi)≠0)).mp ha
  obtain ⟨b,hb,hbt⟩ := Measure.support_subset_of_isClosed hF ha' ht
  exact ⟨b,hbt,hb.1⟩
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
open scoped RealInnerProductSpace
namespace EuclideanFiveColor
lemma direction_inner_real (t : ℝ) (v : ℂ) :
    ⟪direction (t : Angles),v⟫=Real.cos t*v.re+Real.sin t*v.im := by
  rw [Complex.inner,direction_real,Circle.coe_exp,Complex.exp_ofReal_mul_I]
  simp only [Complex.mul_re,Complex.conj_re,Complex.conj_im,Complex.add_re,
    Complex.ofReal_re,Complex.ofReal_im,Complex.I_re,Complex.I_im,Complex.add_im,Complex.mul_im]
  ring
lemma three_direction_moment (t : Angles) (v w : ℂ) :
    ⟪direction t,v⟫*⟪direction t,w⟫+
      ⟪direction (t+(sixty : Angles)),v⟫*⟪direction (t+(sixty : Angles)),w⟫+
      ⟪direction (t+2•(sixty : Angles)),v⟫*⟪direction (t+2•(sixty : Angles)),w⟫=
      (3/2:ℝ)*⟪v,w⟫ := by
  obtain ⟨a,rfl⟩ := QuotientAddGroup.mk_surjective t
  rw [← AddCircle.coe_nsmul,← AddCircle.coe_add,← AddCircle.coe_add]
  simp only [direction_inner_real,nsmul_eq_mul,sixty,Real.cos_add,Real.sin_add,
    Real.cos_pi_div_three,Real.sin_pi_div_three]
  norm_num only [Nat.cast_ofNat]
  rw [show 2*(Real.pi/3)=Real.pi/3+Real.pi/3 by ring]
  simp only [Real.cos_add,Real.sin_add,Real.cos_pi_div_three,Real.sin_pi_div_three,
    Complex.inner,Complex.mul_re,Complex.conj_re,Complex.conj_im]
  have hs : Real.sqrt 3^2=3 := Real.sq_sqrt (by norm_num)
  have hc := Real.sin_sq_add_cos_sq a
  ring_nf
  have hs3 : Real.sqrt 3^3=3*Real.sqrt 3 := by rw [pow_succ,hs]
  have hs4 : Real.sqrt 3^4=9 := by rw [show 4=2*2 from rfl,pow_mul,hs]; norm_num
  simp only [hs,hs3,hs4]
  linear_combination (3/2:ℝ)*(v.re*w.re+v.im*w.im)*hc
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
open scoped RealInnerProductSpace
namespace EuclideanFiveColor
lemma direction_sixty_unit (t : Angles) : ‖direction t-direction (t+(sixty : Angles))‖=1 := by
  obtain ⟨a,rfl⟩ := QuotientAddGroup.mk_surjective t
  rw [← AddCircle.coe_add,direction_real,direction_real]
  have he : (Circle.exp a : ℂ)-(Circle.exp (a+sixty) : ℂ)=(Circle.exp (a-sixty) : ℂ) := by
    simp only [Circle.coe_exp,Complex.exp_ofReal_mul_I]
    apply Complex.ext <;> simp only [Complex.sub_re,Complex.sub_im,Complex.add_re,Complex.add_im,
      Complex.mul_re,Complex.mul_im,Complex.ofReal_re,Complex.ofReal_im,Complex.I_re,Complex.I_im,
      Real.cos_add,Real.cos_sub,Real.sin_add,Real.sin_sub,sixty,Real.cos_pi_div_three] <;> ring
  rw [he]
  exact Circle.norm_coe _
lemma compact_no_unit_margin {F : Set Angles} (hF : IsCompact F)
    (hu : ∀t∈F,∀u∈F,‖direction t-direction u‖≠1) :
    ∃ε : ℝ,0<ε ∧ ∀t∈F,∀u,dist t u<ε → u+(sixty : Angles)∉F ∧ u-(sixty : Angles)∉F := by
  let T : Set Angles := {u | u+(sixty : Angles)∉F ∧ u-(sixty : Angles)∉F}
  have ho : IsOpen T := (hF.isClosed.isOpen_compl.preimage (continuous_id.add_const _)).inter
    (hF.isClosed.isOpen_compl.preimage (continuous_id.sub continuous_const))
  have hs : F⊆T := by
    intro t ht
    refine ⟨fun hh => hu t ht _ hh (direction_sixty_unit t),fun hh => ?_⟩
    apply hu (t-(sixty : Angles)) hh t ht
    simpa only [sub_add_cancel] using direction_sixty_unit (t-(sixty : Angles))
  obtain ⟨ε,hε,hsub⟩ := hF.exists_thickening_subset_open ho hs
  exact ⟨ε,hε,fun t ht u htu => hsub (Metric.mem_thickening_iff.mpr ⟨t,ht,by simpa only [dist_comm] using htu⟩)⟩

variable {c : ℂ → Fin 5} (hc : Measurable c)
def interfaceStateSet (x : ℂ) (s : Fin 3) : Set Angles := {t | fourState c hc x t=s}
def interfaceStateSupport (x : ℂ) (s : Fin 3) : Set Angles :=
  (angularMeasure.restrict (interfaceStateSet hc x s)).support
lemma interfaceStateSet_measurable (x : ℂ) (s : Fin 3) : MeasurableSet (interfaceStateSet hc x s) :=
  measurableSet_eq_fun (fourState_measurable c hc x) measurable_const
lemma interfaceStateSupport_ae (x : ℂ) :
    ∀ᵐt∂angularMeasure,∀s : Fin 3,fourState c hc x t=s → t∈interfaceStateSupport hc x s := by
  apply ae_all_iff.mpr
  intro s
  exact (ae_restrict_iff' (interfaceStateSet_measurable hc x s)).mp Measure.support_mem_ae
lemma interfaceStateSupport_no_unit (hw : WeakColoring 5 c) {x : ℂ}
    (hg : ∀ᵐt∂angularMeasure,fourGroup (fourState c hc x t)⊆palette c hc x t)
    {s : Fin 3} (hs : s≠0) {t u : Angles}
    (ht : t∈interfaceStateSupport hc x s) (hu : u∈interfaceStateSupport hc x s) :
    ‖direction t-direction u‖≠1 := by
  let r : Fin 3 := if s=1 then 2 else 1
  have hr : r≠0 := by dsimp [r]; split <;> decide
  have hl : ∀i : Fin 5,i∉fourGroup r∪fourGroup s ↔ i=4 := by
    exact (show ∀s : Fin 3,s≠0 → ∀i : Fin 5,i∉fourGroup (if s=1 then 2 else 1)∪fourGroup s ↔ i=4 from by decide) s hs
  obtain ⟨b,rfl,hb⟩ := angle_support_lift (interfaceStateSet_measurable hc x s) ht
  obtain ⟨d,rfl,hd⟩ := angle_support_lift (interfaceStateSet_measurable hc x s) hu
  exact strict_state_no_unit_support hc hw hl (four_state_represents_of_group hc hg r)
    (four_state_represents_of_group hc hg s)
    (angle_state_preimage_positive (interfaceStateSet_measurable hc x r)
      (four_state_diagonal_positive_of_group hc hw hg r hr)) hb hd
lemma interfaceStateSupport_margin (hw : WeakColoring 5 c) {x : ℂ}
    (hg : ∀ᵐt∂angularMeasure,fourGroup (fourState c hc x t)⊆palette c hc x t) :
    ∃ε : ℝ,0<ε ∧ ∀s : Fin 3,s≠0 → ∀t∈interfaceStateSupport hc x s,∀u,dist t u<ε →
      u+(sixty : Angles)∉interfaceStateSupport hc x s ∧ u-(sixty : Angles)∉interfaceStateSupport hc x s := by
  have h (s : Fin 3) (hs : s≠0) := compact_no_unit_margin
    (show IsCompact (interfaceStateSupport hc x s) from Measure.isClosed_support.isCompact)
    (fun t ht u hu => interfaceStateSupport_no_unit hc hw hg hs ht hu)
  obtain ⟨ε₁,hε₁,h₁⟩ := h 1 (by decide)
  obtain ⟨ε₂,hε₂,h₂⟩ := h 2 (by decide)
  refine ⟨min ε₁ ε₂,lt_min hε₁ hε₂,?_⟩
  intro s hs t ht u htu
  fin_cases s
  · exact (hs rfl).elim
  · exact h₁ t ht u (htu.trans_le (min_le_left _ _))
  · exact h₂ t ht u (htu.trans_le (min_le_right _ _))
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
open scoped RealInnerProductSpace
namespace EuclideanFiveColor
lemma four_diagonal_product_neg {v : Fin 4 → ℂ} {t : Angles}
    (hn : ∀i,⟪direction t,v i⟫≠0) (hd : interfaceFourDiagonal (fourInterfaceSign v t)=1) :
    ⟪direction t,v 0⟫*⟪direction t,v 1⟫<0 := by
  by_cases h0 : 0<⟪direction t,v 0⟫ <;> by_cases h1 : 0<⟪direction t,v 1⟫
  · simp only [interfaceFourDiagonal,fourInterfaceSign,h0,h1] at hd
    norm_num at hd
  · exact mul_neg_of_pos_of_neg h0 (lt_of_le_of_ne (le_of_not_gt h1) (hn 1))
  · exact mul_neg_of_neg_of_pos (lt_of_le_of_ne (le_of_not_gt h0) (hn 0)) h1
  · simp only [interfaceFourDiagonal,fourInterfaceSign,h0,h1] at hd
    norm_num at hd
lemma four_diagonal_product_pos {v : Fin 4 → ℂ} {t : Angles}
    (hn : ∀i,⟪direction t,v i⟫≠0) (hd : interfaceFourDiagonal (fourInterfaceSign v t)=2) :
    0<⟪direction t,v 0⟫*⟪direction t,v 1⟫ := by
  by_cases h0 : 0<⟪direction t,v 0⟫ <;> by_cases h1 : 0<⟪direction t,v 1⟫
  · exact mul_pos h0 h1
  · simp only [interfaceFourDiagonal,fourInterfaceSign,h0,h1,decide_true,decide_false] at hd
    norm_num at hd
  · simp only [interfaceFourDiagonal,fourInterfaceSign,h0,h1,decide_true,decide_false] at hd
    norm_num at hd
  · exact mul_pos_of_neg_of_neg (lt_of_le_of_ne (le_of_not_gt h0) (hn 0))
      (lt_of_le_of_ne (le_of_not_gt h1) (hn 1))
lemma four_diagonal_orbit_half {v : Fin 4 → ℂ} {t : Angles} {j : Fin 6}
    (hn : ∀i,⟪direction (t+sixAngle j),v i⟫≠0) :
    interfaceFourDiagonal (fourInterfaceSign v (t+sixAngle (j+3)))=
      interfaceFourDiagonal (fourInterfaceSign v (t+sixAngle j)) := by
  rw [sixAngle_half,← add_assoc,fourInterfaceSign_opposite hn,interface_four_diagonal_neg]
lemma four_diagonal_uniform_of_parity {v : Fin 4 → ℂ} {t : Angles} {a : Fin 3} {p : Fin 2}
    (hn : ∀j i,⟪direction (t+sixAngle j),v i⟫≠0)
    (hd : ∀j : Fin 6,j.val%2≠p.val → interfaceFourDiagonal (fourInterfaceSign v (t+sixAngle j))=a) :
    ∀j : Fin 6,interfaceFourDiagonal (fourInterfaceSign v (t+sixAngle j))=a := by
  intro j
  by_cases hj : j.val%2≠p.val
  · exact hd j hj
  have hh : (j+3).val%2≠p.val := by
    have h : ∀p : Fin 2,∀j : Fin 6,¬j.val%2≠p.val → (j+3).val%2≠p.val := by decide
    exact h p j hj
  rw [← four_diagonal_orbit_half (hn j)]
  exact hd (j+3) hh
lemma four_uniform_diagonal_one {v : Fin 4 → ℂ} {t : Angles}
    (hn : ∀j i,⟪direction (t+sixAngle j),v i⟫≠0)
    (hd : ∀j : Fin 6,interfaceFourDiagonal (fourInterfaceSign v (t+sixAngle j))=1) :
    ⟪v 0,v 1⟫<0 := by
  have h0 := four_diagonal_product_neg (hn 0) (hd 0)
  have h1 := four_diagonal_product_neg (hn 1) (hd 1)
  have h2 := four_diagonal_product_neg (hn 2) (hd 2)
  norm_num only [sixAngle,Fin.val_zero,Fin.val_one,Fin.val_two,zero_nsmul,one_nsmul,add_zero] at h0 h1 h2
  have hm := three_direction_moment t (v 0) (v 1)
  linarith
lemma four_uniform_diagonal_two {v : Fin 4 → ℂ} {t : Angles}
    (hn : ∀j i,⟪direction (t+sixAngle j),v i⟫≠0)
    (hd : ∀j : Fin 6,interfaceFourDiagonal (fourInterfaceSign v (t+sixAngle j))=2) :
    0<⟪v 0,v 1⟫ := by
  have h0 := four_diagonal_product_pos (hn 0) (hd 0)
  have h1 := four_diagonal_product_pos (hn 1) (hd 1)
  have h2 := four_diagonal_product_pos (hn 2) (hd 2)
  norm_num only [sixAngle,Fin.val_zero,Fin.val_one,Fin.val_two,zero_nsmul,one_nsmul,add_zero] at h0 h1 h2
  have hm := three_direction_moment t (v 0) (v 1)
  linarith
/-- The three-direction quadratic moment replaces the source's projective arc
length argument. No assumption about antipodal ray pairs or the collinear case
is required: two opposite uniform diagonal triples are already contradictory. -/
lemma four_opposite_uniform_diagonals_false {v : Fin 4 → ℂ} {t u : Angles}
    (hnt : ∀j i,⟪direction (t+sixAngle j),v i⟫≠0)
    (hnu : ∀j i,⟪direction (u+sixAngle j),v i⟫≠0)
    {a b : Fin 3} (ha : a≠0) (hb : b≠0) (hab : a≠b)
    (hdt : ∀j : Fin 6,interfaceFourDiagonal (fourInterfaceSign v (t+sixAngle j))=a)
    (hdu : ∀j : Fin 6,interfaceFourDiagonal (fourInterfaceSign v (u+sixAngle j))=b) : False := by
  have hab' : (a=1 ∧ b=2) ∨ (a=2 ∧ b=1) :=
    (show ∀a b : Fin 3,a≠0 → b≠0 → a≠b → (a=1 ∧ b=2) ∨ (a=2 ∧ b=1) from by decide) a b ha hb hab
  rcases hab' with ⟨rfl,rfl⟩|⟨rfl,rfl⟩
  · exact (four_uniform_diagonal_one hnt hdt).not_gt (four_uniform_diagonal_two hnu hdu)
  · exact (four_uniform_diagonal_one hnu hdu).not_gt (four_uniform_diagonal_two hnt hdt)
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
open scoped RealInnerProductSpace
namespace EuclideanFiveColor
lemma sixAngle_prev (j : Fin 6) : sixAngle (j-1)=sixAngle j-(sixty : Angles) := by
  have h := sixAngle_step (j-1)
  simpa only [sub_add_cancel] using eq_sub_iff_add_eq.mpr h.symm
variable {c : ℂ → Fin 5} (hc : Measurable c)
def fourInterfaceWord (x : ℂ) (t : Angles) (j : Fin 6) : Fin 3 :=
  fourState c hc x (t+sixAngle j)
lemma fourInterfaceWord_shift (x : ℂ) (t : Angles) (j : Fin 6) :
    fourInterfaceWord hc x (t+(sixty : Angles)) j=fourInterfaceWord hc x t (j+1) := by
  simp only [fourInterfaceWord,sixAngle_step]
  congr 1
  abel
/-- Construction of the dense conull shift-invariant set and its actual
six-position words, from the previously established genuine state system. -/
lemma four_interface_word_data (hw : WeakColoring 5 c) {x : ℂ} {v : Fin 4 → ℂ}
    (hv : ∀i,‖v i‖=1)
    (hcompat : ∀ᵐt∂angularMeasure,InterfaceFourCompatible (fourInterfaceSign v t) (palette c hc x t)) :
    ∃G : Set Angles,Dense G ∧ (∀t∈G,t+(sixty : Angles)∈G) ∧
      (∀t∈G,∀j i,⟪direction (t+sixAngle j),v i⟫≠0) ∧
      (∀t∈G,∀j,fourInterfaceWord hc x t j≠0 → fourInterfaceWord hc x t j=
        interfaceFourDiagonal (fourInterfaceSign v (t+sixAngle j))) ∧
      (∀t∈G,FourWordValid (fourInterfaceWord hc x t)) ∧
      ∃ε : ℝ,0<ε ∧ ∀t∈G,∀u∈G,dist t u<ε →
        FourWordCross (fourInterfaceWord hc x t) (fourInterfaceWord hc x u) := by
  have hg := four_state_group_of_admissible hc (four_interface_admissible hc hcompat)
  obtain ⟨ε,hε,hmargin⟩ := interfaceStateSupport_margin hc hw hg
  let Q (t : Angles) : Prop := (∀i,⟪direction t,v i⟫≠0) ∧
    (fourState c hc x t≠0 → fourState c hc x t=interfaceFourDiagonal (fourInterfaceSign v t)) ∧
    fourState c hc x t≠fourState c hc x (t+(sixty : Angles)) ∧
    ∀s : Fin 3,fourState c hc x t=s → t∈interfaceStateSupport hc x s
  have hQ : ∀ᵐt∂angularMeasure,Q t := by
    filter_upwards [ae_all_iff.mpr (fun i => ae_direction_nonorthogonal (hv i)),
      four_interface_state_rule hc hcompat,four_state_changes_of_group hc hw hg,
      interfaceStateSupport_ae hc x] with t hn hr hs hF
    exact ⟨hn,fun h => (hr h).2,hs,hF⟩
  let G : Set Angles := {t | ∀j : Fin 6,Q (t+sixAngle j)}
  have hGae : ∀ᵐt∂angularMeasure,t∈G := ae_all_iff.mpr fun j =>
    (measurePreserving_add_right angularMeasure (sixAngle j)).quasiMeasurePreserving.ae hQ
  have hGshift : ∀t∈G,t+(sixty : Angles)∈G := by
    intro t ht j
    have he : t+(sixty : Angles)+sixAngle j=t+sixAngle (j+1) := by
      rw [sixAngle_step]
      abel
    rw [he]
    exact ht (j+1)
  refine ⟨G,Measure.dense_of_ae hGae,hGshift,fun t ht j => (ht j).1,fun t ht j => (ht j).2.1,?_,ε,hε,?_⟩
  · intro t ht
    refine ⟨?_,?_⟩
    · intro j
      simpa only [fourInterfaceWord,sixAngle_step,← add_assoc] using (ht j).2.2.1
    · intro j hj hj3
      dsimp only [fourInterfaceWord]
      rw [(ht (j+3)).2.1 hj3,(ht j).2.1 hj]
      exact four_diagonal_orbit_half (ht j).1
  · intro t ht u hu htu j hj
    have hm := hmargin (fourInterfaceWord hc x t j) hj (t+sixAngle j)
      ((ht j).2.2.2 _ rfl) (u+sixAngle j) (by simpa only [dist_add_right] using htu)
    constructor
    · intro he
      apply hm.1
      have hh := (hu (j+1)).2.2.2 _ he
      simpa only [sixAngle_step,← add_assoc] using hh
    · intro he
      apply hm.2
      have hh := (hu (j-1)).2.2.2 _ he
      simpa only [sixAngle_prev,add_sub_assoc] using hh
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
open scoped RealInnerProductSpace
namespace EuclideanFiveColor
lemma four_word_opposite_geometry_false {v : Fin 4 → ℂ} {t u : Angles}
    {w z : Fin 6 → Fin 3} (hw : FourWordValid w) (hz : FourWordValid z)
    (hzero : ∀j,w j=0 → j.val%2=0) (hzero' : ∀j,z j=0 → j.val%2=1)
    (hcross : FourWordCross w z)
    (hnt : ∀j i,⟪direction (t+sixAngle j),v i⟫≠0)
    (hnu : ∀j i,⟪direction (u+sixAngle j),v i⟫≠0)
    (hdt : ∀j,w j≠0 → w j=interfaceFourDiagonal (fourInterfaceSign v (t+sixAngle j)))
    (hdu : ∀j,z j≠0 → z j=interfaceFourDiagonal (fourInterfaceSign v (u+sixAngle j))) : False := by
  obtain ⟨a,b,ha,hb,hab,hwa,hzb⟩ := four_word_opposite_parity w hw hzero z hz hzero' hcross
  apply four_opposite_uniform_diagonals_false hnt hnu ha hb hab
  · apply four_diagonal_uniform_of_parity (p:=0) hnt
    intro j hj
    have hh := hwa j (by norm_num only [Fin.val_zero] at hj; omega)
    exact (hdt j (fun h => ha (hh.symm.trans h))).symm.trans hh
  · apply four_diagonal_uniform_of_parity (p:=1) hnu
    intro j hj
    have hh := hzb j (by norm_num only [Fin.val_one] at hj; omega)
    exact (hdu j (fun h => hb (hh.symm.trans h))).symm.trans hh

lemma no_four_word_geometry (v : Fin 4 → ℂ) (G : Set Angles) (hG : Dense G)
    (w : Angles → Fin 6 → Fin 3) (hw : ∀t∈G,FourWordValid (w t))
    (hshiftG : ∀t∈G,t+(sixty : Angles)∈G)
    (hshift : ∀t∈G,∀j,w (t+(sixty : Angles)) j=w t (j+1))
    (hn : ∀t∈G,∀j i,⟪direction (t+sixAngle j),v i⟫≠0)
    (hd : ∀t∈G,∀j,w t j≠0 → w t j=interfaceFourDiagonal (fourInterfaceSign v (t+sixAngle j)))
    {ε : ℝ} (hε : 0<ε)
    (hcross : ∀t∈G,∀u∈G,dist t u<ε → FourWordCross (w t) (w u)) : False := by
  classical
  have hnomix := four_words_no_mixed G hG w hw hshiftG hshift hε hcross
  have hpar (t : Angles) (ht : t∈G) := four_word_parity (w t) (hw t ht) (hnomix t ht)
  let p : Angles → Fin 2 := fun t => if ht : t∈G then (hpar t ht).choose else 0
  have hp (t : Angles) (ht : t∈G) : ∀j,w t j=0 → j.val%2=(p t).val := by
    simpa only [p,dite_eq_left ht] using (hpar t ht).choose_spec
  have hclose (t : Angles) (ht : t∈G) (u : Angles) (hu : u∈G) (htu : dist t u<ε) : p t=p u := by
    by_contra hne
    have hcases : (p t=0 ∧ p u=1) ∨ (p t=1 ∧ p u=0) :=
      (show ∀a b : Fin 2,a≠b → (a=0 ∧ b=1) ∨ (a=1 ∧ b=0) from by decide) _ _ hne
    rcases hcases with ⟨hpt,hpu⟩|⟨hpt,hpu⟩
    · exact four_word_opposite_geometry_false (hw t ht) (hw u hu)
        (by simpa only [hpt,Fin.val_zero] using hp t ht)
        (by simpa only [hpu,Fin.val_one] using hp u hu)
        (hcross t ht u hu htu) (hn t ht) (hn u hu) (hd t ht) (hd u hu)
    · exact four_word_opposite_geometry_false (hw u hu) (hw t ht)
        (by simpa only [hpu,Fin.val_zero] using hp u hu)
        (by simpa only [hpt,Fin.val_one] using hp t ht)
        (hcross u hu t ht (by simpa only [dist_comm] using htu))
        (hn u hu) (hn t ht) (hd u hu) (hd t ht)
  obtain ⟨t,ht⟩ := hG.nonempty
  have hconst : ∀u∈G,p u=p t := by
    apply dense_isolated_value_constant hG p hε ⟨t,ht,rfl⟩
    intro u hu hut z hz huz
    exact (hclose u hu z hz huz).symm.trans hut
  obtain ⟨j,hj⟩ := four_word_has_outsider (w (t+(sixty : Angles))) (hw _ (hshiftG t ht))
  have hh := four_word_shift_parity (w t) (p t) (hp t ht) j
    (by simpa only [hshift t ht j] using hj)
  have hh' := hp _ (hshiftG t ht) j hj
  rw [hconst _ (hshiftG t ht)] at hh'
  have he : (p t).val=(p t+1).val := hh'.symm.trans hh
  exact (show ∀a : Fin 2,a.val≠(a+1).val from by decide) (p t) he

/-- The actual length-four interface cycle is impossible. All hypotheses are
exactly approach directions and common straddling exclusion of both endpoints. -/
lemma no_four_interfaces {c : ℂ → Fin 5} (hc : Measurable c) (hw : WeakColoring 5 c)
    {x : ℂ} {K : Fin 4 → Set ℂ} {v : Fin 4 → ℂ} (hv : ∀i,‖v i‖=1)
    (hK : ∀i,ApproachingContinuum x (K i) (v i))
    (hH : ∀i,∀j∈fourEdge i,Disjoint (spatialSupport c j) (Straddle (K i))) : False := by
  obtain ⟨G,hG,hshiftG,hn,hd,hw',ε,hε,hcross⟩ := four_interface_word_data hc hw hv
    (four_interface_compatible hc hw hv hK hH)
  exact no_four_word_geometry v G hG (fourInterfaceWord hc x) hw' hshiftG
    (fun t _ j => fourInterfaceWord_shift hc x t j) hn hd hε hcross
end EuclideanFiveColor
end

end OAI


==> anc/erdos-1070/lean/OAI/Geometry/PlaneColoring/Mesh.lean <==
import OAI.Geometry.PlaneColoring.FullApproximation

namespace OAI

noncomputable section
open scoped Classical
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
/-- A point of a connected set with a distant partner can be moved to the
boundary of its (unique) small hole. Pairwise disjoint closed disks make the
new point lie outside every open hole. No path regularity is required. -/
lemma connected_escape_holes {S : Finset MarkedDisk} {t : ℝ}
    (hS : ∀d∈S,0≤d.radius)
    (hdis : (S : Set MarkedDisk).Pairwise (fun a b => Disjoint a.closedBall b.closedBall))
    (hsum : (∑d∈S,d.radius)<t) {K : Set ℂ} (hK : IsPreconnected K)
    {a b : ℂ} (ha : a∈K) (hb : b∈K) (hab : 2*t<dist a b) :
    ∃a'∈K,a'∉diskHoles S ∧ dist a a'≤2*t := by
  have ht : 0<t := (Finset.sum_nonneg hS).trans_lt hsum
  by_cases haS : a∈diskHoles S
  · obtain ⟨d,hd,had⟩ := mem_diskHoles.mp haS
    have hrad : d.radius<t := (MarkedDisk.radius_le_sum hS hd).trans_lt hsum
    have had' : dist a d.center<d.radius := had
    have hbd : d.radius<dist b d.center := by
      by_contra! hh
      have htri := dist_triangle a d.center b
      rw [dist_comm d.center b] at htri
      linarith
    obtain ⟨p,hp,hpd⟩ := hK.intermediate_value ha hb
      (continuous_id.dist continuous_const).continuousOn ⟨had'.le,hbd.le⟩
    refine ⟨p,hp,MarkedDisk.sphere_avoids_holes hdis hd hpd,?_⟩
    change dist p d.center=d.radius at hpd
    have htri := dist_triangle a d.center p
    rw [dist_comm d.center p,hpd] at htri
    linarith
  · exact ⟨a,ha,haS,by simpa using (mul_pos (by norm_num : (0:ℝ)<2) ht).le⟩

/-- Positive averages on shrinking disks force every limit center into the
actual measure support of that color. -/
lemma support_of_positive_diskAverage_limit {k : ℕ} {c : ℂ → Fin k} (hc : Measurable c)
    {ε : ℕ → ℝ} (hε : Tendsto ε atTop (𝓝 0)) {a : ℕ → ℂ} {x : ℂ}
    (ha : Tendsto a atTop (𝓝 x)) (i : Fin k)
    (hp : ∀n,0<diskAverage c (ε n) i (a n)) : x∈spatialSupport c i := by
  apply (Measure.mem_support_iff_forall x).mpr
  intro U hU
  obtain ⟨r,hr,hrU⟩ := Metric.mem_nhds_iff.mp hU
  have hnear : ∀ᶠ n in atTop,dist (a n) x<r/2 := ha.eventually (Metric.ball_mem_nhds x (by positivity))
  have hsmall : ∀ᶠ n in atTop,ε n<r/2 := hε.eventually (gt_mem_nhds (by positivity : (0:ℝ)<r/2))
  obtain ⟨n,han,hεn⟩ := (hnear.and hsmall).exists
  have hsub : Metric.ball (a n) (ε n)⊆U := by
    intro z hz
    apply hrU
    have hh : dist z (a n)<ε n := hz
    have htri := dist_triangle z (a n) x
    change dist z x<r
    linarith
  have hpos := hp n
  rw [diskAverage_area hc] at hpos
  apply pos_iff_ne_zero.mpr
  intro hzero
  have hzero' : volume (U∩{z | c z=i})=0 := by
    simpa only [spatialSupport,Measure.restrict_apply' (measurableSet_eq_fun hc measurable_const)] using hzero
  have hball : volume (Metric.ball (a n) (ε n)∩{z | c z=i})=0 :=
    measure_mono_null (inter_subset_inter_left _ hsub) hzero'
  simp only [Measure.real,hball,ENNReal.toReal_zero,zero_div,lt_self_iff_false] at hpos
end EuclideanFiveColor
end

noncomputable section
open scoped Classical
open Set Filter Topology MeasureTheory ContinuousMap
namespace EuclideanFiveColor
namespace FullApprox
lemma ε_tendsto {c : ℂ → Fin 5} {α : ℝ} {t : ℕ → ℝ}
    (a : ∀n,FullApprox c α (t n)) (ht : Tendsto t atTop (𝓝 0)) :
    Tendsto (fun n => (a n).ε) atTop (𝓝 0) :=
  squeeze_zero (fun n => (a n).ε_pos.le) (fun n => (a n).ε_lt.le) ht
lemma annuli_tendsto {c : ℂ → Fin 5} {α : ℝ} {t : ℕ → ℝ}
    (a : ∀n,FullApprox c α (t n)) (ht : Tendsto t atTop (𝓝 0)) :
    Tendsto (fun n => volume (holeAnnuli (a n).disks)) atTop (𝓝 0) := by
  apply holeAnnuli_tendsto_zero _ (fun n d hd => ((a n).positive d hd).le)
  exact squeeze_zero (fun n => Finset.sum_nonneg fun d hd => ((a n).positive d hd).le)
    (fun n => (a n).sum_lt.le) ht
lemma positive_average {c : ℂ → Fin 5} (hc : Measurable c) {α t : ℝ} (hα : α<1/5)
    (a : FullApprox c α t) (i : Fin 5) (q : Metric.closedBall (0:ℂ) 5)
    (hq : q.val∉diskHoles a.disks) (hp : 0<(a.map q).val i) : α<diskAverage c a.ε i q.val := by
  rw [a.agrees q hq] at hp
  exact (thresholdMap_pos hc a.ε_pos hα q.val i).mp hp

/-- A continuous graph approximant cannot have positive-coordinate connected
sets of macroscopic diameter at every shrinking scale. This is the manuscript
mesh argument, with connectedness replacing the stronger path assumption. -/
theorem no_large_positive_sequence {c : ℂ → Fin 5} (hc : Measurable c) (hw : WeakColoring 5 c)
    {α : ℝ} (hα : 0<α) (hα' : α<1/5) {t : ℕ → ℝ}
    (F : ∀n,FullApprox c α (t n)) (htlim : Tendsto t atTop (𝓝 0))
    (htsmall : ∀n,t n≤1/16) (i : Fin 5)
    (hbad : ∀n,∃K : Set ℂ, IsPreconnected K ∧ K⊆Metric.closedBall (0:ℂ) 5 ∧
      (∀z : Metric.closedBall (0:ℂ) 5,z.val∈K → 0<((F n).map z).val i) ∧
      ∃x∈K,∃y∈K,2<dist x y) : False := by
  choose K hK hsub hprob x hx y hy hxy using hbad
  have hxy' (n : ℕ) : 2*t n<dist (x n) (y n) := by linarith [htsmall n,hxy n]
  have hyx' (n : ℕ) : 2*t n<dist (y n) (x n) := by rw [dist_comm]; exact hxy' n
  choose a haK haH hax using fun n => connected_escape_holes
    (fun d hd => ((F n).positive d hd).le) (F n).disjoint (F n).sum_lt (hK n) (hx n) (hy n) (hxy' n)
  choose b hbK hbH hby using fun n => connected_escape_holes
    (fun d hd => ((F n).positive d hd).le) (F n).disjoint (F n).sum_lt (hK n) (hy n) (hx n) (hyx' n)
  have hab (n : ℕ) : 3/2≤dist (a n) (b n) := by
    have h1 := dist_triangle (x n) (a n) (y n)
    have h2 := dist_triangle (a n) (b n) (y n)
    rw [dist_comm (b n) (y n)] at h2
    linarith [hxy n,hax n,hby n,htsmall n]
  obtain ⟨p,hp,φ,hφ,hlim⟩ := ((isCompact_closedBall (0:ℂ) 5).prod
    (isCompact_closedBall (0:ℂ) 5)).tendsto_subseq (x := fun n => (a n,b n)) (fun n => ⟨hsub n (haK n),hsub n (hbK n)⟩)
  have halim : Tendsto (fun n => a (φ n)) atTop (𝓝 p.1) := (continuous_fst.tendsto p).comp hlim
  have hblim : Tendsto (fun n => b (φ n)) atTop (𝓝 p.2) := (continuous_snd.tendsto p).comp hlim
  have hpdist : 3/2≤dist p.1 p.2 := ge_of_tendsto (halim.dist hblim) (Eventually.of_forall (fun n => hab (φ n)))
  have hεlim := (ε_tendsto F htlim).comp hφ.tendsto_atTop
  have hE := (annuli_tendsto F htlim).comp hφ.tendsto_atTop
  have hasup : p.1∈spatialSupport c i := support_of_positive_diskAverage_limit hc hεlim halim i
    (fun n => hα.trans (positive_average hc hα' (F (φ n)) i ⟨a (φ n),hsub _ (haK _)⟩
      (haH _) (hprob _ _ (haK _))))
  have hexc : Disjoint (spatialSupport c i) (Metric.ball p.1 (1/8)) := by
    apply diskAverage_support_exclusion hc hεlim (fun n => (F (φ n)).ε_pos) hE hα Metric.isOpen_ball i
    intro z hz
    have hane : ∀ᶠn in atTop,dist (a (φ n)) p.1<1/8 :=
      halim.eventually (Metric.ball_mem_nhds _ (by norm_num))
    have hbne : ∀ᶠn in atTop,dist (b (φ n)) p.2<1/8 :=
      hblim.eventually (Metric.ball_mem_nhds _ (by norm_num))
    filter_upwards [hane,hbne] with n han hbn hzE
    have hza : dist z (a (φ n))<1 := by
      have hh := dist_triangle z p.1 (a (φ n))
      rw [dist_comm p.1 (a (φ n))] at hh
      change dist z p.1<1/8 at hz
      linarith
    have hzb : 1<dist z (b (φ n)) := by
      have h1 := dist_triangle p.1 z p.2
      have h2 := dist_triangle z (b (φ n)) p.2
      rw [dist_comm p.1 z] at h1
      change dist z p.1<1/8 at hz
      linarith
    obtain ⟨q,hq,hunit⟩ := straddle_connected_unit (hK (φ n))
      ⟨a (φ n),haK _,b (φ n),hbK _,hza,hzb⟩
    have hqH : q∉diskHoles (F (φ n)).disks := fun hh => hzE (unit_from_hole_mem_annuli hh hunit)
    have hqprob := positive_average hc hα' (F (φ n)) i ⟨q,hsub _ hq⟩ hqH (hprob _ _ hq)
    have hu : ‖q-z‖=1 := by simpa only [dist_eq_norm,norm_sub_rev] using hunit
    have hh := diskAverage_unit_pair hc hw (F (φ n)).ε_pos hu i
    change diskAverage c (F (φ n)).ε i z≤1-α
    change α<diskAverage c (F (φ n)).ε i q at hqprob
    linarith
  exact Set.disjoint_left.mp hexc hasup (Metric.mem_ball_self (by norm_num))
end FullApprox
end EuclideanFiveColor
end

end OAI


==> anc/erdos-1070/lean/OAI/Geometry/PlaneColoring/Moser.lean <==
import Mathlib

namespace OAI

noncomputable section
namespace EuclideanFiveColor
def ThreeLabelRegion (x y : ℝ) : Prop :=
  0<x^2+y^2 ∧ x^2+y^2<4 ∧
    y^2*(3*x^2-y^2)^2 < (x^2+y^2)^3*(1-(x^2+y^2)/4)*(x^2+y^2-1)^2
lemma square_coordinate_bounds {x c h : ℝ} (_hh : 0≤h) (hc : h≤|c|) (hx : |x-c|≤h) :
    (|c|-h)^2≤x^2 ∧ x^2≤(|c|+h)^2 := by
  have hu : |x|≤|c|+h := by
    calc |x|=|c+(x-c)| := by congr 1; ring
         _≤|c|+|x-c| := abs_add_le _ _
         _≤|c|+h := by linarith
  have hl : |c|-h≤|x| := by
    have ht : |c|≤|x|+|x-c| := by
      calc |c|=|x-(x-c)| := by congr 1; ring
           _≤|x|+|x-c| := abs_sub _ _
    linarith
  constructor
  · simpa only [sq_abs] using pow_le_pow_left₀ (sub_nonneg.mpr hc) hl 2
  · simpa only [sq_abs] using pow_le_pow_left₀ (abs_nonneg x) hu 2
lemma region_of_rational_bounds {x y a b Y H d : ℝ}
    (ha : 0<a) (hb : b<4) (hY : 0≤Y) (_hH : 0≤H) (hd : 0≤d)
    (hl : a≤x^2+y^2) (hu : x^2+y^2≤b)
    (hy : y^2≤Y) (habs : |3*x^2-y^2|≤H) (hg : d≤|x^2+y^2-1|)
    (hnum : Y*H^2<a^3*(1-b/4)*d^2) : ThreeLabelRegion x y := by
  refine ⟨lt_of_lt_of_le ha hl,lt_of_le_of_lt hu hb,?_⟩
  calc y^2*(3*x^2-y^2)^2 ≤ Y*H^2 := by
         have hpow : (3*x^2-y^2)^2≤H^2 := by
           simpa only [sq_abs] using pow_le_pow_left₀ (abs_nonneg _) habs 2
         exact mul_le_mul hy hpow (sq_nonneg _) hY
       _ < a^3*(1-b/4)*d^2 := hnum
       _ ≤ (x^2+y^2)^3*(1-(x^2+y^2)/4)*(x^2+y^2-1)^2 := by
         have hnonneg : 0≤1-b/4 := by linarith
         have hgap : d^2≤(x^2+y^2-1)^2 := by
           simpa only [sq_abs] using pow_le_pow_left₀ hd hg 2
         have hpos : 0≤(x^2+y^2)^3*(1-(x^2+y^2)/4) :=
           mul_nonneg (pow_nonneg (le_trans ha.le hl) _) (by linarith)
         gcongr
lemma abs_le_of_bounds {x l u c h : ℝ} (hl : l≤x) (hu : x≤u)
    (hc1 : c-h≤l) (hc2 : u≤c+h) : |x-c|≤h := by
  rw [abs_le]; constructor <;> linarith
end EuclideanFiveColor
end

noncomputable section
namespace EuclideanFiveColor
lemma sin_sub_add_product (a b : ℝ) :
    Real.sin (a-b)*Real.sin (a+b)=Real.sin a^2-Real.sin b^2 := by
  rw [Real.sin_sub,Real.sin_add]
  have ha : Real.cos a^2=1-Real.sin a^2 := by linarith [Real.sin_sq_add_cos_sq a]
  have hb : Real.cos b^2=1-Real.sin b^2 := by linarith [Real.sin_sq_add_cos_sq b]
  calc _ = Real.sin a^2*Real.cos b^2-Real.cos a^2*Real.sin b^2 := by ring
       _ = _ := by rw [ha,hb]; ring
lemma sin_three_using_cos (a : ℝ) :
    Real.sin (3*a)=Real.sin a*(4*Real.cos a^2-1) := by
  rw [Real.sin_three_mul]
  nlinarith [congrArg (fun x : ℝ => Real.sin a*x) (Real.sin_sq_add_cos_sq a)]
/-- Exact strict angular form of the manuscript's polynomial region. -/
lemma polynomial_region_angles {z : ℂ} (hz : ThreeLabelRegion z.re z.im) :
    ∃ t u : ℝ, (Circle.exp t : ℂ)+(Circle.exp u : ℂ)=z ∧
      Real.sin (u-t)≠0 ∧ Real.sin (3*t)*Real.sin (3*u)<0 := by
  let r : ℝ := ‖z‖
  let p : ℝ := z.arg
  let d : ℝ := Real.arccos (r/2)
  have hr2 : r^2=z.re^2+z.im^2 := by
    change ‖z‖^2=_
    rw [Complex.sq_norm,Complex.normSq_apply]
    ring
  have hr0 : 0<r := by
    have hn : 0≤r := norm_nonneg z
    nlinarith [hz.1]
  have hrlt : r<2 := by nlinarith [hz.2.1]
  have hdcos : Real.cos d=r/2 := Real.cos_arccos (by linarith) (by linarith)
  have hd0 : 0<d := Real.arccos_pos.mpr (by linarith)
  have hdlt : d<Real.pi/2 := Real.arccos_lt_pi_div_two.mpr (by positivity)
  have hdsin : 0<Real.sin d := Real.sin_pos_of_pos_of_lt_pi hd0 (by linarith [Real.pi_pos])
  have hdsq : Real.sin d^2=1-r^2/4 := by
    have hh := Real.sin_sq_add_cos_sq d
    rw [hdcos] at hh
    nlinarith
  have hdp : Real.sin (3*d)=Real.sin d*(r^2-1) := by
    rw [sin_three_using_cos,hdcos]; ring
  have hpysin : r*Real.sin p=z.im := Complex.norm_mul_sin_arg z
  have hpxcos : r*Real.cos p=z.re := Complex.norm_mul_cos_arg z
  have hpy : r^3*Real.sin (3*p)=z.im*(3*z.re^2-z.im^2) := by
    rw [Real.sin_three_mul]
    calc _ = 3*r^2*(r*Real.sin p)-4*(r*Real.sin p)^3 := by ring
         _ = _ := by rw [hr2,hpysin]; ring
  have hP : z.im^2*(3*z.re^2-z.im^2)^2=r^6*Real.sin (3*p)^2 := by
    calc _ = (z.im*(3*z.re^2-z.im^2))^2 := by ring
         _ = (r^3*Real.sin (3*p))^2 := by rw [hpy]
         _ = _ := by ring
  have hP' : (z.re^2+z.im^2)^3*(1-(z.re^2+z.im^2)/4)*(z.re^2+z.im^2-1)^2=
      r^6*Real.sin (3*d)^2 := by
    rw [←hr2,hdp]
    rw [show 1-r^2/4=Real.sin d^2 from hdsq.symm]
    ring
  have hlt : Real.sin (3*p)^2<Real.sin (3*d)^2 := by
    have hh := hz.2.2
    rw [hP,hP'] at hh
    exact (mul_lt_mul_iff_right₀ (pow_pos hr0 6)).mp hh
  refine ⟨p-d,p+d,?_,?_,?_⟩
  · apply Complex.ext
    · simp only [Complex.add_re,Circle.coe_exp,Complex.exp_mul_I,
        ←Complex.ofReal_cos,←Complex.ofReal_sin,Complex.add_re,Complex.mul_re,
        Complex.ofReal_re,Complex.I_re,Complex.ofReal_im,Complex.I_im,mul_zero,
        sub_zero,zero_mul,add_zero]
      rw [Real.cos_sub,Real.cos_add,hdcos]
      nlinarith
    · simp only [Complex.add_im,Circle.coe_exp,Complex.exp_mul_I,
        ←Complex.ofReal_cos,←Complex.ofReal_sin,Complex.add_im,Complex.mul_im,
        Complex.ofReal_re,Complex.I_re,Complex.ofReal_im,Complex.I_im,mul_zero,
        mul_one,add_zero,zero_add]
      rw [Real.sin_sub,Real.sin_add,hdcos]
      nlinarith
  · rw [show p+d-(p-d)=2*d by ring,Real.sin_two_mul,hdcos]
    exact ne_of_gt (by positivity)
  · rw [mul_sub,mul_add,sin_sub_add_product]
    linarith
end EuclideanFiveColor
end

noncomputable section
namespace EuclideanFiveColor
def moserA : ℂ := ((Real.sqrt 3 : ℂ)+Complex.I)/2
def moserB : ℂ := ((Real.sqrt 3 : ℂ)-Complex.I)/2
def moserT : ℂ := Real.sqrt 3
def moserU : ℂ := (5+Complex.I*(Real.sqrt 11 : ℂ))/6
def moserPoint : Fin 7 → ℂ := ![0,moserA,moserB,moserT,moserU*moserA,moserU*moserB,moserU*moserT]
@[simp] lemma moserPoint_0 : moserPoint 0=0 := rfl
@[simp] lemma moserPoint_1 : moserPoint 1=moserA := rfl
@[simp] lemma moserPoint_2 : moserPoint 2=moserB := rfl
@[simp] lemma moserPoint_3 : moserPoint 3=moserT := rfl
@[simp] lemma moserPoint_4 : moserPoint 4=moserU*moserA := rfl
@[simp] lemma moserPoint_5 : moserPoint 5=moserU*moserB := rfl
@[simp] lemma moserPoint_6 : moserPoint 6=moserU*moserT := rfl
def moserEdges : Finset (Fin 7 × Fin 7) :=
  {(0,1),(0,2),(1,2),(3,1),(3,2),(0,4),(0,5),(4,5),(6,4),(6,5),(3,6)}
lemma complex_norm_one_of_sq {z : ℂ} (h : z.re^2+z.im^2=1) : ‖z‖=1 := by
  have he : ‖z‖^2=1 := by rw [← Complex.normSq_eq_norm_sq,Complex.normSq_apply]; nlinarith
  nlinarith [norm_nonneg z]
lemma moser_edge_unit {i j : Fin 7} (h : (i,j)∈moserEdges) : ‖moserPoint i-moserPoint j‖=1 := by
  have h3 := Real.sq_sqrt (show (0:ℝ)≤3 by norm_num)
  have h11 := Real.sq_sqrt (show (0:ℝ)≤11 by norm_num)
  simp only [moserEdges,Finset.mem_insert,Finset.mem_singleton,Prod.mk.injEq] at h
  rcases h with h|h|h|h|h|h|h|h|h|h|h <;> rcases h with ⟨rfl,rfl⟩
  all_goals
    apply complex_norm_one_of_sq
    norm_num [moserA,moserB,moserT,moserU,Complex.mul_re,Complex.mul_im,
      Complex.div_ofReal_re,Complex.div_ofReal_im,Complex.sub_re,Complex.sub_im,
      Complex.add_re,Complex.add_im] <;>
      (ring_nf; norm_num [h3,h11])
lemma three_color_diamond {a b p q : Fin 3} (hab : a≠b)
    (hpa : p≠a) (hpb : p≠b) (hqa : q≠a) (hqb : q≠b) : p=q := by
  fin_cases a <;> fin_cases b <;> fin_cases p <;> fin_cases q <;> simp_all
lemma moser_not_three_colorable (f : Fin 7 → Fin 3)
    (hf : ∀i j,(i,j)∈moserEdges → f i≠f j) : False := by
  have h03 : f 0=f 3 := three_color_diamond
    (hf 1 2 (by decide)) (hf 0 1 (by decide)) (hf 0 2 (by decide))
    (hf 3 1 (by decide)) (hf 3 2 (by decide))
  have h06 : f 0=f 6 := three_color_diamond
    (hf 4 5 (by decide)) (hf 0 4 (by decide)) (hf 0 5 (by decide))
    (hf 6 4 (by decide)) (hf 6 5 (by decide))
  exact hf 3 6 (by decide) (h03.symm.trans h06)
def moserRotation : ℂ := (35+12*Complex.I)/37
def placedMoser (i : Fin 7) : ℂ := moserRotation*(moserPoint i+(-290+149*Complex.I)/250)
lemma moserRotation_unit : ‖moserRotation‖=1 := by
  apply complex_norm_one_of_sq
  norm_num [moserRotation,Complex.div_ofReal_re,Complex.div_ofReal_im]
lemma placedMoser_edge_unit {i j : Fin 7} (h : (i,j)∈moserEdges) : ‖placedMoser i-placedMoser j‖=1 := by
  have he : placedMoser i-placedMoser j=moserRotation*(moserPoint i-moserPoint j) := by
    unfold placedMoser; ring
  rw [he,norm_mul,moserRotation_unit,moser_edge_unit h,one_mul]
end EuclideanFiveColor
end

noncomputable section
namespace EuclideanFiveColor
def certificateX : Fin 7 → ℝ := ![-1.2906,-0.6335,-0.3092,0.3478,-1.1598,-0.3666,-0.2358]
def certificateY : Fin 7 → ℝ := ![0.1876,0.9414,-0.0045,0.7493,1.1790,0.5700,1.5614]
lemma radical_bounds : 1.73205<Real.sqrt 3 ∧ Real.sqrt 3<1.73206 ∧
    3.31662<Real.sqrt 11 ∧ Real.sqrt 11<3.31663 := by
  have h3 := Real.sq_sqrt (show (0:ℝ)≤3 by norm_num)
  have h11 := Real.sq_sqrt (show (0:ℝ)≤11 by norm_num)
  have hn3 := Real.sqrt_nonneg (3:ℝ)
  have hn11 := Real.sqrt_nonneg (11:ℝ)
  constructor
  · nlinarith
  constructor
  · nlinarith
  constructor <;> nlinarith
lemma radical_product_bounds : (1.73205*3.31662 : ℝ)≤Real.sqrt 3*Real.sqrt 11 ∧
    Real.sqrt 3*Real.sqrt 11≤1.73206*3.31663 := by
  obtain ⟨ha,hb,hc,hd⟩ := radical_bounds
  constructor <;> gcongr
lemma seven_point_box_0 :
    |(placedMoser 0).re-certificateX 0|≤(0.00011 : ℝ) ∧
    |(placedMoser 0).im-certificateY 0|≤(0.00011 : ℝ) := by
  obtain ⟨ha,hb,hc,hd⟩ := radical_bounds
  obtain ⟨hp,hq⟩ := radical_product_bounds
  change |(placedMoser 0).re-(-1.2906)|≤0.00011 ∧ |(placedMoser 0).im-(0.1876)|≤0.00011
  norm_num [placedMoser,moserRotation,moserA,moserB,moserT,moserU,
    Complex.mul_re,Complex.mul_im,Complex.div_ofReal_re,Complex.div_ofReal_im,
    Complex.add_re,Complex.add_im,Complex.sub_re,Complex.sub_im]
lemma seven_point_box_1 :
    |(placedMoser 1).re-certificateX 1|≤(0.00011 : ℝ) ∧
    |(placedMoser 1).im-certificateY 1|≤(0.00011 : ℝ) := by
  obtain ⟨ha,hb,hc,hd⟩ := radical_bounds
  obtain ⟨hp,hq⟩ := radical_product_bounds
  change |(placedMoser 1).re-(-0.6335)|≤0.00011 ∧ |(placedMoser 1).im-(0.9414)|≤0.00011
  norm_num [placedMoser,moserRotation,moserA,moserB,moserT,moserU,
    Complex.mul_re,Complex.mul_im,Complex.div_ofReal_re,Complex.div_ofReal_im,
    Complex.add_re,Complex.add_im,Complex.sub_re,Complex.sub_im]
  constructor <;> rw [abs_le] <;> constructor <;> nlinarith
lemma seven_point_box_2 :
    |(placedMoser 2).re-certificateX 2|≤(0.00011 : ℝ) ∧
    |(placedMoser 2).im-certificateY 2|≤(0.00011 : ℝ) := by
  obtain ⟨ha,hb,hc,hd⟩ := radical_bounds
  obtain ⟨hp,hq⟩ := radical_product_bounds
  change |(placedMoser 2).re-(-0.3092)|≤0.00011 ∧ |(placedMoser 2).im-(-0.0045)|≤0.00011
  norm_num [placedMoser,moserRotation,moserA,moserB,moserT,moserU,
    Complex.mul_re,Complex.mul_im,Complex.div_ofReal_re,Complex.div_ofReal_im,
    Complex.add_re,Complex.add_im,Complex.sub_re,Complex.sub_im]
  constructor <;> rw [abs_le] <;> constructor <;> nlinarith
lemma seven_point_box_3 :
    |(placedMoser 3).re-certificateX 3|≤(0.00011 : ℝ) ∧
    |(placedMoser 3).im-certificateY 3|≤(0.00011 : ℝ) := by
  obtain ⟨ha,hb,hc,hd⟩ := radical_bounds
  obtain ⟨hp,hq⟩ := radical_product_bounds
  change |(placedMoser 3).re-(0.3478)|≤0.00011 ∧ |(placedMoser 3).im-(0.7493)|≤0.00011
  norm_num [placedMoser,moserRotation,moserA,moserB,moserT,moserU,
    Complex.mul_re,Complex.mul_im,Complex.div_ofReal_re,Complex.div_ofReal_im,
    Complex.add_re,Complex.add_im,Complex.sub_re,Complex.sub_im]
  constructor <;> rw [abs_le] <;> constructor <;> nlinarith
lemma seven_point_box_4 :
    |(placedMoser 4).re-certificateX 4|≤(0.00011 : ℝ) ∧
    |(placedMoser 4).im-certificateY 4|≤(0.00011 : ℝ) := by
  obtain ⟨ha,hb,hc,hd⟩ := radical_bounds
  obtain ⟨hp,hq⟩ := radical_product_bounds
  change |(placedMoser 4).re-(-1.1598)|≤0.00011 ∧ |(placedMoser 4).im-(1.1790)|≤0.00011
  norm_num [placedMoser,moserRotation,moserA,moserB,moserT,moserU,
    Complex.mul_re,Complex.mul_im,Complex.div_ofReal_re,Complex.div_ofReal_im,
    Complex.add_re,Complex.add_im,Complex.sub_re,Complex.sub_im]
  constructor <;> rw [abs_le] <;> constructor <;> nlinarith
lemma seven_point_box_5 :
    |(placedMoser 5).re-certificateX 5|≤(0.00011 : ℝ) ∧
    |(placedMoser 5).im-certificateY 5|≤(0.00011 : ℝ) := by
  obtain ⟨ha,hb,hc,hd⟩ := radical_bounds
  obtain ⟨hp,hq⟩ := radical_product_bounds
  change |(placedMoser 5).re-(-0.3666)|≤0.00011 ∧ |(placedMoser 5).im-(0.5700)|≤0.00011
  norm_num [placedMoser,moserRotation,moserA,moserB,moserT,moserU,
    Complex.mul_re,Complex.mul_im,Complex.div_ofReal_re,Complex.div_ofReal_im,
    Complex.add_re,Complex.add_im,Complex.sub_re,Complex.sub_im]
  constructor <;> rw [abs_le] <;> constructor <;> nlinarith
lemma seven_point_box_6 :
    |(placedMoser 6).re-certificateX 6|≤(0.00011 : ℝ) ∧
    |(placedMoser 6).im-certificateY 6|≤(0.00011 : ℝ) := by
  obtain ⟨ha,hb,hc,hd⟩ := radical_bounds
  obtain ⟨hp,hq⟩ := radical_product_bounds
  change |(placedMoser 6).re-(-0.2358)|≤0.00011 ∧ |(placedMoser 6).im-(1.5614)|≤0.00011
  norm_num [placedMoser,moserRotation,moserA,moserB,moserT,moserU,
    Complex.mul_re,Complex.mul_im,Complex.div_ofReal_re,Complex.div_ofReal_im,
    Complex.add_re,Complex.add_im,Complex.sub_re,Complex.sub_im]
  constructor <;> rw [abs_le] <;> constructor <;> nlinarith
lemma seven_point_boxes (i : Fin 7) :
    |(placedMoser i).re-certificateX i|≤(0.00011 : ℝ) ∧
    |(placedMoser i).im-certificateY i|≤(0.00011 : ℝ) := by
  fin_cases i
  · exact seven_point_box_0
  · exact seven_point_box_1
  · exact seven_point_box_2
  · exact seven_point_box_3
  · exact seven_point_box_4
  · exact seven_point_box_5
  · exact seven_point_box_6
end EuclideanFiveColor
end

noncomputable section
namespace EuclideanFiveColor
/-- Exact rational interval certificate for the manuscript's seven placed vertices. -/
lemma seven_point_certificate (i : Fin 7) :
    ThreeLabelRegion (placedMoser i).re (placedMoser i).im := by
  obtain ⟨hx,hy⟩ := seven_point_boxes i
  fin_cases i
  · change ThreeLabelRegion (placedMoser 0).re (placedMoser 0).im
    change |(placedMoser 0).re-(-1.2906)|≤0.00011 at hx
    change |(placedMoser 0).im-(0.1876)|≤0.00011 at hy
    have hxx := square_coordinate_bounds (by norm_num : (0:ℝ)≤0.00011)
      (by norm_num : (0.00011:ℝ)≤|(-1.2906:ℝ)|) hx
    have hyy := square_coordinate_bounds (by norm_num : (0:ℝ)≤0.00011)
      (by norm_num : (0.00011:ℝ)≤|(0.1876:ℝ)|) hy
    norm_num at hxx hyy
    apply region_of_rational_bounds (a := 1.70) (b := 1.71) (Y := 0.0353) (H := 4.963) (d := 0.70)
    · norm_num
    · norm_num
    · norm_num
    · norm_num
    · norm_num
    · nlinarith [hxx.1,hyy.1]
    · nlinarith [hxx.2,hyy.2]
    · nlinarith [hyy.2]
    · rw [abs_le]; constructor <;> nlinarith [hxx.1,hxx.2,hyy.1,hyy.2]
    · have hh := le_abs_self ((placedMoser 0).re^2+(placedMoser 0).im^2-1)
      nlinarith [hxx.1,hxx.2,hyy.1,hyy.2]
    · norm_num
  · change ThreeLabelRegion (placedMoser 1).re (placedMoser 1).im
    change |(placedMoser 1).re-(-0.6335)|≤0.00011 at hx
    change |(placedMoser 1).im-(0.9414)|≤0.00011 at hy
    have hxx := square_coordinate_bounds (by norm_num : (0:ℝ)≤0.00011)
      (by norm_num : (0.00011:ℝ)≤|(-0.6335:ℝ)|) hx
    have hyy := square_coordinate_bounds (by norm_num : (0:ℝ)≤0.00011)
      (by norm_num : (0.00011:ℝ)≤|(0.9414:ℝ)|) hy
    norm_num at hxx hyy
    apply region_of_rational_bounds (a := 1.28) (b := 1.29) (Y := 0.887) (H := 0.319) (d := 0.28)
    · norm_num
    · norm_num
    · norm_num
    · norm_num
    · norm_num
    · nlinarith [hxx.1,hyy.1]
    · nlinarith [hxx.2,hyy.2]
    · nlinarith [hyy.2]
    · rw [abs_le]; constructor <;> nlinarith [hxx.1,hxx.2,hyy.1,hyy.2]
    · have hh := le_abs_self ((placedMoser 1).re^2+(placedMoser 1).im^2-1)
      nlinarith [hxx.1,hxx.2,hyy.1,hyy.2]
    · norm_num
  · change ThreeLabelRegion (placedMoser 2).re (placedMoser 2).im
    change |(placedMoser 2).re-(-0.3092)|≤0.00011 at hx
    change |(placedMoser 2).im-(-0.0045)|≤0.00011 at hy
    have hxx := square_coordinate_bounds (by norm_num : (0:ℝ)≤0.00011)
      (by norm_num : (0.00011:ℝ)≤|(-0.3092:ℝ)|) hx
    have hyy := square_coordinate_bounds (by norm_num : (0:ℝ)≤0.00011)
      (by norm_num : (0.00011:ℝ)≤|(-0.0045:ℝ)|) hy
    norm_num at hxx hyy
    apply region_of_rational_bounds (a := 0.095) (b := 0.096) (Y := 0.000022) (H := 0.287) (d := 0.904)
    · norm_num
    · norm_num
    · norm_num
    · norm_num
    · norm_num
    · nlinarith [hxx.1,hyy.1]
    · nlinarith [hxx.2,hyy.2]
    · nlinarith [hyy.2]
    · rw [abs_le]; constructor <;> nlinarith [hxx.1,hxx.2,hyy.1,hyy.2]
    · have hh := neg_le_abs ((placedMoser 2).re^2+(placedMoser 2).im^2-1)
      nlinarith [hxx.1,hxx.2,hyy.1,hyy.2]
    · norm_num
  · change ThreeLabelRegion (placedMoser 3).re (placedMoser 3).im
    change |(placedMoser 3).re-(0.3478)|≤0.00011 at hx
    change |(placedMoser 3).im-(0.7493)|≤0.00011 at hy
    have hxx := square_coordinate_bounds (by norm_num : (0:ℝ)≤0.00011)
      (by norm_num : (0.00011:ℝ)≤|(0.3478:ℝ)|) hx
    have hyy := square_coordinate_bounds (by norm_num : (0:ℝ)≤0.00011)
      (by norm_num : (0.00011:ℝ)≤|(0.7493:ℝ)|) hy
    norm_num at hxx hyy
    apply region_of_rational_bounds (a := 0.682) (b := 0.683) (Y := 0.562) (H := 0.199) (d := 0.317)
    · norm_num
    · norm_num
    · norm_num
    · norm_num
    · norm_num
    · nlinarith [hxx.1,hyy.1]
    · nlinarith [hxx.2,hyy.2]
    · nlinarith [hyy.2]
    · rw [abs_le]; constructor <;> nlinarith [hxx.1,hxx.2,hyy.1,hyy.2]
    · have hh := neg_le_abs ((placedMoser 3).re^2+(placedMoser 3).im^2-1)
      nlinarith [hxx.1,hxx.2,hyy.1,hyy.2]
    · norm_num
  · change ThreeLabelRegion (placedMoser 4).re (placedMoser 4).im
    change |(placedMoser 4).re-(-1.1598)|≤0.00011 at hx
    change |(placedMoser 4).im-(1.1790)|≤0.00011 at hy
    have hxx := square_coordinate_bounds (by norm_num : (0:ℝ)≤0.00011)
      (by norm_num : (0.00011:ℝ)≤|(-1.1598:ℝ)|) hx
    have hyy := square_coordinate_bounds (by norm_num : (0:ℝ)≤0.00011)
      (by norm_num : (0.00011:ℝ)≤|(1.1790:ℝ)|) hy
    norm_num at hxx hyy
    apply region_of_rational_bounds (a := 2.73) (b := 2.74) (Y := 1.391) (H := 2.647) (d := 1.73)
    · norm_num
    · norm_num
    · norm_num
    · norm_num
    · norm_num
    · nlinarith [hxx.1,hyy.1]
    · nlinarith [hxx.2,hyy.2]
    · nlinarith [hyy.2]
    · rw [abs_le]; constructor <;> nlinarith [hxx.1,hxx.2,hyy.1,hyy.2]
    · have hh := le_abs_self ((placedMoser 4).re^2+(placedMoser 4).im^2-1)
      nlinarith [hxx.1,hxx.2,hyy.1,hyy.2]
    · norm_num
  · change ThreeLabelRegion (placedMoser 5).re (placedMoser 5).im
    change |(placedMoser 5).re-(-0.3666)|≤0.00011 at hx
    change |(placedMoser 5).im-(0.5700)|≤0.00011 at hy
    have hxx := square_coordinate_bounds (by norm_num : (0:ℝ)≤0.00011)
      (by norm_num : (0.00011:ℝ)≤|(-0.3666:ℝ)|) hx
    have hyy := square_coordinate_bounds (by norm_num : (0:ℝ)≤0.00011)
      (by norm_num : (0.00011:ℝ)≤|(0.5700:ℝ)|) hy
    norm_num at hxx hyy
    apply region_of_rational_bounds (a := 0.459) (b := 0.46) (Y := 0.326) (H := 0.079) (d := 0.54)
    · norm_num
    · norm_num
    · norm_num
    · norm_num
    · norm_num
    · nlinarith [hxx.1,hyy.1]
    · nlinarith [hxx.2,hyy.2]
    · nlinarith [hyy.2]
    · rw [abs_le]; constructor <;> nlinarith [hxx.1,hxx.2,hyy.1,hyy.2]
    · have hh := neg_le_abs ((placedMoser 5).re^2+(placedMoser 5).im^2-1)
      nlinarith [hxx.1,hxx.2,hyy.1,hyy.2]
    · norm_num
  · change ThreeLabelRegion (placedMoser 6).re (placedMoser 6).im
    change |(placedMoser 6).re-(-0.2358)|≤0.00011 at hx
    change |(placedMoser 6).im-(1.5614)|≤0.00011 at hy
    have hxx := square_coordinate_bounds (by norm_num : (0:ℝ)≤0.00011)
      (by norm_num : (0.00011:ℝ)≤|(-0.2358:ℝ)|) hx
    have hyy := square_coordinate_bounds (by norm_num : (0:ℝ)≤0.00011)
      (by norm_num : (0.00011:ℝ)≤|(1.5614:ℝ)|) hy
    norm_num at hxx hyy
    apply region_of_rational_bounds (a := 2.493) (b := 2.495) (Y := 2.44) (H := 2.273) (d := 1.493)
    · norm_num
    · norm_num
    · norm_num
    · norm_num
    · norm_num
    · nlinarith [hxx.1,hyy.1]
    · nlinarith [hxx.2,hyy.2]
    · nlinarith [hyy.2]
    · rw [abs_le]; constructor <;> nlinarith [hxx.1,hxx.2,hyy.1,hyy.2]
    · have hh := le_abs_self ((placedMoser 6).re^2+(placedMoser 6).im^2-1)
      nlinarith [hxx.1,hxx.2,hyy.1,hyy.2]
    · norm_num
end EuclideanFiveColor
end

end OAI


==> anc/erdos-1070/lean/OAI/Geometry/PlaneColoring/PaletteDensity.lean <==
import OAI.Geometry.PlaneColoring.CircleTransport
import OAI.Geometry.PlaneColoring.Palettes

namespace OAI

noncomputable section
open MeasureTheory Filter Topology
namespace EuclideanFiveColor
lemma weak_strong_disjoint {X Y : Type*} [MeasurableSpace X] [MeasurableSpace Y]
    {μ : Measure X} {ν : Measure Y} [IsProbabilityMeasure μ] [IsProbabilityMeasure ν]
    {F : ℕ → X → ℝ} {b : X → ℝ} {G : ℕ → X × Y → ℝ} {g : X × Y → ℝ}
    (hF : ∀ n, Measurable (F n)) (hb : Measurable b)
    (hG : ∀ n, Measurable (G n)) (hg : Measurable g)
    (hFb : ∀ n x, 0 ≤ F n x ∧ F n x ≤ 1)
    (hbb : ∀ᵐ x ∂μ, 0 ≤ b x ∧ b x ≤ 1)
    (hGb : ∀ n p, 0 ≤ G n p ∧ G n p ≤ 1)
    (hgb : ∀ p, 0 ≤ g p ∧ g p ≤ 1)
    (hw : ∀ v : X → ℝ, Integrable v μ →
      Tendsto (fun n => ∫ x, F n x*v x ∂μ) atTop (𝓝 (∫ x, b x*v x ∂μ)))
    (hs : Tendsto (fun n => ∫ p, ‖G n p-g p‖ ∂μ.prod ν) atTop (𝓝 0))
    (hz : ∀ n, ∀ᵐ p ∂μ.prod ν, F n p.1*G n p=0) :
    ∀ᵐ p ∂μ.prod ν, b p.1*g p=0 := by
  have hgi : Integrable g (μ.prod ν) := Integrable.of_bound hg.aestronglyMeasurable 1
    (Eventually.of_forall fun p => by rw [Real.norm_eq_abs,abs_of_nonneg (hgb p).1]; exact (hgb p).2)
  have hFi (n : ℕ) : Integrable (fun p : X × Y => F n p.1*g p) (μ.prod ν) := by
    apply Integrable.of_bound (((hF n).comp measurable_fst).mul hg).aestronglyMeasurable 1
    exact Eventually.of_forall fun p => by
      change ‖F n p.1*g p‖ ≤ 1
      rw [Real.norm_eq_abs,abs_of_nonneg (mul_nonneg (hFb n p.1).1 (hgb p).1)]
      exact (mul_le_of_le_one_left (hgb p).1 (hFb n p.1).2).trans (hgb p).2
  have hbi : Integrable (fun p : X × Y => b p.1*g p) (μ.prod ν) := by
    apply Integrable.of_bound ((hb.comp measurable_fst).mul hg).aestronglyMeasurable 1
    filter_upwards [Measure.quasiMeasurePreserving_fst.ae hbb] with p hp
    change ‖b p.1*g p‖ ≤ 1
    rw [Real.norm_eq_abs,abs_of_nonneg (mul_nonneg hp.1 (hgb p).1)]
    exact (mul_le_of_le_one_left (hgb p).1 hp.2).trans (hgb p).2
  have herr (n : ℕ) : Integrable (fun p => ‖G n p-g p‖) (μ.prod ν) := by
    apply Integrable.of_bound ((hG n).sub hg).norm.aestronglyMeasurable 1
    exact Eventually.of_forall fun p => by
      rw [norm_norm,Real.norm_eq_abs,abs_le]
      change -1 ≤ G n p-g p ∧ G n p-g p ≤ 1
      constructor <;> linarith [(hGb n p).1,(hGb n p).2,(hgb p).1,(hgb p).2]
  have hi0 : Tendsto (fun n => ∫ p, F n p.1*g p ∂μ.prod ν) atTop (𝓝 0) := by
    apply squeeze_zero (fun n => integral_nonneg fun p => mul_nonneg (hFb n p.1).1 (hgb p).1) _ hs
    intro n
    apply integral_mono_ae (hFi n) (herr n)
    filter_upwards [hz n] with p hp
    rw [Real.norm_eq_abs]
    calc
      F n p.1*g p = F n p.1*(g p-G n p) := by rw [mul_sub,hp,sub_zero]
      _ ≤ |g p-G n p| := by
        calc
          _ ≤ F n p.1*|g p-G n p| := mul_le_mul_of_nonneg_left (le_abs_self _) (hFb n p.1).1
          _ ≤ 1*|g p-G n p| := mul_le_mul_of_nonneg_right (hFb n p.1).2 (abs_nonneg _)
          _ = _ := one_mul _
      _ = |G n p-g p| := abs_sub_comm _ _
  let v : X → ℝ := fun x => ∫ y, g (x,y) ∂ν
  have hvi : Integrable v μ := hgi.integral_prod_left
  have hlim := hw v hvi
  have hconvert (f : X → ℝ) (hi : Integrable (fun p : X × Y => f p.1*g p) (μ.prod ν)) :
      (∫ p, f p.1*g p ∂μ.prod ν) = ∫ x, f x*v x ∂μ := by
    rw [integral_prod _ hi]
    apply integral_congr_ae
    exact Eventually.of_forall fun x => by
      exact integral_const_mul (f x) (fun y => g (x,y))
  have he0 : (∫ p, b p.1*g p ∂μ.prod ν)=0 := by
    have ht : Tendsto (fun n => ∫ p, F n p.1*g p ∂μ.prod ν) atTop
        (𝓝 (∫ p, b p.1*g p ∂μ.prod ν)) := by
      simpa only [hconvert b hbi,hconvert (F _) (hFi _)] using hlim
    exact tendsto_nhds_unique ht hi0
  exact (integral_eq_zero_iff_of_nonneg_ae
    ((Measure.quasiMeasurePreserving_fst.ae hbb).mono fun p hp => mul_nonneg hp.1 (hgb p).1) hbi).mp he0
end EuclideanFiveColor
end

noncomputable section
open MeasureTheory Filter Topology
namespace EuclideanFiveColor
variable {k : ℕ} (c : ℂ → Fin k) (hc : Measurable c)
def colorIndicator (i : Fin k) (z : ℂ) : ℝ := if c z=i then 1 else 0
include hc in
lemma colorIndicator_measurable (i : Fin k) : Measurable (colorIndicator c i) :=
  measurable_one.piecewise (measurableSet_eq_fun hc measurable_const) measurable_zero
lemma colorIndicator_bounds (i : Fin k) (z : ℂ) : 0 ≤ colorIndicator c i z ∧ colorIndicator c i z ≤ 1 := by
  simp only [colorIndicator]; split_ifs <;> norm_num
include hc in
lemma sample_pair_disjoint (hw : WeakColoring k c) {y : ℂ} {r : ℝ}
    (hy : TypicalSampling c y r) (i : Fin k) :
    ∀ᵐ p ∂angularMeasure.prod angularMeasure,
      sampleFn c y r i p.1*colorIndicator c i (angularSum y r p)=0 := by
  have h1 : ∀ᵐ p ∂angularMeasure.prod angularMeasure, Typical c (y+(r : ℂ)*direction p.1) :=
    Measure.quasiMeasurePreserving_fst.ae hy.2
  have h2 := (angularSum_quasiMeasurePreserving y hy.1.ne').ae (ae_density_actual c hc)
  filter_upwards [h1,h2] with p hp1 hp2
  by_cases ha : c (y+(r : ℂ)*direction p.1)=i
  · have hb : c (angularSum y r p) ≠ i := by
      intro hb
      have hdist : ‖(y+(r : ℂ)*direction p.1)-angularSum y r p‖=1 := by
        simp [angularSum]
      apply weak_density_proper c hc hw i hdist
      · simpa only [Typical,ha] using hp1
      · simpa only [hb] using hp2
    simp [sampleFn,colorIndicator,ha,hb]
  · simp [sampleFn,ha]
lemma trace_pair_disjoint (hw : WeakColoring k c) {x : ℂ} {b : TraceVector k}
    (hb : IsTrace c hc x b) (i : Fin k) :
    ∀ᵐ p ∂angularMeasure.prod angularMeasure,
      traceValue b i p.1*colorIndicator c i (angularSum x 1 p)=0 := by
  obtain ⟨y,r,ht,hy,hr,hweak⟩ := trace_realization_weakStar c hc hb
  have hbnd := trace_bounds c hc hb
  apply weak_strong_disjoint (F := fun n => sampleFn c (y n) (r n) i)
    (G := fun n p => colorIndicator c i (angularSum (y n) (r n) p))
    (fun n => sampleFn_measurable c hc (y n) (r n) i) (Lp.stronglyMeasurable _).measurable
    (fun n => (colorIndicator_measurable c hc i).comp (angularSum_measurable _ _))
    ((colorIndicator_measurable c hc i).comp (angularSum_measurable _ _))
    (fun n t => ⟨sampleFn_nonneg c _ _ _ t,sampleFn_le_one c _ _ _ t⟩)
    (Eventually.and (hbnd.1 i) (hbnd.2.1 i))
    (fun n p => colorIndicator_bounds c i _) (fun p => colorIndicator_bounds c i _)
    (hweak i) (angularSum_tendsto_L1 hr hy (colorIndicator_measurable c hc i) (colorIndicator_bounds c i))
    (fun n => sample_pair_disjoint c hc hw (ht n) i)
lemma palette_first_exclusion (hw : WeakColoring k c) (x : ℂ) (i : Fin k) :
    ∀ᵐ p ∂angularMeasure.prod angularMeasure,
      p.1 ∈ paletteSet c hc x i → c (angularSum x 1 p) ≠ i := by
  have hall : ∀ᵐ p ∂angularMeasure.prod angularMeasure, ∀ b ∈ paletteGenerators c hc x i,
      traceValue b.1 i p.1*colorIndicator c i (angularSum x 1 p)=0 :=
    (ae_ball_iff (paletteGenerators_countable c hc x i)).mpr
      (fun b _ => trace_pair_disjoint c hc hw b.2 i)
  filter_upwards [hall] with p hp
  intro hm he
  obtain ⟨b,hb,hpos⟩ := Set.mem_iUnion₂.mp hm
  have hzero := hp b hb
  have hval : colorIndicator c i (angularSum x 1 p)=1 := by simp [colorIndicator,he]
  rw [hval,mul_one] at hzero
  exact (show 0 < traceValue b.1 i p.1 from hpos).ne' hzero
lemma palette_second_exclusion (hw : WeakColoring k c) (x : ℂ) (i : Fin k) :
    ∀ᵐ p ∂angularMeasure.prod angularMeasure,
      p.2 ∈ paletteSet c hc x i → c (angularSum x 1 p) ≠ i := by
  have h := (Measure.measurePreserving_swap (μ := angularMeasure) (ν := angularMeasure)).quasiMeasurePreserving.ae
    (palette_first_exclusion c hc hw x i)
  simp only [Prod.swap,angularSum,Complex.ofReal_one,one_mul] at h ⊢
  filter_upwards [h] with p hp
  convert hp using 1; rw [add_right_comm]
lemma palette_transfer_pair (hw : WeakColoring k c) (x : ℂ) :
    ∀ᵐ p ∂angularMeasure.prod angularMeasure,
      c (angularSum x 1 p) ∉ palette c hc x p.1 ∪ palette c hc x p.2 := by
  classical
  filter_upwards [ae_all_iff.mpr (fun i => (palette_first_exclusion c hc hw x i).and
    (palette_second_exclusion c hc hw x i))] with p hp
  simpa only [Finset.mem_union,mem_palette,not_or] using
    And.intro (fun h => (hp _).1 h rfl) (fun h => (hp _).2 h rfl)
end EuclideanFiveColor

end

noncomputable section
open MeasureTheory Set
namespace EuclideanFiveColor
lemma angleMk_quasiMeasurePreserving :
    Measure.QuasiMeasurePreserving ((↑) : ℝ → Angles) volume angularMeasure := by
  have hm : Measurable ((↑) : ℝ → Angles) := (AddCircle.measurePreserving_mk (2*Real.pi) 0).measurable
  refine ⟨hm,Measure.AbsolutelyContinuous.mk (fun A hA hz => ?_)⟩
  rw [Measure.map_apply hm hA]
  have hzv : (volume : Measure Angles) A=0 := by
    rw [AddCircle.volume_eq_smul_haarAddCircle,Measure.smul_apply]
    change ENNReal.ofReal (2*Real.pi) * angularMeasure A=0
    rw [hz,mul_zero]
  have hh (n : ℤ) : volume (((↑) : ℝ → Angles) ⁻¹' A ∩
      Ioc (n • (2*Real.pi)) ((n+1) • (2*Real.pi)))=0 := by
    have h := (AddCircle.measurePreserving_mk (2*Real.pi) (n • (2*Real.pi))).quasiMeasurePreserving.preimage_null hzv
    rw [Measure.restrict_apply' measurableSet_Ioc] at h
    simpa only [add_zsmul,one_zsmul] using h
  have hcov := iUnion_Ioc_zsmul (by positivity : 0 < 2*Real.pi)
  have he : ((↑) : ℝ → Angles) ⁻¹' A = ⋃ n : ℤ,
      ((↑) : ℝ → Angles) ⁻¹' A ∩ Ioc (n • (2*Real.pi)) ((n+1) • (2*Real.pi)) := by
    rw [← inter_iUnion,hcov,inter_univ]
  rw [he]
  exact measure_iUnion_null hh
lemma anglePair_quasiMeasurePreserving :
    Measure.QuasiMeasurePreserving (fun p : ℝ × ℝ => ((p.1 : Angles),(p.2 : Angles)))
      volume (angularMeasure.prod angularMeasure) := by
  convert QuasiMeasurePreserving.prodMap angleMk_quasiMeasurePreserving
    angleMk_quasiMeasurePreserving using 1; rfl
end EuclideanFiveColor
end

noncomputable section
open MeasureTheory Filter Topology Set
open scoped NNReal
namespace EuclideanFiveColor
def FlatDensityZero (A : Set (ℝ × ℝ)) (p : ℝ × ℝ) : Prop :=
  Tendsto (fun r : ℝ => volume.real (A ∩ Metric.closedBall p r)/r^2) (𝓝[>] 0) (𝓝 0)
def LineDensityZero (D : Set ℝ) (t : ℝ) : Prop :=
  Tendsto (fun r : ℝ => volume.real (D ∩ Metric.closedBall t r)/r) (𝓝[>] 0) (𝓝 0)
lemma volume_image_bound {F : ℝ × ℝ → ℝ × ℝ} {s : Set (ℝ × ℝ)} {K : ℝ≥0}
    (hF : LipschitzWith K (s.domRestrict F)) (A : Set (ℝ × ℝ)) (hA : A ⊆ s) :
    volume (F '' A) ≤ (K : ENNReal)^2 * volume A := by
  let B : Set s := Subtype.val ⁻¹' A
  have he1 : (s.domRestrict F) '' B = F '' A := by
    ext y
    constructor
    · rintro ⟨z,hz,rfl⟩; exact ⟨z.1,hz,rfl⟩
    · rintro ⟨z,hz,rfl⟩; exact ⟨⟨z,hA hz⟩,hz,rfl⟩
  have he2 : Subtype.val '' B = A := by
    ext z
    exact ⟨fun ⟨q,hq,he⟩ => he ▸ hq,fun hz => ⟨⟨z,hA hz⟩,hz,rfl⟩⟩
  have hi := (isometry_subtype_coe : Isometry (Subtype.val : s → ℝ × ℝ)).hausdorffMeasure_image
    (Or.inl (by norm_num : (0 : ℝ)≤2)) B
  have ha := hF.hausdorffMeasure_image_le (by norm_num : (0 : ℝ)≤2) B
  rw [he1,hausdorffMeasure_prod_real,ENNReal.rpow_two] at ha
  rw [he2,hausdorffMeasure_prod_real] at hi
  rwa [← hi] at ha
lemma FlatDensityZero.mono_ae {A B : Set (ℝ × ℝ)} {p : ℝ × ℝ}
    (hb : FlatDensityZero B p) (hAB : A ≤ᵐ[volume] B) : FlatDensityZero A p := by
  apply squeeze_zero (fun r => div_nonneg (measureReal_nonneg) (sq_nonneg r)) _ hb
  intro r
  apply div_le_div_of_nonneg_right _ (sq_nonneg r)
  apply ENNReal.toReal_mono
  · exact ne_top_of_le_ne_top (isCompact_closedBall p r).measure_ne_top (measure_mono inter_subset_right)
  · exact measure_mono_ae (hAB.mono fun z hz h => ⟨hz h.1,h.2⟩)
lemma flatDensityZero_prod {D : Set ℝ} {t u : ℝ} (hD : LineDensityZero D t) :
    FlatDensityZero (D ×ˢ univ) (t,u) := by
  have h := hD.const_mul 2
  simp only [mul_zero] at h
  apply h.congr'
  filter_upwards [self_mem_nhdsWithin] with r hr
  have hp : 0 < r := hr
  rw [← closedBall_prod_same,prod_inter_prod,univ_inter,Measure.volume_eq_prod]
  simp only [Measure.real,Measure.prod_prod,ENNReal.toReal_mul,Real.volume_closedBall,
    ENNReal.toReal_ofReal (by positivity : 0 ≤ 2*r)]
  change 2*(volume.real (D ∩ Metric.closedBall t r)/r) =
    volume.real (D ∩ Metric.closedBall t r)*(2*r)/r^2
  field_simp [hp.ne']
lemma tendsto_pos_mul_nhdsWithin {a : ℝ} (ha : 0<a) :
    Tendsto (fun r : ℝ => a*r) (𝓝[>] 0) (𝓝[>] 0) := by
  apply tendsto_nhdsWithin_iff.mpr
  constructor
  · simpa using (tendsto_const_nhds.mul (tendsto_id.mono_left nhdsWithin_le_nhds : Tendsto (fun r : ℝ => r) (𝓝[>] 0) (𝓝 0)))
  · filter_upwards [self_mem_nhdsWithin] with r hr
    exact mul_pos ha hr
lemma FlatDensityZero.image {D s : Set (ℝ × ℝ)} {p : ℝ × ℝ} {F : ℝ × ℝ → ℝ × ℝ}
    {K L : ℝ≥0} (hD : FlatDensityZero D p) (hps : p ∈ s)
    (hF : LipschitzWith K (s.domRestrict F)) (hA : AntilipschitzWith L (s.domRestrict F))
    (hL : 0 < L) : FlatDensityZero (F '' (D ∩ s)) (F p) := by
  have h := (hD.comp (tendsto_pos_mul_nhdsWithin (show 0 < (L : ℝ) from hL))).const_mul
    ((K : ℝ)^2*(L : ℝ)^2)
  simp only [mul_zero] at h
  apply squeeze_zero' (Eventually.of_forall fun r => div_nonneg measureReal_nonneg (sq_nonneg r)) _ h
  filter_upwards [self_mem_nhdsWithin] with r hr
  have hp : 0 < r := hr
  let E : Set (ℝ × ℝ) := D ∩ s ∩ Metric.closedBall p ((L : ℝ)*r)
  have he : F '' (D ∩ s) ∩ Metric.closedBall (F p) r ⊆ F '' E := by
    rintro z ⟨⟨q,hq,rfl⟩,hz⟩
    refine ⟨q,⟨hq,?_⟩,rfl⟩
    exact (hA.le_mul_dist ⟨q,hq.2⟩ ⟨p,hps⟩).trans
      (mul_le_mul_of_nonneg_left hz L.2)
  have hm := (measure_mono he).trans (volume_image_bound hF E (fun q hq => hq.1.2))
  have hsub : E ⊆ D ∩ Metric.closedBall p ((L : ℝ)*r) := fun q hq => ⟨hq.1.1,hq.2⟩
  have hfin : volume (D ∩ Metric.closedBall p ((L : ℝ)*r)) ≠ ⊤ :=
    ne_top_of_le_ne_top (isCompact_closedBall _ _).measure_ne_top (measure_mono inter_subset_right)
  have hm' := hm.trans (mul_le_mul (le_refl _) (measure_mono hsub) bot_le bot_le)
  have hreal := ENNReal.toReal_mono (ENNReal.mul_ne_top (by finiteness) hfin) hm'
  simp only [ENNReal.toReal_mul,ENNReal.toReal_pow,ENNReal.coe_toReal] at hreal
  calc
    _ ≤ (K : ℝ)^2*volume.real (D ∩ Metric.closedBall p ((L : ℝ)*r))/r^2 :=
      div_le_div_of_nonneg_right hreal (sq_nonneg r)
    _ = _ := by
      change _ = ((K : ℝ)^2*(L : ℝ)^2)*
        (volume.real (D ∩ Metric.closedBall p ((L : ℝ)*r))/((L : ℝ)*r)^2)
      have hLr : (L : ℝ) ≠ 0 := ne_of_gt hL
      field_simp [hp.ne',hLr]
end EuclideanFiveColor
end

noncomputable section
open MeasureTheory Filter Topology Set
open scoped NNReal
namespace EuclideanFiveColor
lemma FlatDensityZero.of_locally_le {A B s : Set (ℝ × ℝ)} {p : ℝ × ℝ}
    (hb : FlatDensityZero B p) (hs : s ∈ 𝓝 p) (hAB : (A ∩ s : Set (ℝ × ℝ)) ≤ᵐ[volume] B) :
    FlatDensityZero A p := by
  obtain ⟨δ,hδ,hsδ⟩ := Metric.mem_nhds_iff.mp hs
  apply squeeze_zero' (Eventually.of_forall fun r => div_nonneg measureReal_nonneg (sq_nonneg r)) _ hb
  filter_upwards [(eventually_lt_nhds hδ).filter_mono nhdsWithin_le_nhds] with r hr
  apply div_le_div_of_nonneg_right _ (sq_nonneg r)
  apply ENNReal.toReal_mono
  · exact ne_top_of_le_ne_top (isCompact_closedBall p r).measure_ne_top (measure_mono inter_subset_right)
  · apply measure_mono_ae
    filter_upwards [hAB] with q hq
    intro hqa
    exact ⟨hq ⟨hqa.1,hsδ (Metric.closedBall_subset_ball hr hqa.2)⟩,hqa.2⟩
lemma FlatDensityZero.transport {A D s : Set (ℝ × ℝ)} {p : ℝ × ℝ}
    {F : ℝ × ℝ → ℝ × ℝ} {K L : ℝ≥0} (hD : FlatDensityZero D p)
    (hps : p ∈ s) (hs : F '' s ∈ 𝓝 (F p))
    (hF : LipschitzWith K (s.domRestrict F)) (hA : AntilipschitzWith L (s.domRestrict F))
    (hL : 0 < L) (hAD : (F ⁻¹' A ∩ s : Set (ℝ × ℝ)) ≤ᵐ[volume] D) : FlatDensityZero A (F p) := by
  let N := (F ⁻¹' A ∩ s) \ D
  have hN : volume N=0 := measure_eq_zero_iff_ae_notMem.mpr (hAD.mono fun q hq h => h.2 (hq h.1))
  have himg : volume (F '' N)=0 := by
    apply le_antisymm _ (zero_le : (0 : ENNReal) ≤ volume (F '' N))
    simpa only [hN,mul_zero] using volume_image_bound hF N (fun q hq => hq.1.2)
  apply (hD.image hps hF hA hL).of_locally_le hs
  filter_upwards [measure_eq_zero_iff_ae_notMem.mp himg] with q hq
  rintro ⟨hqa,⟨t,ht,rfl⟩⟩
  by_cases hd : t ∈ D
  · exact ⟨t,⟨hd,ht⟩,rfl⟩
  · exact (hq ⟨t,⟨⟨hqa,ht⟩,hd⟩,rfl⟩).elim
end EuclideanFiveColor
end

noncomputable section
open MeasureTheory Filter Topology Set
open scoped NNReal
namespace EuclideanFiveColor
lemma circleSum_one_lipschitz : LipschitzWith 2 (circleSum 1) := by
  apply LipschitzWith.of_dist_le_mul
  intro a b
  have h₁ := realDirection_lipschitz.dist_le_mul a.1 b.1
  have h₂ := realDirection_lipschitz.dist_le_mul a.2 b.2
  have h := dist_add_add_le (Real.cos a.1,Real.sin a.1) (Real.cos a.2,Real.sin a.2)
    (Real.cos b.1,Real.sin b.1) (Real.cos b.2,Real.sin b.2)
  have he (p : RealPlane) : circleSum 1 p =
      (Real.cos p.1,Real.sin p.1)+(Real.cos p.2,Real.sin p.2) := by simp [circleSum]
  rw [he a,he b]
  norm_num only [NNReal.coe_ofNat,NNReal.coe_one,one_mul] at *
  have ha : dist a.1 b.1 ≤ dist a b := by rw [Prod.dist_eq]; exact le_max_left _ _
  have hb : dist a.2 b.2 ≤ dist a b := by rw [Prod.dist_eq]; exact le_max_right _ _
  linarith
lemma circleSum_densityZero {D : Set ℝ} {A : Set RealPlane} {t u : ℝ} (x : RealPlane)
    (hD : LineDensityZero D t) (hu : Real.sin (u-t) ≠ 0)
    (hAD : ∀ᵐ q : RealPlane ∂volume, x+circleSum 1 q ∈ A → q.1 ∈ D) :
    FlatDensityZero A (x+circleSum 1 (t,u)) := by
  let F : RealPlane → RealPlane := fun q => x+circleSum 1 q
  have hreg : (1 : ℝ)*Real.sin (u-t) ≠ 0 := by simpa only [one_mul] using hu
  obtain ⟨s,hso,hps,K,hK⟩ := circleSum_local_antilipschitz (r := 1) (p := (t,u)) hreg
  have ha : AntilipschitzWith (K+1) (s.domRestrict F) := by
    apply AntilipschitzWith.of_le_mul_dist
    intro a b
    have h := hK.le_mul_dist a b
    simp only [domRestrict] at h
    simp only [domRestrict,F,dist_add_left,NNReal.coe_add,NNReal.coe_one]
    nlinarith [dist_nonneg (x := circleSum 1 a.1) (y := circleSum 1 b.1)]
  let L := circleSumDerivEquiv (r := 1) (p := (t,u)) hreg
  have hd : HasStrictFDerivAt F (L : RealPlane →L[ℝ] RealPlane) (t,u) :=
    (circleSum_strict 1 (t,u)).const_add x
  have him : F '' s ∈ 𝓝 (F (t,u)) := by
    rw [← hd.map_nhds_eq_of_equiv]
    exact image_mem_map (hso.mem_nhds hps)
  have hl : LipschitzWith 2 F := LipschitzWith.of_dist_le_mul fun a b => by
    simpa only [F,dist_add_left] using circleSum_one_lipschitz.dist_le_mul a b
  apply (flatDensityZero_prod hD).transport hps him
    (show LipschitzWith 2 (s.domRestrict F) from fun a b => hl a.1 b.1) ha (by positivity)
  filter_upwards [hAD] with q hq
  rintro ⟨hm,_⟩
  exact ⟨hq hm,mem_univ _⟩
end EuclideanFiveColor
end

noncomputable section
open MeasureTheory Filter Topology Set
namespace EuclideanFiveColor
lemma complex_ball_flat_ball {z w : ℂ} {r : ℝ} (h : w ∈ Metric.closedBall z r) :
    Complex.equivRealProdCLM w ∈ Metric.closedBall (Complex.equivRealProdCLM z) r := by
  rw [Metric.mem_closedBall,dist_eq_norm] at h ⊢
  change max ‖w.re-z.re‖ ‖w.im-z.im‖ ≤ r
  simpa only [Real.norm_eq_abs,Complex.sub_re,Complex.sub_im] using
    max_le ((Complex.abs_re_le_norm (w-z)).trans h) ((Complex.abs_im_le_norm (w-z)).trans h)
lemma flat_to_complex_densityZero {A : Set ℂ} {z : ℂ}
    (h : FlatDensityZero (Complex.equivRealProdCLM.symm ⁻¹' A) (Complex.equivRealProdCLM z)) :
    Tendsto (fun r : ℝ => volume (A ∩ Metric.closedBall z r)/volume (Metric.closedBall z r))
      (𝓝[>] 0) (𝓝 (0 : ENNReal)) := by
  have ht := h.const_mul (Real.pi)⁻¹
  simp only [mul_zero] at ht
  have he := ENNReal.continuous_ofReal.continuousAt.tendsto.comp ht
  simp only [ENNReal.ofReal_zero] at he
  apply tendsto_of_tendsto_of_tendsto_of_le_of_le' tendsto_const_nhds he
    (Eventually.of_forall fun _ => zero_le) ?_
  filter_upwards [self_mem_nhdsWithin] with r hr
  have hp : 0 < r := hr
  let B := Complex.equivRealProdCLM.symm ⁻¹' A ∩ Metric.closedBall (Complex.equivRealProdCLM z) r
  have hm : volume (A ∩ Metric.closedBall z r) ≤ (volume : Measure (ℝ × ℝ)) B := by
    apply (measure_mono (t := Complex.equivRealProdCLM ⁻¹' B) ?_).trans
      (Complex.volume_preserving_equiv_real_prod.measure_preimage_le B)
    intro w hw
    exact ⟨by simpa only [Set.mem_preimage,ContinuousLinearEquiv.symm_apply_apply] using hw.1,complex_ball_flat_ball hw.2⟩
  have hfin : (volume : Measure (ℝ × ℝ)) B ≠ ⊤ :=
    ne_top_of_le_ne_top (isCompact_closedBall _ _).measure_ne_top (measure_mono inter_subset_right)
  have hfinA : volume (A ∩ Metric.closedBall z r) ≠ ⊤ := ne_top_of_le_ne_top (isCompact_closedBall z r).measure_ne_top
    (measure_mono (s := A ∩ Metric.closedBall z r) inter_subset_right)
  apply (ENNReal.toReal_le_toReal (ENNReal.div_ne_top hfinA
    (Metric.measure_closedBall_pos volume z hp).ne') ENNReal.ofReal_ne_top).mp
  rw [ENNReal.toReal_div,Complex.volume_closedBall,ENNReal.toReal_mul,ENNReal.toReal_pow,
    ENNReal.toReal_ofReal hp.le,ENNReal.coe_toReal,NNReal.coe_real_pi,
    ENNReal.toReal_ofReal (by positivity)]
  calc
    _ ≤ volume.real B/(r^2*Real.pi) := div_le_div_of_nonneg_right (ENNReal.toReal_mono hfin hm) (by positivity)
    _ = _ := by dsimp [B]; ring
lemma flat_density_not_one {A : Set ℂ} {z : ℂ}
    (h : FlatDensityZero (Complex.equivRealProdCLM.symm ⁻¹' A) (Complex.equivRealProdCLM z)) :
    ¬ DensityOne A z := by
  intro hd
  have he := tendsto_nhds_unique (flat_to_complex_densityZero h) hd
  exact zero_ne_one he
end EuclideanFiveColor
end

noncomputable section
open MeasureTheory Filter Topology Set
namespace EuclideanFiveColor
lemma ae_lineDensityZero_compl {D : Set ℝ} (hD : MeasurableSet D) :
    ∀ᵐ t : ℝ ∂volume, t ∈ D → LineDensityZero Dᶜ t := by
  have hh := Besicovitch.ae_tendsto_measure_inter_div_of_measurableSet volume hD.compl
  filter_upwards [hh] with t ht htd
  rw [Set.indicator_of_notMem (show t ∉ Dᶜ from by simpa only [mem_compl_iff,not_not] using htd)] at ht
  have hreal := (ENNReal.tendsto_toReal (by simp : (0 : ENNReal) ≠ ⊤)).comp ht
  simp only [ENNReal.toReal_zero,Function.comp_def,ENNReal.toReal_div] at hreal
  have h := hreal.const_mul 2
  simp only [mul_zero] at h
  apply h.congr'
  filter_upwards [self_mem_nhdsWithin] with r hr
  have hp : 0 < r := hr
  rw [Real.volume_closedBall,ENNReal.toReal_ofReal (by positivity : 0 ≤ 2*r)]
  change 2*(volume.real (Dᶜ ∩ Metric.closedBall t r)/(2*r)) = _
  field_simp
end EuclideanFiveColor
end

noncomputable section
open MeasureTheory Filter Topology Set
namespace EuclideanFiveColor
variable {k : ℕ} (c : ℂ → Fin k) (hc : Measurable c)
def liftPalette (x : ℂ) (i : Fin k) : Set ℝ :=
  ((↑) : ℝ → Angles) ⁻¹' paletteSet c hc x i
lemma liftPalette_measurable (x : ℂ) (i : Fin k) : MeasurableSet (liftPalette c hc x i) :=
  (paletteSet_measurable c hc x i).preimage angleMk_quasiMeasurePreserving.measurable
lemma palette_spatial_densityZero (hw : WeakColoring k c) {x : ℂ} {i : Fin k} {t u : ℝ}
    (ht : LineDensityZero (liftPalette c hc x i)ᶜ t) (hu : Real.sin (u-t) ≠ 0) :
    Tendsto (fun r : ℝ => volume ({z | c z=i} ∩ Metric.closedBall (angularSum x 1 (angleChart (t,u))) r)/
      volume (Metric.closedBall (angularSum x 1 (angleChart (t,u))) r))
        (𝓝[>] 0) (𝓝 (0 : ENNReal)) := by
  apply flat_to_complex_densityZero
  have he := anglePair_quasiMeasurePreserving.ae (palette_first_exclusion c hc hw x i)
  have hAD : ∀ᵐ q : RealPlane ∂volume, Complex.equivRealProdCLM x+circleSum 1 q ∈
      Complex.equivRealProdCLM.symm ⁻¹' {z | c z=i} → q.1 ∈ (liftPalette c hc x i)ᶜ := by
    filter_upwards [he] with q hq hm hd
    apply hq hd
    change c (Complex.equivRealProdCLM.symm (Complex.equivRealProdCLM x+circleSum 1 q))=i at hm
    change c (angularSum x 1 (angleChart q))=i
    rwa [angularSum_chart]
  have hb := circleSum_densityZero (Complex.equivRealProdCLM x) ht hu hAD
  rwa [← circleSum_chart x 1 (t,u)] at hb
lemma palette_spatial_not_densityOne (hw : WeakColoring k c) {x : ℂ} {i : Fin k} {t u : ℝ}
    (ht : LineDensityZero (liftPalette c hc x i)ᶜ t) (hu : Real.sin (u-t) ≠ 0) :
    ¬ DensityOne {z | c z=i} (angularSum x 1 (angleChart (t,u))) := by
  intro hd
  exact zero_ne_one (tendsto_nhds_unique (palette_spatial_densityZero c hc hw ht hu) hd)
end EuclideanFiveColor
end

noncomputable section
open MeasureTheory Filter Topology Set
namespace EuclideanFiveColor
variable {k : ℕ} (c : ℂ → Fin k) (hc : Measurable c)
lemma palette_sample_branch_exclusion (hw : WeakColoring k c) {x y : ℂ} {r : ℝ}
    (hy : TypicalSampling c y r) (i : Fin k) {I : Set ℝ} (hI : MeasurableSet I) {s t : ℝ → ℝ}
    (hq : Measure.QuasiMeasurePreserving s (volume.restrict I) volume)
    (hn : ∀ f ∈ I, Real.sin (t f-s f) ≠ 0)
    (he : ∀ f ∈ I, y+(r : ℂ)*direction (f : Angles)=angularSum x 1 (angleChart (s f,t f))) :
    ∀ᵐ f : ℝ ∂volume.restrict I,
      sampleFn c y r i (f : Angles)*(liftPalette c hc x i).indicator (fun _ => (1 : ℝ)) (s f)=0 := by
  have hd := hq.ae (ae_lineDensityZero_compl (liftPalette_measurable c hc x i))
  have ht := ae_restrict_of_ae (s := I) (angleMk_quasiMeasurePreserving.ae hy.2)
  filter_upwards [hd,ht,ae_restrict_mem hI] with f hfd hft hf
  by_cases hs : s f ∈ liftPalette c hc x i
  · have hzero := palette_spatial_not_densityOne c hc hw (hfd hs) (hn f hf)
    have hi : c (y+(r : ℂ)*direction (f : Angles)) ≠ i := by
      intro hi
      apply hzero
      rw [← he f hf]
      simpa only [Typical,hi] using hft
    simp only [sampleFn,ite_eq_right hi,zero_mul]
  · rw [indicator_of_notMem hs,mul_zero]
end EuclideanFiveColor
end

end OAI


==> anc/erdos-1070/lean/OAI/Geometry/PlaneColoring/PaletteTransport.lean <==
import OAI.Geometry.PlaneColoring.PaletteDensity

namespace OAI

noncomputable section
open MeasureTheory Filter Topology Set
namespace EuclideanFiveColor
lemma angleRep_preserving (a : ℝ) :
    MeasurePreserving (fun t : Angles => (AddCircle.equivIoc (2*Real.pi) a t : ℝ))
      volume (volume.restrict (Ioc a (a+2*Real.pi))) :=
  (measurePreserving_subtype_coe measurableSet_Ioc).comp (AddCircle.measurePreserving_equivIoc _)
lemma weak_lift_Ioc {F : ℕ → Angles → ℝ} {b : Angles → ℝ}
    (hw : ∀ v : Angles → ℝ, Integrable v angularMeasure →
      Tendsto (fun n => ∫ t, F n t*v t ∂angularMeasure) atTop (𝓝 (∫ t, b t*v t ∂angularMeasure)))
    (a : ℝ) (v : ℝ → ℝ) (hv : Integrable v (volume.restrict (Ioc a (a+2*Real.pi)))) :
    Tendsto (fun n => ∫ t in Ioc a (a+2*Real.pi), F n (t : Angles)*v t) atTop
      (𝓝 (∫ t in Ioc a (a+2*Real.pi), b (t : Angles)*v t)) := by
  let V : Angles → ℝ := AddCircle.liftIoc (2*Real.pi) a v
  have hvi : Integrable V (volume : Measure Angles) := (angleRep_preserving a).integrable_comp_of_integrable hv
  have hva : Integrable V angularMeasure := by
    rw [AddCircle.volume_eq_smul_haarAddCircle] at hvi
    exact (integrable_smul_measure (by positivity : ENNReal.ofReal (2*Real.pi) ≠ 0) (ENNReal.ofReal_ne_top)).mp hvi
  have h := (hw V hva).const_mul (2*Real.pi)
  have he (f : Angles → ℝ) : (∫ t in Ioc a (a+2*Real.pi), f (t : Angles)*v t) =
      (2*Real.pi)*(∫ t, f t*V t ∂angularMeasure) := by
    have hpre := AddCircle.integral_preimage (2*Real.pi) a (fun t => f t*V t)
    have hi : (∫ t in Ioc a (a+2*Real.pi), f (t : Angles)*v t) =
        ∫ t in Ioc a (a+2*Real.pi), f (t : Angles)*V (t : Angles) := by
      apply setIntegral_congr_fun measurableSet_Ioc
      intro t ht
      change f (t : Angles)*v t=f (t : Angles)*V (t : Angles)
      rw [show V (t : Angles)=v t from AddCircle.liftIoc_coe_apply ht]
    rw [hi,hpre,AddCircle.volume_eq_smul_haarAddCircle,integral_smul_measure,
      ENNReal.toReal_ofReal (by positivity : 0 ≤ 2*Real.pi),smul_eq_mul]
    rfl
  simpa only [← he] using h
lemma weak_restrict {X : Type*} [MeasurableSpace X] {μ : Measure X}
    {F : ℕ → X → ℝ} {b : X → ℝ}
    (hw : ∀ v : X → ℝ, Integrable v μ →
      Tendsto (fun n => ∫ t, F n t*v t ∂μ) atTop (𝓝 (∫ t, b t*v t ∂μ)))
    {I : Set X} (hI : MeasurableSet I) :
    ∀ v : X → ℝ, Integrable v (μ.restrict I) →
      Tendsto (fun n => ∫ t, F n t*v t ∂μ.restrict I) atTop
        (𝓝 (∫ t, b t*v t ∂μ.restrict I)) := by
  intro v hv
  have hvi : Integrable (I.indicator v) μ := (integrable_indicator_iff hI).mpr hv
  have h := hw (I.indicator v) hvi
  have he (f : X → ℝ) : (fun t => f t*I.indicator v t)=I.indicator (fun t => f t*v t) := by
    funext t
    by_cases ht : t ∈ I <;> simp [ht]
  simpa only [he,integral_indicator hI] using h
lemma weak_lift_set {F : ℕ → Angles → ℝ} {b : Angles → ℝ}
    (hw : ∀ v : Angles → ℝ, Integrable v angularMeasure →
      Tendsto (fun n => ∫ t, F n t*v t ∂angularMeasure) atTop (𝓝 (∫ t, b t*v t ∂angularMeasure)))
    {I : Set ℝ} (hI : MeasurableSet I) {a : ℝ} (hIa : I ⊆ Ioc a (a+2*Real.pi)) :
    ∀ v : ℝ → ℝ, Integrable v (volume.restrict I) →
      Tendsto (fun n => ∫ t in I, F n (t : Angles)*v t) atTop
        (𝓝 (∫ t in I, b (t : Angles)*v t)) := by
  have h := weak_restrict (weak_lift_Ioc hw a) hI
  simpa only [Measure.restrict_restrict hI,inter_eq_left.mpr hIa] using h
end EuclideanFiveColor
end

noncomputable section
open MeasureTheory Filter Topology
namespace EuclideanFiveColor
lemma weak_strong_disjoint_single {X : Type*} [MeasurableSpace X]
    {μ : Measure X} [IsFiniteMeasure μ]
    {F : ℕ → X → ℝ} {b : X → ℝ} {G : ℕ → X → ℝ} {g : X → ℝ}
    (hF : ∀ n, Measurable (F n)) (hb : Measurable b)
    (hG : ∀ n, Measurable (G n)) (hg : Measurable g)
    (hFb : ∀ n x, 0 ≤ F n x ∧ F n x ≤ 1)
    (hbb : ∀ᵐ x ∂μ, 0 ≤ b x ∧ b x ≤ 1)
    (hGb : ∀ n p, 0 ≤ G n p ∧ G n p ≤ 1)
    (hgb : ∀ p, 0 ≤ g p ∧ g p ≤ 1)
    (hw : ∀ v : X → ℝ, Integrable v μ →
      Tendsto (fun n => ∫ x, F n x*v x ∂μ) atTop (𝓝 (∫ x, b x*v x ∂μ)))
    (hs : Tendsto (fun n => ∫ p, ‖G n p-g p‖ ∂μ) atTop (𝓝 0))
    (hz : ∀ n, ∀ᵐ p ∂μ, F n p*G n p=0) :
    ∀ᵐ p ∂μ, b p*g p=0 := by
  have hgi : Integrable g (μ) := Integrable.of_bound hg.aestronglyMeasurable 1
    (Eventually.of_forall fun p => by rw [Real.norm_eq_abs,abs_of_nonneg (hgb p).1]; exact (hgb p).2)
  have hFi (n : ℕ) : Integrable (fun p : X => F n p*g p) (μ) := by
    apply Integrable.of_bound ((hF n).mul hg).aestronglyMeasurable 1
    exact Eventually.of_forall fun p => by
      change ‖F n p*g p‖ ≤ 1
      rw [Real.norm_eq_abs,abs_of_nonneg (mul_nonneg (hFb n p).1 (hgb p).1)]
      exact (mul_le_of_le_one_left (hgb p).1 (hFb n p).2).trans (hgb p).2
  have hbi : Integrable (fun p : X => b p*g p) (μ) := by
    apply Integrable.of_bound (hb.mul hg).aestronglyMeasurable 1
    filter_upwards [hbb] with p hp
    change ‖b p*g p‖ ≤ 1
    rw [Real.norm_eq_abs,abs_of_nonneg (mul_nonneg hp.1 (hgb p).1)]
    exact (mul_le_of_le_one_left (hgb p).1 hp.2).trans (hgb p).2
  have herr (n : ℕ) : Integrable (fun p => ‖G n p-g p‖) (μ) := by
    apply Integrable.of_bound ((hG n).sub hg).norm.aestronglyMeasurable 1
    exact Eventually.of_forall fun p => by
      rw [norm_norm,Real.norm_eq_abs,abs_le]
      change -1 ≤ G n p-g p ∧ G n p-g p ≤ 1
      constructor <;> linarith [(hGb n p).1,(hGb n p).2,(hgb p).1,(hgb p).2]
  have hi0 : Tendsto (fun n => ∫ p, F n p*g p ∂μ) atTop (𝓝 0) := by
    apply squeeze_zero (fun n => integral_nonneg fun p => mul_nonneg (hFb n p).1 (hgb p).1) _ hs
    intro n
    apply integral_mono_ae (hFi n) (herr n)
    filter_upwards [hz n] with p hp
    rw [Real.norm_eq_abs]
    calc
      F n p*g p = F n p*(g p-G n p) := by rw [mul_sub,hp,sub_zero]
      _ ≤ |g p-G n p| := by
        calc
          _ ≤ F n p*|g p-G n p| := mul_le_mul_of_nonneg_left (le_abs_self _) (hFb n p).1
          _ ≤ 1*|g p-G n p| := mul_le_mul_of_nonneg_right (hFb n p).2 (abs_nonneg _)
          _ = _ := one_mul _
      _ = |G n p-g p| := abs_sub_comm _ _
  have he0 : (∫ p, b p*g p ∂μ)=0 := tendsto_nhds_unique (hw g hgi) hi0
  exact (integral_eq_zero_iff_of_nonneg_ae
    (hbb.mono fun p hp => mul_nonneg hp.1 (hgb p).1) hbi).mp he0
lemma weak_strong_disjoint_single_eventual {X : Type*} [MeasurableSpace X]
    {μ : Measure X} [IsFiniteMeasure μ]
    {F : ℕ → X → ℝ} {b : X → ℝ} {G : ℕ → X → ℝ} {g : X → ℝ}
    (hF : ∀ n, Measurable (F n)) (hb : Measurable b)
    (hG : ∀ n, Measurable (G n)) (hg : Measurable g)
    (hFb : ∀ n x, 0 ≤ F n x ∧ F n x ≤ 1)
    (hbb : ∀ᵐ x ∂μ, 0 ≤ b x ∧ b x ≤ 1)
    (hGb : ∀ n p, 0 ≤ G n p ∧ G n p ≤ 1)
    (hgb : ∀ p, 0 ≤ g p ∧ g p ≤ 1)
    (hw : ∀ v : X → ℝ, Integrable v μ →
      Tendsto (fun n => ∫ x, F n x*v x ∂μ) atTop (𝓝 (∫ x, b x*v x ∂μ)))
    (hs : Tendsto (fun n => ∫ p, ‖G n p-g p‖ ∂μ) atTop (𝓝 0))
    (hz : ∀ᶠ n in atTop, ∀ᵐ p ∂μ, F n p*G n p=0) :
    ∀ᵐ p ∂μ, b p*g p=0 := by
  obtain ⟨N,hN⟩ := eventually_atTop.mp hz
  exact weak_strong_disjoint_single (fun n => hF (n+N)) hb (fun n => hG (n+N)) hg
    (fun n => hFb (n+N)) hbb (fun n => hGb (n+N)) hgb
    (fun v hv => (tendsto_add_atTop_iff_nat N).mpr (hw v hv))
    ((tendsto_add_atTop_iff_nat N).mpr hs) (fun n => hN _ (Nat.le_add_left N n))
end EuclideanFiveColor
end

noncomputable section
open MeasureTheory Filter Topology Set
open scoped NNReal
namespace EuclideanFiveColor
variable {k : ℕ} (c : ℂ → Fin k) (hc : Measurable c)
lemma palette_trace_branch (hw : WeakColoring k c) {x z : ℂ} {t u a : ℝ}
    (h : Real.sin (u-t) ≠ 0) {P : Set CircleParameter} {I : Set ℝ} {K : ℝ≥0}
    (hP : P ∈ 𝓝 (samplingParameter x z 1))
    (hI : MeasurableSet I) (hIa : I ⊆ Ioc a (a+2*Real.pi))
    (hA : ∀ q ∈ P, AntilipschitzWith K (I.domRestrict (fun v => circleEndpoint h (q,v))))
    (hB : ∀ q ∈ P, ∀ v ∈ I, circleTarget (q,v) ∈ (circleInverseHomeo h).target ∧
      Real.sin ((circleInverse h (circleTarget (q,v))).2-(circleInverse h (circleTarget (q,v))).1) ≠ 0 ∧
      circleEndpoint h (q,v) ∈ Metric.closedBall t 1)
    {b : TraceVector k} (hb : IsTrace c hc z b) (i : Fin k) :
    ∀ᵐ f : ℝ ∂volume.restrict I, traceValue b i (f : Angles)*
      (liftPalette c hc x i).indicator (fun _ => (1 : ℝ)) (circleEndpoint h (samplingParameter x z 1,f))=0 := by
  have : IsFiniteMeasure (volume.restrict I) := isFiniteMeasure_restrict.mpr
    (ne_of_lt ((measure_mono (hIa.trans Ioc_subset_Icc_self)).trans_lt isCompact_Icc.measure_lt_top))
  have : IsFiniteMeasure (volume.restrict (Metric.closedBall t 1)) :=
    isFiniteMeasure_restrict.mpr (isCompact_closedBall t 1).measure_lt_top.ne
  have hp : samplingParameter x z 1 ∈ P := mem_of_mem_nhds hP
  obtain ⟨y,r,hy,hyt,hrt,hwt⟩ := trace_realization_weakStar c hc hb
  let p : ℕ → CircleParameter := fun n => samplingParameter x (y n) (r n)
  let p₀ := samplingParameter x z 1
  let T : ℕ → ℝ → ℝ := fun n f => circleEndpoint h (p n,f)
  let S : ℝ → ℝ := fun f => circleEndpoint h (p₀,f)
  have hpt : Tendsto p atTop (𝓝 p₀) := samplingParameter_tendsto hyt hrt
  have hpn : ∀ᶠ n in atTop, p n ∈ P := hpt hP
  have hTm (n : ℕ) : Measurable (T n) :=
    (circleEndpoint_measurable h).comp (measurable_const.prodMk measurable_id)
  have hSm : Measurable S := (circleEndpoint_measurable h).comp (measurable_const.prodMk measurable_id)
  let D := liftPalette c hc x i
  have hDm : MeasurableSet D := liftPalette_measurable c hc x i
  have hDind : Measurable (D.indicator (fun _ => (1 : ℝ))) := measurable_const.indicator hDm
  have hs : Tendsto (fun n => ∫ f in I, ‖D.indicator (fun _ => (1 : ℝ)) (T n f)-
      D.indicator (fun _ => (1 : ℝ)) (S f)‖) atTop (𝓝 0) := by
    apply line_indicator_pullback_L1 hTm hSm (isCompact_closedBall t 1) hDm
    · exact hpn.mono fun n hn => hA (p n) hn
    · exact hA p₀ hp
    · exact hpn.mono fun n hn f hf => (hB (p n) hn f hf).2.2
    · exact fun f hf => (hB p₀ hp f hf).2.2
    · filter_upwards [ae_restrict_mem hI] with f hf
      exact ((circleInverse_continuousAt h (hB p₀ hp f hf).1).fst.comp
        circleTarget_continuous.continuousAt).tendsto.comp (hpt.prodMk_nhds tendsto_const_nhds)
  have hz : ∀ᶠ n in atTop, ∀ᵐ f : ℝ ∂volume.restrict I,
      sampleFn c (y n) (r n) i (f : Angles)*D.indicator (fun _ => (1 : ℝ)) (T n f)=0 := by
    filter_upwards [hpn] with n hn
    exact palette_sample_branch_exclusion c hc hw (hy n) i hI
      (line_antilipschitz_qmp (hTm n) (hA (p n) hn))
      (fun f hf => (hB (p n) hn f hf).2.1)
      (fun f hf => circleInverse_sampling h (hB (p n) hn f hf).1)
  have hbb : ∀ᵐ f : ℝ ∂volume.restrict I, 0 ≤ traceValue b i (f : Angles) ∧ traceValue b i (f : Angles) ≤ 1 :=
    ae_restrict_of_ae (angleMk_quasiMeasurePreserving.ae
      (((trace_bounds c hc hb).1 i).and ((trace_bounds c hc hb).2.1 i)))
  have hgi (f : ℝ) : 0 ≤ D.indicator (fun _ => (1 : ℝ)) f ∧ D.indicator (fun _ => (1 : ℝ)) f ≤ 1 := by
    by_cases hf : f ∈ D <;> simp [hf]
  exact weak_strong_disjoint_single_eventual
    (fun n => (sampleFn_measurable c hc (y n) (r n) i).comp angleMk_quasiMeasurePreserving.measurable)
    ((Lp.stronglyMeasurable (traceValue b i)).measurable.comp angleMk_quasiMeasurePreserving.measurable)
    (fun n => hDind.comp (hTm n)) (hDind.comp hSm)
    (fun n f => ⟨sampleFn_nonneg c _ _ _ _,sampleFn_le_one c _ _ _ _⟩) hbb
    (fun n f => hgi (T n f)) (fun f => hgi (S f))
    (weak_lift_set (hwt i) hI hIa) hs hz
end EuclideanFiveColor
end

noncomputable section
open MeasureTheory Filter Topology Set
namespace EuclideanFiveColor
variable {k : ℕ} (c : ℂ → Fin k) (hc : Measurable c)
lemma palette_branch_local (hw : WeakColoring k c) {x z : ℂ} {t u a : ℝ}
    (h : Real.sin (u-t) ≠ 0)
    (he : circleTarget (samplingParameter x z 1,a)=circleSum 1 (t,u))
    (ha : Real.sin (a-u) ≠ 0) :
    ∃ I : Set ℝ, IsOpen I ∧ a ∈ I ∧ ∀ i : Fin k,
      ∀ᵐ f : ℝ ∂volume.restrict I,
        f ∈ liftPalette c hc z i → circleEndpoint h (samplingParameter x z 1,f) ∉ liftPalette c hc x i := by
  obtain ⟨P,I,hP,hp,hI,haI,hIa,K,hA,hB⟩ := circleEndpoint_good_neighborhood h he rfl ha
  refine ⟨I,hI,haI,fun i => ?_⟩
  have ht : ∀ᵐ f : ℝ ∂volume.restrict I, ∀ b ∈ paletteGenerators c hc z i,
      traceValue b.1 i (f : Angles)*(liftPalette c hc x i).indicator (fun _ => (1 : ℝ))
        (circleEndpoint h (samplingParameter x z 1,f))=0 := by
    apply (ae_ball_iff (paletteGenerators_countable c hc z i)).mpr
    intro b _
    exact palette_trace_branch c hc hw h (hP.mem_nhds hp) hI.measurableSet hIa hA hB b.2 i
  filter_upwards [ht] with f hf hfm hxs
  obtain ⟨b,hb,hbf⟩ := mem_iUnion₂.mp (show (f : Angles) ∈ paletteSet c hc z i from hfm)
  have hz := hf b hb
  rw [indicator_of_mem hxs,mul_one] at hz
  exact (ne_of_gt hbf) hz
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
lemma circleInverse_left {t u : ℝ} (h : Real.sin (u-t) ≠ 0) {q : RealPlane}
    (hq : q ∈ (circleInverseHomeo h).source) : circleInverse h (circleSum 1 q)=q := by
  have ht : circleSum 1 q ∈ (circleInverseHomeo h).target := (circleInverseHomeo h).map_source hq
  rw [circleInverse_eq h ht]
  exact (circleInverseHomeo h).left_inv hq
lemma circleEndpoint_eventuallyEq {x z : ℂ} {a : ℝ} {s t : ℝ → ℝ}
    (hs : ContinuousAt s a) (ht : ContinuousAt t a) (h : Real.sin (t a-s a) ≠ 0)
    (he : ∀ᶠ f in 𝓝 a, circleTarget (samplingParameter x z 1,f)=circleSum 1 (s f,t f)) :
    ∀ᶠ f in 𝓝 a, circleEndpoint h (samplingParameter x z 1,f)=s f := by
  have hp : (s a,t a) ∈ (circleInverseHomeo h).source :=
    (show HasStrictFDerivAt (circleSum 1)
      (circleSumDerivEquiv (r := 1) (p := (s a,t a)) (by simpa only [one_mul] using h) : RealPlane →L[ℝ] RealPlane)
      (s a,t a) from circleSum_strict 1 (s a,t a)).mem_toOpenPartialHomeomorph_source
  have hf := (hs.prodMk ht) ((circleInverseHomeo h).open_source.mem_nhds hp)
  filter_upwards [hf,he] with f hf he
  simp only [circleEndpoint,he,circleInverse_left h hf]
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
lemma ae_of_locally_ae {X : Type*} [TopologicalSpace X] [SecondCountableTopology X]
    [MeasurableSpace X] (μ : Measure X) {S : Set X} {P : X → Prop}
    (h : ∀x∈S,∃U : Set X,IsOpen U ∧ x∈U ∧ ∀ᵐy∂μ,y∈U → P y) :
    ∀ᵐx∂μ,x∈S → P x := by
  choose U ho hm ha using fun x : S => h x x.2
  obtain ⟨T,hT,hcov⟩ := (HereditarilyLindelofSpace.isLindelof S).elim_countable_subcover U ho
    (by intro x hx; exact mem_iUnion.mpr ⟨⟨x,hx⟩,hm ⟨x,hx⟩⟩)
  have hh : ∀ᵐy∂μ,∀x∈T,y∈U x → P y := (ae_ball_iff hT).mpr (fun x _ => ha x)
  filter_upwards [hh] with y hy hs
  obtain ⟨x,hx,hyU⟩ := mem_iUnion₂.mp (hcov hs)
  exact hy x hx hyU
lemma ae_restrict_of_locally_ae {X : Type*} [TopologicalSpace X] [SecondCountableTopology X]
    [MeasurableSpace X] [BorelSpace X] {μ : Measure X} {S : Set X} {P : X → Prop}
    (hS : MeasurableSet S)
    (h : ∀x∈S,∃U : Set X,IsOpen U ∧ x∈U ∧ ∀ᵐy∂μ.restrict U,P y) :
    ∀ᵐx∂μ.restrict S,P x := by
  apply (ae_restrict_iff' hS).mpr
  apply ae_of_locally_ae μ
  intro x hx
  obtain ⟨U,hU,hxU,ha⟩ := h x hx
  exact ⟨U,hU,hxU,(ae_restrict_iff' hU.measurableSet).mp ha⟩
end EuclideanFiveColor
end

noncomputable section
open MeasureTheory Filter Topology Set
namespace EuclideanFiveColor
variable {k : ℕ} (c : ℂ → Fin k) (hc : Measurable c)
lemma palette_transport_real (hw : WeakColoring k c) {x z : ℂ} {U : Set ℝ} (hU : IsOpen U)
    {s t : ℝ → ℝ} (hs : ContinuousOn s U) (ht : ContinuousOn t U)
    (hnp : ∀ a ∈ U, Real.sin (t a-s a) ≠ 0)
    (hss : ∀ a ∈ U, Real.sin (a-t a) ≠ 0)
    (he : ∀ a ∈ U, circleTarget (samplingParameter x z 1,a)=circleSum 1 (s a,t a)) (i : Fin k) :
    ∀ᵐ f : ℝ ∂volume.restrict U, f ∈ liftPalette c hc z i → s f ∉ liftPalette c hc x i := by
  apply ae_restrict_of_locally_ae hU.measurableSet
  intro a ha
  obtain ⟨I,hI,haI,hb⟩ := palette_branch_local c hc hw (hnp a ha) (he a ha) (hss a ha)
  have heq := circleEndpoint_eventuallyEq (hs.continuousAt (hU.mem_nhds ha))
    (ht.continuousAt (hU.mem_nhds ha)) (hnp a ha)
    ((show ∀ᶠ f in 𝓝 a, f ∈ U from hU.mem_nhds ha).mono fun f hf => he f hf)
  obtain ⟨V,hV,hVo,haV⟩ := mem_nhds_iff.mp heq
  refine ⟨I ∩ V,hI.inter hVo,⟨haI,haV⟩,?_⟩
  have hb' := ae_restrict_of_ae_restrict_of_subset (s := I ∩ V) (t := I) inter_subset_left (hb i)
  filter_upwards [hb',ae_restrict_mem (hI.inter hVo).measurableSet] with f hf hfI
  rw [hV hfI.2] at hf
  exact hf
end EuclideanFiveColor
end

noncomputable section
open Filter Topology Set MeasureTheory
namespace EuclideanFiveColor
lemma endpoint_fiber_nonzero {x z : ℂ} {a ds dt : ℝ} {s t : ℝ → ℝ}
    (hs : HasDerivAt s ds a) (ht : HasDerivAt t dt a) (hds : ds ≠ 0)
    (hn : Real.sin (t a-s a) ≠ 0)
    (he : ∀ᶠ f in 𝓝 a, circleTarget (samplingParameter x z 1,f)=circleSum 1 (s f,t f)) :
    Real.sin (a-t a) ≠ 0 := by
  have hv : HasDerivAt (fun f => circleTarget (samplingParameter x z 1,f))
      (-Real.sin a,Real.cos a) a := by
    simpa only [circleTarget,samplingParameter,one_smul] using
      ((Real.hasDerivAt_cos a).prodMk (Real.hasDerivAt_sin a)).const_add (Complex.equivRealProdCLM (z-x))
  have hc₁ := (Real.hasDerivAt_cos (s a)).comp a hs
  have hc₂ := (Real.hasDerivAt_cos (t a)).comp a ht
  have hs₁ := (Real.hasDerivAt_sin (s a)).comp a hs
  have hs₂ := (Real.hasDerivAt_sin (t a)).comp a ht
  have hw : HasDerivAt (fun f => circleSum 1 (s f,t f))
      (-Real.sin (s a)*ds+-Real.sin (t a)*dt,Real.cos (s a)*ds+Real.cos (t a)*dt) a := by
    have h := (hc₁.add hc₂).prodMk (hs₁.add hs₂)
    convert h using 1; simp [circleSum,Function.comp_def]
  have hd := (hv.congr_of_eventuallyEq (Filter.EventuallyEq.symm he)).unique hw
  have h₁ := congrArg Prod.fst hd
  have h₂ := congrArg Prod.snd hd
  dsimp only at h₁ h₂
  have hid : Real.sin (a-t a)=ds*Real.sin (s a-t a) := by
    rw [Real.sin_sub,Real.sin_sub]
    linear_combination -(Real.cos (t a))*h₁-(Real.sin (t a))*h₂
  rw [hid]
  apply mul_ne_zero hds
  rw [show s a-t a=-(t a-s a) by ring,Real.sin_neg,neg_ne_zero]
  exact hn
end EuclideanFiveColor
end

noncomputable section
open MeasureTheory Filter Topology Set
namespace EuclideanFiveColor
variable {k : ℕ} (c : ℂ → Fin k) (hc : Measurable c)
lemma palette_smooth_transport (hw : WeakColoring k c) {x z : ℂ} {U : Set ℝ} (hU : IsOpen U)
    {s t ds dt : ℝ → ℝ} (hs : ∀ a ∈ U, HasDerivAt s (ds a) a)
    (ht : ∀ a ∈ U, HasDerivAt t (dt a) a) (hds : ∀ a ∈ U, ds a ≠ 0)
    (hnp : ∀ a ∈ U, Real.sin (t a-s a) ≠ 0)
    (he : ∀ a ∈ U, circleTarget (samplingParameter x z 1,a)=circleSum 1 (s a,t a)) (i : Fin k) :
    ∀ᵐ f : ℝ ∂volume.restrict U, f ∈ liftPalette c hc z i → s f ∉ liftPalette c hc x i := by
  apply palette_transport_real c hc hw hU (fun a ha => (hs a ha).continuousAt.continuousWithinAt)
    (fun a ha => (ht a ha).continuousAt.continuousWithinAt) hnp ?_ he i
  intro a ha
  exact endpoint_fiber_nonzero (hs a ha) (ht a ha) (hds a ha) (hnp a ha)
    ((show ∀ᶠ f in 𝓝 a, f ∈ U from hU.mem_nhds ha).mono fun f hf => he f hf)
end EuclideanFiveColor
end

noncomputable section
open MeasureTheory Set Filter Topology
namespace EuclideanFiveColor
lemma palette_transport_param {k : ℕ} (c : ℂ → Fin k) (hc : Measurable c) (hw : WeakColoring k c)
    {x z : ℂ} {a s t Da Ds Dt : ℝ → ℝ}
    (ha : ∀ r, HasDerivAt a (Da r) r) (hpos : ∀ r, (1/2 : ℝ) ≤ Da r)
    (hs : ∀ r, HasDerivAt s (Ds r) r) (ht : ∀ r, HasDerivAt t (Dt r) r)
    (hDs : ∀ r, Ds r ≠ 0) (hnp : ∀ r, Real.sin (t r-s r) ≠ 0)
    (he : ∀ r, circleTarget (samplingParameter x z 1,a r)=circleSum 1 (s r,t r)) (i : Fin k) :
    ∀ᵐ r : ℝ ∂volume, a r ∈ liftPalette c hc z i → s r ∉ liftPalette c hc x i := by
  let e := derivLowerOrderIso ha hpos
  have heq : ∀ r, e r=a r := fun _ => rfl
  have hinv : ∀ y, HasDerivAt e.symm (Da (e.symm y))⁻¹ y := by
    intro y
    apply HasDerivAt.of_local_left_inverse e.symm.continuous.continuousAt (ha (e.symm y))
      (ne_of_gt (lt_of_lt_of_le (by norm_num) (hpos _)))
    exact Filter.Eventually.of_forall fun r => by rw [← heq,e.apply_symm_apply]
  have h := palette_smooth_transport c hc hw (x := x) (z := z) isOpen_univ
    (s := s ∘ e.symm) (t := t ∘ e.symm)
    (fun y _ => (hs _).comp y (hinv y)) (fun y _ => (ht _).comp y (hinv y))
    (fun y _ => mul_ne_zero (hDs _) (inv_ne_zero (ne_of_gt (lt_of_lt_of_le (by norm_num) (hpos _)))))
    (fun y _ => hnp _) (fun y _ => by simpa only [Function.comp_apply,← heq,e.apply_symm_apply] using he (e.symm y)) i
  rw [Measure.restrict_univ] at h
  have h' := (deriv_lower_qmp ha hpos).ae h
  simpa only [Function.comp_apply,← heq,e.symm_apply_apply] using h'
end EuclideanFiveColor
end

noncomputable section
open Filter Topology Set MeasureTheory
namespace EuclideanFiveColor
def sixty : ℝ := Real.pi/3
lemma sin_sixty_ne : Real.sin sixty ≠ 0 := by
  rw [sixty,Real.sin_pi_div_three]
  positivity
lemma sin_twice_sixty_ne : Real.sin (2*sixty) ≠ 0 := by
  rw [Real.sin_two_mul,sixty,Real.sin_pi_div_three,Real.cos_pi_div_three]
  positivity
lemma sixty_sum (x : ℂ) (a : ℝ) :
    circleTarget (samplingParameter x x 1,a)=circleSum 1 (a+sixty,a-sixty) := by
  simp only [circleTarget,samplingParameter,sub_self,map_zero,one_smul,zero_add]
  ext <;> simp only [circleSum,one_mul,Real.cos_add,Real.cos_sub,Real.sin_add,Real.sin_sub]
  · rw [sixty,Real.cos_pi_div_three]
    ring
  · rw [sixty,Real.cos_pi_div_three]
    ring
end EuclideanFiveColor
end

noncomputable section
open Filter Topology Set MeasureTheory
namespace EuclideanFiveColor
lemma ae_angular_of_ae_line {p : Angles → Prop} (hp : MeasurableSet {t | p t})
    (h : ∀ᵐ t : ℝ ∂volume, p (t : Angles)) : ∀ᵐ t ∂angularMeasure, p t := by
  have hh : ∀ᵐ t ∂(volume : Measure Angles), p t := by
    rw [← (AddCircle.measurePreserving_mk (2*Real.pi) 0).map_eq]
    exact (ae_map_iff (AddCircle.measurePreserving_mk (2*Real.pi) 0).measurable.aemeasurable hp).mpr
      (ae_restrict_of_ae h)
  rw [AddCircle.volume_eq_smul_haarAddCircle] at hh
  exact (Measure.ae_ennreal_smul_measure_iff (by positivity : ENNReal.ofReal (2*Real.pi) ≠ 0)).mp hh
lemma ae_sin_sub_ne_zero (t : ℝ) : ∀ᵐ a : ℝ ∂volume, Real.sin (a-t) ≠ 0 := by
  have hs : {a : ℝ | Real.sin (a-t)=0} ⊆ range (fun n : ℤ => t+n*Real.pi) := by
    intro a ha
    obtain ⟨n,hn⟩ := Real.sin_eq_zero_iff.mp ha
    exact ⟨n,by linarith⟩
  change volume {a : ℝ | ¬Real.sin (a-t) ≠ 0}=0
  simpa only [not_not] using measure_mono_null hs ((countable_range _).measure_zero volume)
end EuclideanFiveColor
end

noncomputable section
open MeasureTheory Filter Topology Set
namespace EuclideanFiveColor
variable {k : ℕ} (c : ℂ → Fin k) (hc : Measurable c)
lemma palette_sixty_real (hw : WeakColoring k c) (x : ℂ) (i : Fin k) :
    ∀ᵐ f : ℝ ∂volume, f ∈ liftPalette c hc x i → f+sixty ∉ liftPalette c hc x i := by
  have h := palette_transport_real c hc hw (x := x) (z := x) isOpen_univ
    (s := fun a => a+sixty) (t := fun a => a-sixty)
    (continuous_id.add continuous_const).continuousOn (continuous_id.sub continuous_const).continuousOn
    (fun a _ => by
      rw [show (a-sixty)-(a+sixty)=-(2*sixty) by ring,Real.sin_neg,neg_ne_zero]
      exact sin_twice_sixty_ne)
    (fun a _ => by simpa only [sub_sub_cancel] using sin_sixty_ne)
    (fun a _ => sixty_sum x a) i
  simpa only [Measure.restrict_univ] using h
lemma palette_sixty (hw : WeakColoring k c) (x : ℂ) (i : Fin k) :
    ∀ᵐ f ∂angularMeasure, f ∈ paletteSet c hc x i → f+(sixty : Angles) ∉ paletteSet c hc x i := by
  apply ae_angular_of_ae_line
  · simpa only [imp_iff_not_or,Set.compl_def,Set.union_def,Set.preimage,Function.id_def,Set.mem_ofPred_eq] using (paletteSet_measurable c hc x i).compl.union
      (((paletteSet_measurable c hc x i).preimage (measurable_id.add_const (sixty : Angles))).compl)
  · simpa only [liftPalette,mem_preimage,AddCircle.coe_add] using palette_sixty_real c hc hw x i
lemma palette_sixty_disjoint (hw : WeakColoring k c) (x : ℂ) :
    ∀ᵐ f ∂angularMeasure, Disjoint (palette c hc x f) (palette c hc x (f+(sixty : Angles))) := by
  filter_upwards [ae_all_iff.mpr (fun i => palette_sixty c hc hw x i)] with f hf
  exact Finset.disjoint_left.mpr fun i hi hj => hf i ((mem_palette c hc x f i).mp hi)
    ((mem_palette c hc x (f+(sixty : Angles)) i).mp hj)
end EuclideanFiveColor
end

end OAI


==> anc/erdos-1070/lean/OAI/Geometry/PlaneColoring/Palettes.lean <==
import OAI.Geometry.PlaneColoring.Transitions

namespace OAI

noncomputable section
open MeasureTheory Filter Topology
namespace EuclideanFiveColor
variable {k : ℕ} (c : ℂ → Fin k) (hc : Measurable c)
abbrev Traces (x : ℂ) := {b : TraceVector k // IsTrace c hc x b}
def tracePositive (x : ℂ) (i : Fin k) (b : Traces c hc x) : Set Angles :=
  {t | 0 < traceValue b.1 i t}
lemma tracePositive_measurable (x : ℂ) (i : Fin k) (b : Traces c hc x) :
    MeasurableSet (tracePositive c hc x i b) :=
  measurableSet_lt measurable_const (Lp.stronglyMeasurable _).measurable
def paletteGenerators (x : ℂ) (i : Fin k) : Set (Traces c hc x) :=
  (exists_countable_essential_union angularMeasure (tracePositive c hc x i) (tracePositive_measurable c hc x i)).choose
lemma paletteGenerators_countable (x : ℂ) (i : Fin k) : (paletteGenerators c hc x i).Countable :=
  (exists_countable_essential_union angularMeasure (tracePositive c hc x i) (tracePositive_measurable c hc x i)).choose_spec.1
def paletteSet (x : ℂ) (i : Fin k) : Set Angles :=
  ⋃ b ∈ paletteGenerators c hc x i, tracePositive c hc x i b
lemma paletteSet_measurable (x : ℂ) (i : Fin k) : MeasurableSet (paletteSet c hc x i) :=
  MeasurableSet.biUnion (paletteGenerators_countable c hc x i) (fun b _ => tracePositive_measurable c hc x i b)
lemma tracePositive_le_palette (x : ℂ) (i : Fin k) (b : Traces c hc x) :
    tracePositive c hc x i b ≤ᵐ[angularMeasure] paletteSet c hc x i :=
  (exists_countable_essential_union angularMeasure (tracePositive c hc x i) (tracePositive_measurable c hc x i)).choose_spec.2 b
lemma paletteSet_minimal (x : ℂ) (i : Fin k) {A : Set Angles}
    (hA : ∀ b : Traces c hc x, tracePositive c hc x i b ≤ᵐ[angularMeasure] A) :
    paletteSet c hc x i ≤ᵐ[angularMeasure] A := by
  have hh : ∀ᵐ t ∂angularMeasure, ∀ b ∈ paletteGenerators c hc x i, t ∈ tracePositive c hc x i b → t ∈ A :=
    (ae_ball_iff (paletteGenerators_countable c hc x i)).mpr (fun b _ => hA b)
  filter_upwards [hh] with t ht
  intro hm
  rcases Set.mem_iUnion₂.mp hm with ⟨b,hb,hbt⟩
  exact ht b hb hbt
def palette (x : ℂ) (t : Angles) : Finset (Fin k) := by
  classical
  exact Finset.univ.filter (fun i => t ∈ paletteSet c hc x i)
@[simp] lemma mem_palette (x : ℂ) (t : Angles) (i : Fin k) :
    i ∈ palette c hc x t ↔ t ∈ paletteSet c hc x i := by simp [palette]
lemma palette_nonempty (x : ℂ) : ∀ᵐ t ∂angularMeasure, (palette c hc x t).Nonempty := by
  obtain ⟨b,hb⟩ := exists_trace c hc x
  let B : Traces c hc x := ⟨b,hb⟩
  have hsum := (trace_bounds c hc hb).2.2
  have hs : (fun t => ∑ i, traceValue b i t) =ᵐ[angularMeasure] (fun _ => (1 : ℝ)) := by
    have hh := Lp.coeFn_fun_finsetSum Finset.univ (traceValue b)
    rw [hsum] at hh
    exact hh.symm.trans (oneL2_ae angularMeasure)
  filter_upwards [hs,ae_all_iff.mpr (fun i => tracePositive_le_palette c hc x i B)] with t ht hP
  have he : ∃ i : Fin k, 0 < traceValue b i t := by
    by_contra! hh
    have hz : (∑ i, traceValue b i t) ≤ 0 := Finset.sum_nonpos (fun i _ => hh i)
    linarith
  obtain ⟨i,hi⟩ := he
  exact ⟨i,(mem_palette c hc x t i).mpr ((hP i) hi)⟩
end EuclideanFiveColor
end

noncomputable section
open MeasureTheory Filter Topology
open scoped RealInnerProductSpace
namespace EuclideanFiveColor
variable {k : ℕ} (c : ℂ → Fin k) (hc : Measurable c)
lemma inner_oneL2_integral (f : RealL2 angularMeasure) :
    ⟪f,oneL2 angularMeasure⟫ = ∫ t, f t ∂angularMeasure := by
  rw [real_inner_comm]
  exact (L2.inner_indicatorConstLp_one MeasurableSet.univ (measure_ne_top angularMeasure Set.univ) f).trans
    (by simp)
lemma sample_inner_one (i : Fin k) (q : ℂ) :
    ⟪sample c hc q 1 i,oneL2 angularMeasure⟫ = colorMass c i q := by
  rw [inner_oneL2_integral]
  exact integral_congr_ae (sample_ae c hc q 1 i)
lemma transition_avoiding_trace (hw : WeakColoring k c) {i j : Fin k} {x : ℂ}
    (he : TransitionEdge c i j x) :
    ∃ b : TraceVector k, IsTrace c hc x b ∧ traceValue b i=0 ∧ traceValue b j=0 := by
  obtain ⟨q,hq⟩ := Classical.axiomOfChoice (fun n : ℕ => transition_small_mass c hc hw he
    (R := 1/((n:ℝ)+1)) (ε := 1/((n:ℝ)+1)) (by positivity) (by positivity))
  have hqt : Tendsto q atTop (𝓝 x) := by
    rw [tendsto_iff_dist_tendsto_zero]
    apply squeeze_zero (fun n => dist_nonneg)
      (fun n => (hq n).1.le)
    exact tendsto_one_div_add_atTop_nhds_zero_nat
  obtain ⟨b,_,φ,hφ,hb⟩ := (isCompact_univ : IsCompact (Set.univ : Set (TraceVector k))).isSeqCompact.subseq_of_frequently_in
    (Eventually.frequently (Eventually.of_forall fun n => Set.mem_univ (sampleCode c hc (q n) 1)))
  have htrace : IsTrace c hc x b := trace_of_realization c hc
    (fun n => (hq (φ n)).2.1) (hqt.comp hφ.tendsto_atTop) tendsto_const_nhds hb
  have hmass (a : Fin k) (ha : a=i ∨ a=j) : ∫ t, traceValue b a t ∂angularMeasure = 0 := by
    have ht := (traceCode_tendsto_iff.mp hb) a (oneL2 angularMeasure)
    simp only [Function.comp_apply,traceValue_sampleCode,sample_inner_one] at ht
    rw [inner_oneL2_integral] at ht
    have ht' : Tendsto (fun n => colorMass c a (q n)) atTop (𝓝 0) := by
      apply squeeze_zero (fun n => colorMass_nonneg c a (q n)) (fun n => ?_)
        tendsto_one_div_add_atTop_nhds_zero_nat
      rcases ha with rfl | rfl
      · exact (le_add_of_nonneg_right (colorMass_nonneg c j (q n))).trans (hq n).2.2.le
      · exact (le_add_of_nonneg_left (colorMass_nonneg c i (q n))).trans (hq n).2.2.le
    exact tendsto_nhds_unique ht (ht'.comp hφ.tendsto_atTop)
  have hzero (a : Fin k) (ha : a=i ∨ a=j) : traceValue b a=0 := by
    apply Lp.ext
    have hi : Integrable (traceValue b a) angularMeasure := (Lp.memLp _).integrable (by norm_num)
    have hz := (integral_eq_zero_iff_of_nonneg_ae ((trace_bounds c hc htrace).1 a) hi).mp (hmass a ha)
    exact hz.trans (Lp.coeFn_zero ℝ 2 angularMeasure).symm
  exact ⟨b,htrace,hzero i (Or.inl rfl),hzero j (Or.inr rfl)⟩
lemma edge_palette_not_pair (hw : WeakColoring k c) {i j : Fin k} {x : ℂ}
    (he : TransitionEdge c i j x) : ∀ᵐ t ∂angularMeasure, ¬ palette c hc x t ⊆ {i,j} := by
  obtain ⟨b,hb,hi,hj⟩ := transition_avoiding_trace c hc hw he
  have hs : (fun t => ∑ a, traceValue b a t) =ᵐ[angularMeasure] (fun _ => (1 : ℝ)) := by
    have hh := Lp.coeFn_fun_finsetSum Finset.univ (traceValue b)
    rw [(trace_bounds c hc hb).2.2] at hh
    exact hh.symm.trans (oneL2_ae angularMeasure)
  have hzi : traceValue b i =ᵐ[angularMeasure] (fun _ => (0:ℝ)) := by rw [hi]; exact Lp.coeFn_zero _ _ _
  have hzj : traceValue b j =ᵐ[angularMeasure] (fun _ => (0:ℝ)) := by rw [hj]; exact Lp.coeFn_zero _ _ _
  filter_upwards [hs,hzi,hzj,ae_all_iff.mpr (fun a => tracePositive_le_palette c hc x a ⟨b,hb⟩)] with t ht hi0 hj0 hp hsub
  have hnon : ∀ a : Fin k, traceValue b a t ≤ 0 := by
    intro a
    by_contra! ha
    have ham := hsub ((mem_palette c hc x t a).mpr (hp a ha))
    simp only [Finset.mem_insert,Finset.mem_singleton] at ham
    rcases ham with rfl | rfl <;> linarith
  have hh := Finset.sum_nonpos (s := Finset.univ) (fun a _ => hnon a)
  linarith
end EuclideanFiveColor
end

end OAI


==> anc/erdos-1070/lean/OAI/Geometry/PlaneColoring/PlanarCovers.lean <==
import OAI.Geometry.PlaneColoring.DiskAverages

namespace OAI

noncomputable section
open Set
open scoped NNReal ENNReal
namespace EuclideanFiveColor
lemma finite_packed_cover {X : Type*} [MetricSpace X] {A : Set X} (hA : TotallyBounded A)
    {ρ : ℝ} (hρ : 0<ρ) : ∃ C : Finset X, (↑C : Set X)⊆A ∧
      (∀ x∈A, ∃ c∈C, dist x c≤ρ) ∧
      (↑C : Set X).Pairwise (fun x y => ρ<dist x y) := by
  classical
  let e : ℝ≥0 := ⟨ρ,hρ.le⟩
  obtain ⟨D,_,hD,hcover⟩ := Metric.exists_finite_isCover_of_totallyBounded
    (s := A) (ε := e/2) (by exact div_ne_zero (ne_of_gt (show (0 : ℝ≥0)<e from hρ)) (by norm_num) : e/2≠0) hA
  have hp : Metric.packingNumber e A≠⊤ := by
    have hh := (Metric.packingNumber_two_mul_le_externalCoveringNumber (e/2) A).trans
      hcover.externalCoveringNumber_le_encard
    have he : 2*(e/2)=e := by ring
    rw [he] at hh
    exact ne_top_of_le_ne_top hD.encard_lt_top.ne hh
  let C := Metric.maximalSeparatedSet e A
  have hCf : C.Finite := Set.encard_ne_top_iff.mp (by
    change (Metric.maximalSeparatedSet e A).encard≠⊤
    rwa [Metric.encard_maximalSeparatedSet hp])
  refine ⟨hCf.toFinset,?_,?_,?_⟩
  · simpa only [Set.Finite.coe_toFinset] using (Metric.maximalSeparatedSet_subset (ε := e) (A := A))
  · intro x hx
    obtain ⟨c,hc,hd⟩ := Metric.isCover_maximalSeparatedSet hp hx
    refine ⟨c,hCf.mem_toFinset.mpr hc,?_⟩
    change edist x c≤(e : ℝ≥0∞) at hd
    exact (ENNReal.ofReal_le_coe (b := e)).mp (by simpa only [edist_dist] using hd)
  · intro x hx y hy hne
    have hd := Metric.isSeparated_maximalSeparatedSet (ε := e) (A := A)
      (hCf.mem_toFinset.mp hx) (hCf.mem_toFinset.mp hy) hne
    exact (ENNReal.coe_lt_ofReal (a := e)).mp (by simpa only [edist_dist] using hd)
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory Function
namespace EuclideanFiveColor
variable {k : ℕ} {c : ℂ → Fin k}
lemma diskAverage_product_integrable (hc : Measurable c) {ε : ℝ} (hε : 0<ε)
    (i j : Fin k) (x : ℂ) (r : ℝ) :
    IntegrableOn (fun q => diskAverage c ε i q*diskAverage c ε j q) (Metric.ball x r) := by
  let : IsFiniteMeasure (volume.restrict (Metric.ball x r)) := ⟨by simpa using (lt_top_iff_ne_top.mpr (ball_ne_top x r))⟩
  apply Integrable.of_bound (((diskAverage_lipschitz hc hε i).continuous.mul
    (diskAverage_lipschitz hc hε j).continuous).aestronglyMeasurable) 1
  exact Eventually.of_forall fun q => by
    change ‖diskAverage c ε i q*diskAverage c ε j q‖≤1
    rw [Real.norm_eq_abs,abs_of_nonneg (mul_nonneg (diskAverage_nonneg c ε i q) (diskAverage_nonneg c ε j q))]
    exact (mul_le_of_le_one_left (diskAverage_nonneg c ε j q)
      (diskAverage_le_one hc hε i q)).trans (diskAverage_le_one hc hε j q)
lemma finite_disk_overlap_cover (hc : Measurable c) {ε α : ℝ} (hε : 0<ε) (hα : 0<α)
    (i j : Fin k) (x : ℂ) {s r : ℝ} (hr : s+α*ε/16≤r) :
    ∃ C : Finset ℂ, (∀ q∈Metric.ball x s,
        α<diskAverage c ε i q → α<diskAverage c ε j q →
        ∃ z∈C, q∈Metric.ball z (α*ε/4)) ∧
      (C.card:ℝ)*(α*ε/4) ≤ (256/(Real.pi*α^3))*
        ((∫ q in Metric.ball x r, diskAverage c ε i q*diskAverage c ε j q)/ε) := by
  classical
  let ρ := α*ε/8
  have hρ : 0<ρ := by dsimp [ρ]; positivity
  let A := {q | q∈Metric.ball x s ∧ α<diskAverage c ε i q ∧ α<diskAverage c ε j q}
  obtain ⟨C,hCA,hcover,hsep⟩ := finite_packed_cover
    (A := A) ((isCompact_closedBall x s).totallyBounded.subset
      (fun _ hq => Metric.ball_subset_closedBall hq.1)) hρ
  have hsub : ∀ z∈C, Metric.ball z (ρ/2)⊆Metric.ball x r := by
    intro z hz q hq
    have hz' := (hCA hz).1
    have hq' : dist q z<ρ/2 := hq
    have hz'' : dist z x<s := hz'
    have hd := dist_triangle q z x
    change dist q x<r
    dsimp [ρ] at hq'
    linarith
  have hlow : ∀ z∈C, ∀ q∈Metric.ball z (ρ/2),
      α^2/4 ≤ diskAverage c ε i q*diskAverage c ε j q := by
    intro z hz q hq
    have hp (a : Fin k) (ha : α<diskAverage c ε a z) : α/2≤diskAverage c ε a q := by
      have hh := (diskAverage_lipschitz hc hε a).dist_le_mul q z
      change |diskAverage c ε a q-diskAverage c ε a z|≤(4/ε)*dist q z at hh
      have hh' := (abs_le.mp hh).1
      have hd : dist q z<ρ/2 := hq
      have hmul : (4/ε)*dist q z<α/2 := by
        calc (4/ε)*dist q z < (4/ε)*(ρ/2) := mul_lt_mul_of_pos_left hd (by positivity)
          _ = α/4 := by dsimp [ρ]; field_simp; ring
          _ < α/2 := by linarith
      linarith
    have hi := hp i (hCA hz).2.1
    have hj := hp j (hCA hz).2.2
    calc α^2/4 = (α/2)*(α/2) := by ring
      _ ≤ _ := mul_le_mul hi hj (by positivity) (diskAverage_nonneg c ε i q)
  have hdj : (↑C : Set ℂ).Pairwise (Disjoint on fun z => Metric.ball z (ρ/2)) := by
    intro z hz w hw hne
    apply Set.disjoint_left.mpr
    intro q hq hq'
    have hh := dist_triangle z q w
    have h₁ : dist q z<ρ/2 := hq
    have h₂ : dist q w<ρ/2 := hq'
    rw [dist_comm z q] at hh
    linarith [hsep hz hw hne]
  have hint : (C.card:ℝ)*(Real.pi*(ρ/2)^2*(α^2/4)) ≤
      ∫ q in Metric.ball x r, diskAverage c ε i q*diskAverage c ε j q := by
    calc (C.card:ℝ)*(Real.pi*(ρ/2)^2*(α^2/4)) =
        ∑ z∈C, ∫ _q in Metric.ball z (ρ/2), (α^2/4) := by
          simp only [setIntegral_const,smul_eq_mul,volumeReal_ball _ (by positivity : 0≤ρ/2)]
          simp
      _ ≤ ∑ z∈C, ∫ q in Metric.ball z (ρ/2), diskAverage c ε i q*diskAverage c ε j q := by
        apply Finset.sum_le_sum
        intro z hz
        apply setIntegral_mono_on (integrableOn_const (ball_ne_top z (ρ/2)))
          (diskAverage_product_integrable hc hε i j z (ρ/2)) measurableSet_ball
        exact hlow z hz
      _ = ∫ q in ⋃ z∈C, Metric.ball z (ρ/2), diskAverage c ε i q*diskAverage c ε j q := by
        exact (integral_biUnion_finset C (fun _ _ => measurableSet_ball) hdj
          (fun z _ => diskAverage_product_integrable hc hε i j z (ρ/2))).symm
      _ ≤ _ := setIntegral_mono_set (diskAverage_product_integrable hc hε i j x r)
        (Eventually.of_forall fun q => mul_nonneg (diskAverage_nonneg c ε i q) (diskAverage_nonneg c ε j q))
        (Eventually.of_forall (fun q hq => by
          obtain ⟨z,hz,hq⟩ := mem_iUnion₂.mp hq
          exact hsub z hz hq))
  refine ⟨C,?_,?_⟩
  · intro q hq hi hj
    obtain ⟨z,hz,hd⟩ := hcover q ⟨hq,hi,hj⟩
    refine ⟨z,hz,?_⟩
    change dist q z<α*ε/4
    dsimp [ρ] at hd
    nlinarith [mul_pos hα hε]
  · have hconst : 0<Real.pi*α^3 := by positivity
    rw [← mul_div_assoc (256/(Real.pi*α^3)) _ ε]
    apply (le_div_iff₀ hε).mpr
    rw [div_mul_eq_mul_div]
    apply (le_div_iff₀ hconst).mpr
    dsimp [ρ] at hint
    nlinarith [Real.pi_pos]
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
variable {k : ℕ} {c : ℂ → Fin k}
lemma missing_edge_disk_cover (hc : Measurable c) {i j : Fin k} (hne : i≠j) {x : ℂ}
    (he : ¬TransitionEdge c i j x) : ∃ R>0, ∀ s<R, ∀ α>0, ∀ η>0,
      ∃ δ>0, ∀ ε, 0<ε → ε<δ → ∃ C : Finset ℂ,
        (∀ q∈Metric.ball x s, α<diskAverage c ε i q → α<diskAverage c ε j q →
          ∃ z∈C, q∈Metric.ball z (α*ε/4)) ∧ (C.card:ℝ)*(α*ε/4)<η := by
  obtain ⟨R,hR,ht⟩ := missing_edge_overlap hc hne he
  refine ⟨R,hR,fun s hs α hα η hη => ?_⟩
  let r := (s+R)/2
  have hsr : s<r := by dsimp [r]; linarith
  have hrR : r<R := by dsimp [r]; linarith
  have hlim := (ht r hrR).const_mul (256/(Real.pi*α^3))
  rw [mul_zero] at hlim
  have he₁ := hlim.eventually (gt_mem_nhds hη)
  have he₂ : ∀ᶠ ε : ℝ in 𝓝[>] 0, s+α*ε/16<r := by
    have ht' : Tendsto (fun ε : ℝ => s+α*ε/16) (𝓝[>] 0) (𝓝 s) := by
      have hid : Tendsto (fun ε : ℝ => ε) (𝓝[>] 0) (𝓝 0) := nhdsWithin_le_nhds
      simpa using (tendsto_const_nhds (x := s)).add ((hid.const_mul α).div_const 16)
    exact ht'.eventually (gt_mem_nhds hsr)
  obtain ⟨δ,hδ,hd⟩ := Metric.mem_nhdsWithin_iff.mp (he₁.and he₂)
  refine ⟨δ,hδ,fun ε hε hεδ => ?_⟩
  have hε' := hd (show ε∈Metric.ball 0 δ∩Ioi 0 from ⟨by simpa [Real.dist_eq,abs_of_pos hε] using hεδ,hε⟩)
  obtain ⟨C,hC,hb⟩ := finite_disk_overlap_cover hc hε hα i j x hε'.2.le
  exact ⟨C,hC,hb.trans_lt hε'.1⟩
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology
namespace PlanarCover
lemma ball_simplyConnected (y : ℂ) {r : ℝ} (hr : 0 < r) :
    IsSimplyConnected (Metric.ball y r) := by
  let := (convex_ball y r).contractibleSpace (Metric.nonempty_ball.mpr hr)
  change SimplyConnectedSpace (Metric.ball y r)
  infer_instance
lemma hit_center {F : ℂ → ℂ} {y : ℂ}
    (hc : ContinuousOn F (Metric.ball y 4))
    (hb : ∀ z ∈ Metric.ball y 4, ‖F z-z‖ ≤ 2) :
    y ∈ F '' Metric.ball y 4 := by
  by_contra hn
  have hzero : 0 ∉ (fun z => F z-y) '' Metric.ball y 4 := by
    rintro ⟨z,hz,he⟩
    apply hn
    exact ⟨z,hz,sub_eq_zero.mp he⟩
  obtain ⟨L,hLc,hL⟩ := Complex.exists_continuousOn_eqOn_exp_comp
    (ball_simplyConnected y (by norm_num : (0:ℝ)<4)) Metric.isOpen_ball
    (hc.sub continuousOn_const) hzero
  let e : ℝ → ℂ := fun t => Complex.exp (t*Complex.I)
  have ec : Continuous e := by fun_prop
  have en (t : ℝ) : ‖e t‖ = 1 := by simp [e,Complex.norm_exp]
  let γ : ℝ → ℂ := fun t => y+3*e t
  have γc : Continuous γ := by fun_prop
  have γmem (t : ℝ) : γ t ∈ Metric.ball y 4 := by
    norm_num [γ,Metric.mem_ball,dist_eq_norm,en]
  let H : ℝ → ℂ := fun t => (F (γ t)-y) / e t
  have Hc : Continuous H := (hc.comp_continuous γc γmem).sub continuous_const |>.div ec (fun t => Complex.exp_ne_zero _)
  have Hnear (t : ℝ) : ‖H t-3‖ ≤ 2 := by
    have he : e t ≠ 0 := Complex.exp_ne_zero _
    have h : H t-3 = (F (γ t)-γ t)/e t := by dsimp [H,γ]; field_simp; ring
    rw [h,norm_div,en,div_one]
    exact hb _ (γmem t)
  have Hpos (t : ℝ) : 0 < (H t).re := by
    have : |(H t-3).re| ≤ 2 := (Complex.abs_re_le_norm (H t-3)).trans (Hnear t)
    have := (abs_le.mp this).1
    norm_num at this
    linarith
  have Hslit (t : ℝ) : H t ∈ Complex.slitPlane := Or.inl (Hpos t)
  have logHc : Continuous (fun t => Complex.log (H t)) :=
    Hc.clog Hslit
  let d : ℝ → ℂ := fun t => L (γ t) - Complex.log (H t) - t*Complex.I
  have dc : Continuous d := ((hLc.comp_continuous γc γmem).sub logHc).sub (by fun_prop)
  have de (t : ℝ) : Complex.exp (d t) = 1 := by
    have hH : H t ≠ 0 := fun hz => by have := Hpos t; simp [hz] at this
    have hLe : Complex.exp (L (γ t)) = F (γ t)-y := hL (γmem t)
    simp only [d,Complex.exp_sub,Complex.exp_log hH,hLe]
    change (F (γ t)-y) / ((F (γ t)-y)/e t) / e t = 1
    have hF : F (γ t)-y ≠ 0 := fun hz => hzero ⟨_,γmem t,hz⟩
    have he : e t ≠ 0 := Complex.exp_ne_zero _
    field_simp
  have hconst : d 0 = d (2*Real.pi) :=
    Complex.isCoveringMap_exp.constOn_of_comp isPreconnected_univ dc.continuousOn
      (fun a _ b _ => Subtype.ext ((de a).trans (de b).symm)) (mem_univ _) (mem_univ _)
  have e0 : e 0 = 1 := by simp [e]
  have e2 : e (2*Real.pi) = 1 := by simp [e,Complex.exp_two_pi_mul_I]
  have γeq : γ (2*Real.pi) = γ 0 := by dsimp [γ]; rw [e0,e2]
  have Heq : H (2*Real.pi) = H 0 := by dsimp [H]; rw [γeq,e0,e2]
  dsimp [d] at hconst
  rw [γeq,Heq] at hconst
  have hi := congrArg Complex.im hconst
  norm_num at hi
  nlinarith [Real.pi_pos]
end PlanarCover
end

noncomputable section
open Set MeasureTheory MeasureTheory.Measure
namespace PlanarCover
lemma affinePair_null (a b : ℂ) : volume (affineSpan ℝ ({a,b} : Set ℂ) : Set ℂ)=0 := by
  apply addHaar_affineSubspace volume
  intro he
  have hd : Submodule.span ℝ ({a-b} : Set ℂ)=⊤ := by
    change Submodule.span ℝ ({a -ᵥ b} : Set ℂ)=⊤
    rw [← vectorSpan_pair ℝ a b,← direction_affineSpan,he]
    exact AffineSubspace.direction_top _ _ _
  have hf := finrank_span_le_card (R := ℝ) ({a-b} : Set ℂ)
  rw [hd,finrank_top,Complex.finrank_real_complex] at hf
  norm_num at hf
lemma hit_center_subtype {Q : Set ℂ} {y : ℂ} (hQ : Metric.ball y 4 ⊆ Q)
    {F : Q → ℂ} (hc : Continuous F) (hb : ∀ z, ‖F z-z.val‖ ≤ 2) :
    y ∈ Set.range F := by
  classical
  let g : ℂ → ℂ := fun z => if hz:z∈Q then F ⟨z,hz⟩ else 0
  have ge (z : ℂ) (hz : z∈Q) : g z=F ⟨z,hz⟩ := dite_eq_left hz
  have hgc : ContinuousOn g (Metric.ball y 4) := by
    rw [continuousOn_iff_continuous_domRestrict]
    have hh := hc.comp (continuous_subtype_val.subtype_mk (fun z : Metric.ball y 4 => hQ z.property))
    convert hh using 1
    ext z
    exact ge _ (hQ z.property)
  obtain ⟨z,hz,he⟩ := hit_center hgc (fun z hz => by rw [ge _ (hQ hz)]; exact hb _)
  exact ⟨⟨z,hQ hz⟩,by rwa [ge _ (hQ hz)] at he⟩
lemma small_support_pair {ι : Type*} [DecidableEq ι] {s : Finset ι}
    (hs : s.Nonempty) (hc : s.card≤2) : ∃ a b, s ⊆ {a,b} := by
  by_cases h1 : s.card=1
  · obtain ⟨a,rfl⟩ := Finset.card_eq_one.mp h1
    exact ⟨a,a,by simp⟩
  · have h2 : s.card=2 := by have := hs.card_pos; omega
    obtain ⟨a,b,_,rfl⟩ := Finset.card_eq_two.mp h2
    exact ⟨a,b,Finset.Subset.refl _⟩
lemma barycenter_two {ι : Type*} [Fintype ι] (p : ι → ℂ) (w : ι → ℝ)
    (hn : ∀ i,0≤w i) (hs : ∑ i,w i=1)
    (hcard : (Finset.univ.filter (fun i => w i≠0)).card≤2) :
    ∑ i,w i • p i ∈ ⋃ a, ⋃ b, (affineSpan ℝ ({p a,p b} : Set ℂ) : Set ℂ) := by
  classical
  let s := Finset.univ.filter (fun i => w i≠0)
  have hsw : ∑ i ∈ s, w i = ∑ i, w i := by
    apply Finset.sum_subset (Finset.filter_subset _ _)
    intro i _ hi
    simpa [s] using hi
  have hsv : ∑ i∈s,w i=1 := hsw.trans hs
  have hne : s.Nonempty := by
    by_contra he
    rw [Finset.not_nonempty_iff_eq_empty.mp he,Finset.sum_empty] at hsv
    exact zero_ne_one hsv
  obtain ⟨a,b,hab⟩ := small_support_pair hne hcard
  refine mem_iUnion.mpr ⟨a,mem_iUnion.mpr ⟨b,?_⟩⟩
  have hm := (affineSpan ℝ ({p a,p b} : Set ℂ)).convex.sum_mem
    (z := p) (fun i _ => hn i) hsv (fun i hi => mem_affineSpan ℝ (by
      have hh := hab hi
      simp only [Finset.mem_insert,Finset.mem_singleton] at hh
      rcases hh with rfl|rfl <;> simp))
  have hh : ∑ i ∈ s, w i • p i = ∑ i, w i • p i := by
    apply Finset.sum_subset (Finset.filter_subset _ _)
    intro i _ hi
    have hi0 : w i = 0 := by simpa [s] using hi
    simp [hi0]
  rwa [hh] at hm
lemma finite_partition_impossible {ι : Type*} [Fintype ι] {Q : Set ℂ}
    (hQ : Metric.ball (0:ℂ) 5 ⊆ Q) (p : ι → ℂ) (w : ι → C(Q,ℝ))
    (hn : ∀ i z,0≤w i z) (hs : ∀ z,∑ i,w i z=1)
    (hm : ∀ z,(Finset.univ.filter (fun i => w i z≠0)).card≤2)
    (hd : ∀ i z, w i z≠0 → ‖p i-z.val‖≤2) : False := by
  classical
  let F : Q → ℂ := fun z => ∑ i,w i z • p i
  have Fc : Continuous F := by fun_prop
  have Fb (z : Q) : ‖F z-z.val‖≤2 := by
    have he : F z-z.val=∑ i,w i z • (p i-z.val) := by
      simp only [smul_sub,Finset.sum_sub_distrib,← Finset.sum_smul,hs,one_smul,F]
    rw [he]
    calc
      ‖∑ i,w i z • (p i-z.val)‖ ≤ ∑ i,‖w i z • (p i-z.val)‖ := norm_sum_le _ _
      _ ≤ ∑ i,w i z*2 := by
        apply Finset.sum_le_sum
        intro i _
        by_cases hi : w i z=0
        · simp [hi]
        · rw [norm_smul,Real.norm_eq_abs,abs_of_nonneg (hn i z)]
          exact mul_le_mul_of_nonneg_left (hd i z hi) (hn i z)
      _ = 2 := by rw [← Finset.sum_mul,hs]; ring
  have hsub : Metric.ball (0:ℂ) 1 ⊆ Set.range F := by
    intro y hy
    apply hit_center_subtype (F := F) ?_ Fc Fb
    intro z hz
    apply hQ
    rw [Metric.mem_ball,dist_zero_right] at hy ⊢
    have hh := norm_add_le (z-y) y
    rw [sub_add_cancel] at hh
    have hz' : ‖z-y‖<4 := by simpa [Metric.mem_ball,dist_eq_norm] using hz
    exact hh.trans_lt (by linarith)
  have hnull : volume (⋃ a, ⋃ b, (affineSpan ℝ ({p a,p b} : Set ℂ) : Set ℂ))=0 :=
    measure_iUnion_null fun a => measure_iUnion_null fun b => affinePair_null _ _
  have hfsub : Set.range F ⊆ ⋃ a, ⋃ b, (affineSpan ℝ ({p a,p b} : Set ℂ) : Set ℂ) := by
    rintro _ ⟨z,rfl⟩
    exact barycenter_two p (fun i => w i z) (fun i => hn i z) (hs z) (hm z)
  have hz := measure_mono_null (hsub.trans hfsub) hnull
  exact (Metric.isOpen_ball.measure_pos volume (Metric.nonempty_ball.mpr (by norm_num : (0:ℝ)<1))).ne' hz
end PlanarCover
end

noncomputable section
open scoped Classical
open Set MeasureTheory
namespace PlanarCover
lemma finite_open_cover_impossible {ι : Type*} [Fintype ι] {Q : Set ℂ}
    (hQ : Metric.ball (0:ℂ) 5 ⊆ Q) (U : ι → Set Q)
    (ho : ∀ i, IsOpen (U i)) (hcov : ∀ z : Q, ∃ i, z∈U i)
    (hm : ∀ z : Q, (Finset.univ.filter (fun i => z∈U i)).card≤2)
    (hd : ∀ i, ∀ x∈U i, ∀ y∈U i, ‖x.val-y.val‖≤2) : False := by
  classical
  obtain ⟨w,hw⟩ := PartitionOfUnity.exists_isSubordinate isClosed_univ U ho (by
    intro z _
    exact mem_iUnion.mpr (hcov z))
  have hz0 : (0:ℂ)∈Q := hQ (Metric.mem_ball_self (by norm_num))
  let p : ι → Q := fun i => if h : (U i).Nonempty then h.choose else ⟨0,hz0⟩
  apply finite_partition_impossible hQ (fun i => (p i).val) w (w.nonneg) ?_ ?_ ?_
  · intro z
    simpa only [finsum_eq_sum_of_fintype] using w.sum_eq_one (mem_univ z)
  · intro z
    apply le_trans (Finset.card_le_card ?_) (hm z)
    intro i hi
    simp only [Finset.mem_filter,Finset.mem_univ,true_and] at hi ⊢
    exact hw i (subset_closure hi)
  · intro i z hz
    have hzu : z∈U i := hw i (subset_closure hz)
    have hp : p i∈U i := by
      dsimp [p]
      rw [dite_eq_left ⟨z,hzu⟩]
      exact Classical.choose_spec _
    exact hd i _ hp z hzu
lemma compact_open_cover_impossible {ι : Type*} {Q : Set ℂ}
    (hQ : Metric.ball (0:ℂ) 5 ⊆ Q) (hQc : IsCompact Q) (U : ι → Set Q)
    (ho : ∀ i, IsOpen (U i)) (hcov : ∀ z : Q, ∃ i, z∈U i)
    (hm : ∀ z : Q, ∀ i j l, z∈U i → z∈U j → z∈U l → i=j ∨ i=l ∨ j=l)
    (hd : ∀ i, ∀ x∈U i, ∀ y∈U i, ‖x.val-y.val‖≤2) : False := by
  classical
  have : CompactSpace Q := isCompact_iff_compactSpace.mp hQc
  obtain ⟨s,hs⟩ := isCompact_univ.elim_finite_subcover U ho (by
    intro z _
    exact mem_iUnion.mpr (hcov z))
  apply finite_open_cover_impossible hQ (fun i : s => U i.val) (fun i => ho i.val) ?_ ?_ ?_
  · intro z
    rcases mem_iUnion.mp (hs (mem_univ z)) with ⟨i,hi⟩
    rcases mem_iUnion.mp hi with ⟨his,hiz⟩
    exact ⟨⟨i,his⟩,hiz⟩
  · intro z
    by_contra! hcard
    obtain ⟨i,hi,j,hj,l,hl,hij,hil,hjl⟩ := Finset.two_lt_card.mp hcard
    simp only [Finset.mem_filter,Finset.mem_univ,true_and] at hi hj hl
    rcases hm z i.val j.val l.val hi hj hl with h|h|h
    · exact hij (Subtype.ext h)
    · exact hil (Subtype.ext h)
    · exact hjl (Subtype.ext h)
  · intro i
    exact hd i.val
end PlanarCover
end

end OAI


==> anc/erdos-1070/lean/OAI/Geometry/PlaneColoring/Rigidity.lean <==
import OAI.Geometry.PlaneColoring.PaletteTransport

namespace OAI

noncomputable section
open Set Filter Topology
namespace EuclideanFiveColor
/-- Common unit neighbor for the transverse chord of length `t`. -/
def evenOffset (v : ℂ) (t : ℝ) : ℂ :=
  ((Real.sqrt (1-t^2/4) : ℂ)+((t/2 : ℝ) : ℂ)*Complex.I)*v
lemma norm_even_wing {t : ℝ} (ht : |t|<2) :
    ‖(Real.sqrt (1-t^2/4) : ℂ)+((t/2 : ℝ) : ℂ)*Complex.I‖=1 := by
  have ht2 : t^2≤4 := by
    have hh := mul_self_le_mul_self (abs_nonneg t) ht.le
    nlinarith [sq_abs t]
  have hsq := Real.sq_sqrt (show 0≤1-t^2/4 by linarith)
  apply (sq_eq_sq₀ (norm_nonneg _) (by norm_num : 0≤(1:ℝ))).mp
  rw [Complex.sq_norm,Complex.normSq_apply]
  norm_num only [Complex.add_re,Complex.ofReal_re,Complex.mul_re,Complex.ofReal_im,
    Complex.I_re,Complex.I_im,Complex.add_im,Complex.mul_im,mul_zero,zero_mul,sub_zero,
    add_zero,zero_add,mul_one]
  nlinarith
lemma evenOffset_distances {v : ℂ} (hv : ‖v‖=1) {t : ℝ} (ht : |t|<2) :
    ‖evenOffset v t‖=1 ∧ ‖evenOffset v t-(t:ℂ)*(Complex.I*v)‖=1 := by
  constructor
  · rw [evenOffset,norm_mul,norm_even_wing ht,hv,mul_one]
  · have he : evenOffset v t-(t:ℂ)*(Complex.I*v)=evenOffset v (-t) := by
      simp only [evenOffset,neg_sq,neg_div,Complex.ofReal_neg,Complex.ofReal_div,Complex.ofReal_ofNat]
      ring
    rw [he,evenOffset,norm_mul,norm_even_wing (by simpa only [abs_neg] using ht),hv,mul_one]
@[fun_prop] lemma continuous_evenOffset (v : ℂ) : Continuous (evenOffset v) := by
  unfold evenOffset
  fun_prop
lemma evenOffset_zero (v : ℂ) : evenOffset v 0=v := by simp [evenOffset]
def transverseDet (v w : ℂ) : ℝ :=
  (Complex.I*v).re*(Complex.I*w).im-(Complex.I*w).re*(Complex.I*v).im
def transverseFirst (v w h : ℂ) : ℝ :=
  (h.re*(Complex.I*w).im-(Complex.I*w).re*h.im)/transverseDet v w
def transverseSecond (v w h : ℂ) : ℝ :=
  ((Complex.I*v).re*h.im-h.re*(Complex.I*v).im)/transverseDet v w
lemma transverse_decompose {v w : ℂ} (hd : transverseDet v w≠0) (h : ℂ) :
    (transverseFirst v w h : ℂ)*(Complex.I*v)+
      (transverseSecond v w h : ℂ)*(Complex.I*w)=h := by
  apply Complex.ext <;>
    simp only [Complex.add_re,Complex.mul_re,Complex.ofReal_re,Complex.ofReal_im,
      Complex.add_im,Complex.mul_im,zero_mul,sub_zero,add_zero,
      transverseFirst,transverseSecond] <;>
    field_simp <;> dsimp [transverseDet] <;>
    simp only [Complex.mul_re,Complex.mul_im,Complex.I_re,Complex.I_im,zero_mul,one_mul,zero_sub,zero_add] <;> ring
@[fun_prop] lemma continuous_transverseFirst (v w : ℂ) : Continuous (transverseFirst v w) := by
  unfold transverseFirst
  fun_prop
@[fun_prop] lemma continuous_transverseSecond (v w : ℂ) : Continuous (transverseSecond v w) := by
  unfold transverseSecond
  fun_prop
lemma transverseFirst_zero (v w : ℂ) : transverseFirst v w 0=0 := by simp [transverseFirst]
lemma transverseSecond_zero (v w : ℂ) : transverseSecond v w 0=0 := by simp [transverseSecond]
def evenPath (v w h : ℂ) : Fin 5 → ℂ := ![0,
  evenOffset v (transverseFirst v w h),
  (transverseFirst v w h : ℂ)*(Complex.I*v),
  (transverseFirst v w h : ℂ)*(Complex.I*v)+evenOffset w (transverseSecond v w h),h]
lemma evenPath_edges {v w h : ℂ} (hv : ‖v‖=1) (hw : ‖w‖=1)
    (hd : transverseDet v w≠0) (h₁ : |transverseFirst v w h|<2)
    (h₂ : |transverseSecond v w h|<2) :
    ∀i : Fin 4, ‖evenPath v w h i.castSucc-evenPath v w h i.succ‖=1 := by
  have he₁ := evenOffset_distances hv h₁
  have he₂ := evenOffset_distances hw h₂
  have hdec := transverse_decompose hd h
  intro i
  fin_cases i
  · change ‖0-evenOffset v (transverseFirst v w h)‖=1
    simpa only [zero_sub,norm_neg] using he₁.1
  · exact he₁.2
  · change ‖(transverseFirst v w h : ℂ)*(Complex.I*v)-
        ((transverseFirst v w h : ℂ)*(Complex.I*v)+evenOffset w (transverseSecond v w h))‖=1
    simpa only [sub_add_cancel_left,norm_neg] using he₂.1
  · change ‖(transverseFirst v w h : ℂ)*(Complex.I*v)+evenOffset w (transverseSecond v w h)-h‖=1
    calc
      _ = ‖evenOffset w (transverseSecond v w h)-(transverseSecond v w h : ℂ)*(Complex.I*w)‖ :=
        congrArg norm (by linear_combination hdec)
      _ = 1 := he₂.2
/-- Actual four-unit-edge paths stay inside the prescribed two open sets for
all small starting-point and displacement perturbations. -/
lemma evenPath_local {U V : Set ℂ} (hU : IsOpen U) (hV : IsOpen V)
    {p v w : ℂ} (hp : p∈U) (hpv : p+v∈V) (hpw : p+w∈V) :
    ∃r>0,∃δ>0,∀q h : ℂ,q∈Metric.ball p r → ‖h‖<δ →
      |transverseFirst v w h|<2 ∧ |transverseSecond v w h|<2 ∧
      (∀i : Fin 5,(q+evenPath v w h i)∈if i.val%2=0 then U else V) := by
  let P : ℂ × ℂ → Prop := fun z => |transverseFirst v w z.2|<2 ∧
    |transverseSecond v w z.2|<2 ∧
    (∀i : Fin 5,(z.1+evenPath v w z.2 i)∈if i.val%2=0 then U else V)
  have hm : ∀ᶠz in 𝓝 (p,(0:ℂ)),P z := by
    have ha : ∀ᶠz : ℂ × ℂ in 𝓝 (p,(0:ℂ)), |transverseFirst v w z.2|<2 := by
      apply ((continuous_transverseFirst v w).comp continuous_snd).abs.continuousAt.eventually_lt continuousAt_const
      simp [transverseFirst_zero]
    have hb : ∀ᶠz : ℂ × ℂ in 𝓝 (p,(0:ℂ)), |transverseSecond v w z.2|<2 := by
      apply ((continuous_transverseSecond v w).comp continuous_snd).abs.continuousAt.eventually_lt continuousAt_const
      simp [transverseSecond_zero]
    have hc (i : Fin 5) : ∀ᶠz : ℂ × ℂ in 𝓝 (p,(0:ℂ)),
        (z.1+evenPath v w z.2 i)∈if i.val%2=0 then U else V := by
      have hco : Continuous (fun z : ℂ × ℂ => z.1+evenPath v w z.2 i) := by
        fin_cases i <;> dsimp [evenPath] <;> fun_prop
      apply hco.continuousAt.eventually
      fin_cases i <;> norm_num [evenPath,transverseFirst_zero,transverseSecond_zero,evenOffset_zero]
      · exact hU.mem_nhds hp
      · exact hV.mem_nhds hpv
      · exact hU.mem_nhds hp
      · exact hV.mem_nhds hpw
      · exact hU.mem_nhds hp
    exact ha.and (hb.and (eventually_all.mpr hc))
  obtain ⟨ε,hε,hb⟩ := Metric.mem_nhds_iff.mp hm
  refine ⟨ε,hε,ε,hε,?_⟩
  intro q h hq hh
  exact hb (show (q,h)∈Metric.ball (p,(0:ℂ)) ε by
    simpa only [Metric.mem_ball,Prod.dist_eq,dist_zero_right,max_lt_iff] using And.intro hq hh)
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
/-- Local invariance for every sufficiently small fixed translation forces
local essential constancy. This is the Fubini/shear step of angular-binary-local. -/
lemma local_ae_translation_constant {ι : Type*} [MeasurableSpace ι] [MeasurableSingletonClass ι]
    [Countable ι] (c : ℂ → ι) (hc : Measurable c) {p : ℂ} {r δ : ℝ}
    (hr : 0<r) (hδ : 0<δ)
    (hshift : ∀h : ℂ,‖h‖<δ → ∀ᵐq : ℂ∂volume,q∈Metric.ball p r → c (q+h)=c q) :
    ∃s>0,s≤r ∧ ∃i,∀ᵐq : ℂ∂volume,q∈Metric.ball p s → c q=i := by
  let s : ℝ := min r δ/4
  have hs : 0<s := by dsimp [s]; positivity
  have hsr : s≤r := by dsimp [s]; linarith [min_le_left r δ,lt_min hr hδ]
  have hsd : 2*s<δ := by dsimp [s]; linarith [min_le_right r δ,lt_min hr hδ]
  have hpair : ∀ᵐz : ℂ × ℂ∂volume.prod volume,
      ‖z.1‖<δ → z.2∈Metric.ball p r → c (z.2+z.1)=c z.2 := by
    apply (Measure.ae_prod_iff_ae_ae ?_).mpr
    · exact Eventually.of_forall fun h => by
        by_cases hh : ‖h‖<δ
        · exact (hshift h hh).mono fun q hq _ => hq
        · exact Eventually.of_forall fun _ hh' => (hh hh').elim
    · have hx : MeasurableSet {z : ℂ × ℂ | ‖z.1‖<δ} := measurableSet_lt measurable_fst.norm measurable_const
      have hy : MeasurableSet {z : ℂ × ℂ | z.2∈Metric.ball p r} := Metric.isOpen_ball.measurableSet.preimage measurable_snd
      have hz : MeasurableSet {z : ℂ × ℂ | c (z.2+z.1)=c z.2} :=
        measurableSet_eq_fun (hc.comp (measurable_snd.add measurable_fst)) (hc.comp measurable_snd)
      exact hx.imp (hy.imp hz)
  have hd := (measurePreserving_sub_prod (volume : Measure ℂ) volume).quasiMeasurePreserving.ae hpair
  have he : ∀ᵐz : ℂ × ℂ∂volume.prod volume,
      z.1∈Metric.ball p s → z.2∈Metric.ball p s → c z.1=c z.2 := by
    filter_upwards [hd] with z hz h1 h2
    have hdist : ‖z.1-z.2‖<δ := by
      rw [←dist_eq_norm]
      have h := dist_triangle z.1 p z.2
      have h2' : dist p z.2<s := by simpa only [Metric.mem_ball,dist_comm] using h2
      have h1' : dist z.1 p<s := h1
      linarith
    have hh := hz hdist (Metric.ball_subset_ball hsr h2)
    simpa only [add_sub_cancel] using hh
  have hae := Measure.ae_ae_of_ae_prod he
  obtain ⟨q,hq,hqae⟩ := Measure.exists_mem_of_measure_ne_zero_of_ae
    (Metric.measure_ball_pos volume p hs).ne' (ae_restrict_of_ae hae)
  refine ⟨s,hs,hsr,c q,?_⟩
  exact hqae.mono fun z hz hzs => (hz hq hzs).symm
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
lemma binary_two_edges {ι : Type*} {a b u v w : ι} (hu : u=a ∨ u=b)
    (hv : v=a ∨ v=b) (hw : w=a ∨ w=b) (huv : u≠v) (hvw : v≠w) : u=w := by
  rcases hu with rfl|rfl <;> rcases hv with rfl|rfl <;> rcases hw with rfl|rfl <;> tauto
lemma ae_translated_unit_pair {k : ℕ} {c : ℂ → Fin k} (hc : Measurable c) (hw : WeakColoring k c)
    {a b : ℂ} (hab : ‖a-b‖=1) : ∀ᵐq : ℂ∂volume,c (q+a)≠c (q+b) := by
  obtain ⟨t,ht⟩ := direction_exists (u:=b-a) (by simpa only [norm_sub_rev] using hab)
  have hh := (measurePreserving_add_right volume a).quasiMeasurePreserving.ae (weak_all_directions c hc hw t)
  filter_upwards [hh] with q hq
  simpa only [ht,show q+a+(b-a)=q+b by ring] using hq
/-- Local essential constancy inside two-color open regions, from the source's
actual four-edge paths. The directions are genuine unit directions landing in V. -/
lemma binary_open_local_rigidity {k : ℕ} {c : ℂ → Fin k} (hc : Measurable c) (hw : WeakColoring k c)
    {a b : Fin k} {U V : Set ℂ} (hU : IsOpen U) (hV : IsOpen V)
    (hUc : ∀ᵐq : ℂ∂volume,q∈U → c q=a ∨ c q=b)
    (hVc : ∀ᵐq : ℂ∂volume,q∈V → c q=a ∨ c q=b)
    {p v w : ℂ} (hp : p∈U) (hpv : p+v∈V) (hpw : p+w∈V)
    (hv : ‖v‖=1) (hw' : ‖w‖=1) (hd : transverseDet v w≠0) :
    ∃r>0,∃i : Fin k,∀ᵐq : ℂ∂volume,q∈Metric.ball p r → c q=i := by
  obtain ⟨r,hr,δ,hδ,hinside⟩ := evenPath_local hU hV hp hpv hpw
  have hshift (h : ℂ) (hh : ‖h‖<δ) :
      ∀ᵐq : ℂ∂volume,q∈Metric.ball p r → c (q+h)=c q := by
    have hsmall := hinside p h (Metric.mem_ball_self hr) hh
    have hedges := evenPath_edges hv hw' hd hsmall.1 hsmall.2.1
    have hcm (i : Fin 5) := (measurePreserving_add_right volume (evenPath v w h i)).quasiMeasurePreserving.ae (hUc.and hVc)
    have hne (i : Fin 4) := ae_translated_unit_pair hc hw (hedges i)
    filter_upwards [ae_all_iff.mpr hcm,ae_all_iff.mpr hne] with q hqc hqp hq
    have hi := (hinside q h hq hh).2.2
    have hcol (i : Fin 5) : c (q+evenPath v w h i)=a ∨ c (q+evenPath v w h i)=b := by
      have hii := hi i
      by_cases he : i.val%2=0
      · exact (hqc i).1 (by simpa only [he,ite_true] using hii)
      · exact (hqc i).2 (by simpa only [he,ite_false] using hii)
    have he02 := binary_two_edges (hcol 0) (hcol 1) (hcol 2) (hqp 0) (hqp 1)
    have he24 := binary_two_edges (hcol 2) (hcol 3) (hcol 4) (hqp 2) (hqp 3)
    change c (q+0)=c (q+evenPath v w h 2) at he02
    change c (q+evenPath v w h 2)=c (q+h) at he24
    simpa only [add_zero] using (he02.trans he24).symm
  obtain ⟨s,hs,_,i,hi⟩ := local_ae_translation_constant c hc hr hδ hshift
  exact ⟨s,hs,i,hi⟩
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology
namespace EuclideanFiveColor
lemma transverseDet_mul_unit {v : ℂ} (hv : ‖v‖=1) (z : ℂ) :
    transverseDet v (z*v)=z.im := by
  have hh : v.re^2+v.im^2=1 := by
    calc
      v.re^2+v.im^2 = ‖v‖^2 := by rw [Complex.sq_norm,Complex.normSq_apply]; ring
      _ = 1 := by rw [hv]; norm_num
  calc
    transverseDet v (z*v) = (v.re^2+v.im^2)*z.im := by
      simp only [transverseDet,Complex.mul_re,Complex.mul_im,Complex.I_re,Complex.I_im]
      ring
    _ = z.im := by rw [hh,one_mul]
/-- An open set meeting a unit circle contains two nonparallel unit directions
from its center. No regularity of the color classes is involved. -/
lemma open_two_unit_directions {V : Set ℂ} (hV : IsOpen V) {p v : ℂ}
    (hv : ‖v‖=1) (hpv : p+v∈V) :
    ∃w : ℂ,p+w∈V ∧ ‖w‖=1 ∧ transverseDet v w≠0 := by
  have ht : Continuous (fun t : ℝ => p+(Circle.exp t : ℂ)*v) := by fun_prop
  have hm : (fun t : ℝ => p+(Circle.exp t : ℂ)*v) ⁻¹' V∈𝓝 0 := by
    apply ht.continuousAt.preimage_mem_nhds
    simpa only [Circle.exp_zero,Circle.coe_one,one_mul] using hV.mem_nhds hpv
  obtain ⟨δ,hδ,hd⟩ := Metric.mem_nhds_iff.mp hm
  let t : ℝ := min δ Real.pi/2
  have hp := Real.pi_pos
  have hmin : 0 < min δ Real.pi := lt_min hδ hp
  have htp : 0<t := by dsimp [t]; positivity
  have htd : t<δ := by dsimp [t]; linarith [min_le_left δ Real.pi]
  have htπ : t<Real.pi := by dsimp [t]; linarith [min_le_right δ Real.pi]
  refine ⟨(Circle.exp t : ℂ)*v,hd ?_,by rw [norm_mul,Circle.norm_coe,hv,one_mul],?_⟩
  · simpa only [Metric.mem_ball,dist_zero_right,Real.norm_eq_abs,abs_of_pos htp] using htd
  · rw [transverseDet_mul_unit hv]
    simpa [Circle.coe_exp,Complex.exp_mul_I,←Complex.ofReal_cos,←Complex.ofReal_sin] using
      (ne_of_gt (Real.sin_pos_of_pos_of_lt_pi htp htπ))
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology
namespace EuclideanFiveColor
lemma double_cos_circle (t : ℝ) :
    (2*Real.cos t : ℂ)*(Circle.exp t : ℂ)-1=(Circle.exp (2*t) : ℂ) := by
  apply Complex.ext <;>
    simp only [Circle.coe_exp,Complex.exp_mul_I,←Complex.ofReal_cos,←Complex.ofReal_sin,
      Complex.add_re,Complex.add_im,Complex.mul_re,Complex.mul_im,Complex.sub_re,
      Complex.sub_im,Complex.ofReal_re,Complex.ofReal_im,Complex.I_re,Complex.I_im,
      Complex.one_re,Complex.one_im,Complex.re_ofNat,Complex.im_ofNat,
      Real.cos_two_mul,Real.sin_two_mul] <;> ring
/-- The unit circle from one endpoint penetrates either prescribed radial side
near its equilateral neighbor. This is the constructive version of the source IFT step. -/
lemma radial_unit_contact {x e : ℂ} (he : ‖e‖=1) {δ : ℝ} (hδ : 0<δ)
    {V : Set ℂ} (b : Bool)
    (hstrip : ∀e' : ℂ,‖e'‖=1 → dist e' (e*(Circle.exp (Real.pi/3) : ℂ))<δ →
      ∀r : ℝ,0<r → |r-1|<δ → (if b then 1<r else r<1) → x+(r:ℂ)*e'∈V) :
    ∃v : ℂ,‖v‖=1 ∧ (x+e)+v∈V := by
  let a : ℝ := Real.pi/3
  let r : ℝ → ℝ := fun t => 2*Real.cos t
  let E : ℝ → ℂ := fun t => e*(Circle.exp t : ℂ)
  have hr : Continuous r := by fun_prop
  have hE : Continuous E := by fun_prop
  have hra : r a=1 := by norm_num [r,a,Real.cos_pi_div_three]
  have ha : 0<a ∧ a<Real.pi := by dsimp [a]; constructor <;> linarith [Real.pi_pos]
  have hn : ∀ᶠt in 𝓝 a,0<r t ∧ |r t-1|<δ ∧ dist (E t) (E a)<δ ∧ 0<t ∧ t<Real.pi := by
    have h₁ : ∀ᶠt in 𝓝 a,0<r t := continuousAt_const.eventually_lt hr.continuousAt (by rw [hra]; norm_num)
    have h₂ : ∀ᶠt in 𝓝 a,|r t-1|<δ :=
      (hr.sub continuous_const).abs.continuousAt.eventually_lt_const (by simpa only [Pi.sub_apply,hra,sub_self,abs_zero] using hδ)
    have h₃ : ∀ᶠt in 𝓝 a,dist (E t) (E a)<δ :=
      (hE.dist continuous_const).continuousAt.eventually_lt_const (by simpa only [dist_self] using hδ)
    exact h₁.and (h₂.and (h₃.and ((eventually_gt_nhds ha.1).and (eventually_lt_nhds ha.2))))
  have hex : ∃t,(0<r t ∧ |r t-1|<δ ∧ dist (E t) (E a)<δ) ∧ (if b then 1<r t else r t<1) := by
    cases b
    · obtain ⟨t,ht,hat⟩ := ((hn.filter_mono nhdsWithin_le_nhds).and
          (self_mem_nhdsWithin : ∀ᶠt in 𝓝[>] a,t∈Ioi a)).exists
      refine ⟨t,⟨ht.1,ht.2.1,ht.2.2.1⟩,?_⟩
      have hc := Real.cos_lt_cos_of_nonneg_of_le_pi ha.1.le ht.2.2.2.2.le hat
      dsimp [r]
      have hh : 2*Real.cos a=1 := hra
      linarith
    · obtain ⟨t,ht,hta⟩ := ((hn.filter_mono nhdsWithin_le_nhds).and
          (self_mem_nhdsWithin : ∀ᶠt in 𝓝[<] a,t∈Iio a)).exists
      refine ⟨t,⟨ht.1,ht.2.1,ht.2.2.1⟩,?_⟩
      have hc := Real.cos_lt_cos_of_nonneg_of_le_pi ht.2.2.2.1.le ha.2.le hta
      dsimp [r]
      have hh : 2*Real.cos a=1 := hra
      linarith
  obtain ⟨t,ht,hside⟩ := hex
  have hEt : ‖E t‖=1 := by
    change ‖e*(Circle.exp t : ℂ)‖=1
    rw [norm_mul,he,Circle.norm_coe,one_mul]
  have hmem := hstrip (E t) hEt ht.2.2 (r t) ht.1 ht.2.1 hside
  let v : ℂ := (r t:ℂ)*E t-e
  have hve : v=e*(Circle.exp (2*t) : ℂ) := by
    change ((2*Real.cos t : ℝ):ℂ)*(e*(Circle.exp t : ℂ))-e=e*(Circle.exp (2*t) : ℂ)
    calc
      _ = e*((2*Real.cos t : ℂ)*(Circle.exp t : ℂ)-1) := by push_cast; ring
      _ = _ := by rw [double_cos_circle]
  refine ⟨v,by rw [hve,norm_mul,he,Circle.norm_coe,one_mul],?_⟩
  have hvq : (x+e)+v=x+(r t:ℂ)*E t := by dsimp [v]; ring
  exact hvq ▸ hmem
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology
namespace EuclideanFiveColor
def radialSide (b : Bool) (ε : ℝ) : Set ℝ := if b then Ioo 1 (1+ε) else Ioo (1-ε) 1
def polarBox (x e : ℂ) (b : Bool) (ε : ℝ) : Set ℂ :=
  (fun rt : ℝ × ℝ => x+(rt.1:ℂ)*(e*(Circle.exp rt.2 : ℂ))) ''
    (radialSide b ε ×ˢ Ioo (-ε) ε)
lemma radialSide_connected (b : Bool) {ε : ℝ} (hε : 0<ε) : IsConnected (radialSide b ε) := by
  cases b <;> dsimp [radialSide] <;> apply isConnected_Ioo <;> linarith
lemma radialSide_abs {b : Bool} {ε r : ℝ} (hr : r∈radialSide b ε) : |r-1|<ε := by
  cases b <;> dsimp [radialSide] at hr
  all_goals rw [abs_lt]; constructor <;> linarith [hr.1,hr.2]
lemma mem_radialSide {b : Bool} {ε r : ℝ} (hr : |r-1|<ε)
    (hb : if b then 1<r else r<1) : r∈radialSide b ε := by
  rw [abs_lt] at hr
  cases b <;> dsimp [radialSide] at * <;> constructor <;> linarith [hr.1,hr.2]
lemma polarBox_connected (x e : ℂ) (b : Bool) {ε : ℝ} (hε : 0<ε) :
    IsConnected (polarBox x e b ε) := by
  apply ((radialSide_connected b hε).prod (isConnected_Ioo (by linarith : -ε<ε))).image
  fun_prop
/-- Arbitrarily small connected polar boxes on either side of a unit circle. -/
lemma polarBox_small {x e : ℂ} {b : Bool} {δ : ℝ} (hδ : 0<δ)
    {U W : Set ℂ} (hW : IsOpen W) (hp : x+e∈W)
    (hstrip : ∀e' : ℂ,‖e'‖=1 → dist e' e<δ → ∀r : ℝ,
      0<r → |r-1|<δ → (if b then 1<r else r<1) → x+(r:ℂ)*e'∈U)
    (he : ‖e‖=1) : ∃ε>0,polarBox x e b ε⊆U∩W := by
  let F : ℝ × ℝ → ℂ := fun rt => x+(rt.1:ℂ)*(e*(Circle.exp rt.2 : ℂ))
  let E : ℝ × ℝ → ℂ := fun rt => e*(Circle.exp rt.2 : ℂ)
  have hF : Continuous F := by fun_prop
  have hE : Continuous E := by fun_prop
  have hF0 : F (1,0)=x+e := by simp [F]
  have hE0 : E (1,0)=e := by simp [E]
  have hn : ∀ᶠrt in 𝓝 ((1,0) : ℝ × ℝ),F rt∈W ∧ dist (E rt) e<δ ∧ 0<rt.1 ∧ |rt.1-1|<δ := by
    have h₁ : ∀ᶠrt in 𝓝 ((1,0) : ℝ × ℝ),F rt∈W := hF.continuousAt.preimage_mem_nhds (hW.mem_nhds (hF0 ▸ hp))
    have h₂ : ∀ᶠrt in 𝓝 ((1,0) : ℝ × ℝ),dist (E rt) e<δ :=
      (hE.dist continuous_const).continuousAt.eventually_lt_const (by simpa [hE0] using hδ)
    have h₃ : ∀ᶠrt in 𝓝 ((1,0) : ℝ × ℝ),0<rt.1 :=
      continuousAt_const.eventually_lt continuous_fst.continuousAt (by norm_num)
    have h₄ : ∀ᶠrt in 𝓝 ((1,0) : ℝ × ℝ),|rt.1-1|<δ :=
      (continuous_fst.sub continuous_const).abs.continuousAt.eventually_lt_const (by simpa using hδ)
    exact h₁.and (h₂.and (h₃.and h₄))
  obtain ⟨ε,hε,hh⟩ := Metric.mem_nhds_iff.mp hn
  refine ⟨ε,hε,?_⟩
  rintro q ⟨⟨r,t⟩,⟨hr,ht⟩,rfl⟩
  have hrt : (r,t)∈Metric.ball ((1,0) : ℝ × ℝ) ε := by
    rw [Metric.mem_ball,Prod.dist_eq,max_lt_iff]
    exact ⟨by simpa [Real.dist_eq] using radialSide_abs hr,by simpa [Real.dist_eq,abs_lt] using ht⟩
  have hz := hh hrt
  refine ⟨hstrip (E (r,t)) ?_ hz.2.1 r hz.2.2.1 hz.2.2.2 ?_,hz.1⟩
  · change ‖e*(Circle.exp t : ℂ)‖=1
    rw [norm_mul,he,Circle.norm_coe,one_mul]
  · cases b <;> dsimp [radialSide] at hr ⊢
    · exact hr.2
    · exact hr.1
/-- A polar box contains a complete one-sided radial strip, not just selected rays. -/
lemma polarBox_contains_strip {x e : ℂ} (he : ‖e‖=1) (b : Bool)
    {ε : ℝ} (hε : 0<ε) : ∃δ>0,∀e' : ℂ,‖e'‖=1 → dist e' e<δ → ∀r : ℝ,
      |r-1|<δ → (if b then 1<r else r<1) → x+(r:ℂ)*e'∈polarBox x e b ε := by
  have he0 : e≠0 := by intro h; simp [h] at he
  have ha : ContinuousAt (fun z : ℂ => Complex.arg (z/e)) e := by
    have hh : ContinuousAt Complex.arg (e/e) := Complex.continuousAt_arg (by
      simpa only [div_self he0] using Complex.one_mem_slitPlane)
    exact hh.comp (f := fun z : ℂ => z/e) (by fun_prop)
  have hn : ∀ᶠz in 𝓝 e,|Complex.arg (z/e)|<ε :=
    ha.abs.eventually_lt_const (by simpa [div_self he0] using hε)
  obtain ⟨δ,hδ,hh⟩ := Metric.mem_nhds_iff.mp hn
  refine ⟨min δ ε,lt_min hδ hε,?_⟩
  intro e' he' hdist r hr hb
  let t : ℝ := Complex.arg (e'/e)
  have ht : -ε<t ∧ t<ε := abs_lt.mp (hh (hdist.trans_le (min_le_left _ _)))
  have heq : e*(Circle.exp t : ℂ)=e' := by
    have hnorm : ‖e'/e‖=1 := by rw [norm_div,he',he,div_one]
    have h := Complex.norm_mul_exp_arg_mul_I (e'/e)
    rw [hnorm,Complex.ofReal_one,one_mul] at h
    change e*Complex.exp ((t:ℂ)*Complex.I)=e'
    rw [show Complex.exp ((t:ℂ)*Complex.I)=e'/e from h]
    field_simp
  refine ⟨(r,t),⟨mem_radialSide (hr.trans_le (min_le_right _ _)) hb,ht⟩,?_⟩
  change x+(r:ℂ)*(e*(Circle.exp t : ℂ))=x+(r:ℂ)*e'
  rw [heq]
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
/-- Points having a fixed essential color on some ambient neighborhood. -/
def essentialLocalSet {ι : Type*} (c : ℂ → ι) (i : ι) : Set ℂ :=
  {p | ∃U : Set ℂ,IsOpen U ∧ p∈U ∧ ∀ᵐq : ℂ∂volume,q∈U → c q=i}
lemma essentialLocalSet_open {ι : Type*} (c : ℂ → ι) (i : ι) : IsOpen (essentialLocalSet c i) := by
  apply isOpen_iff_forall_mem_open.mpr
  rintro p ⟨U,hU,hp,hae⟩
  exact ⟨U,fun q hq => ⟨U,hU,hq,hae⟩,hU,hp⟩
lemma essentialLocalSet_disjoint {ι : Type*} (c : ℂ → ι) {i j : ι} (hne : i≠j) :
    Disjoint (essentialLocalSet c i) (essentialLocalSet c j) := by
  apply disjoint_left.mpr
  rintro p ⟨U,hU,hp,hu⟩ ⟨V,hV,hp',hv⟩
  have hpos := (hU.inter hV).measure_pos (volume : Measure ℂ) ⟨p,hp,hp'⟩
  obtain ⟨q,hq,hqa⟩ := Measure.exists_mem_of_measure_ne_zero_of_ae hpos.ne' (ae_restrict_of_ae (hu.and hv))
  exact hne ((hqa.1 hq.1).symm.trans (hqa.2 hq.2))
lemma essentialLocalSet_ae {ι : Type*} (c : ℂ → ι) (i : ι) :
    ∀ᵐq : ℂ∂volume,q∈essentialLocalSet c i → c q=i :=
  ae_of_locally_ae volume (fun _ h => h)
/-- Local essential constancy on a connected set has one global essential value.
The connected set need not be open, which permits polar product images directly. -/
lemma connected_local_ae_constant {ι : Type*} {c : ℂ → ι} {S : Set ℂ}
    (hS : IsConnected S) (hl : ∀p∈S,∃i,p∈essentialLocalSet c i) :
    ∃i,S⊆essentialLocalSet c i ∧ (∀ᵐq : ℂ∂volume,q∈S → c q=i) := by
  classical
  obtain ⟨p,hp⟩ := hS.nonempty
  obtain ⟨i,hi⟩ := hl p hp
  let V : Set ℂ := ⋃j≠i,essentialLocalSet c j
  have hv : IsOpen V := isOpen_iUnion fun j => isOpen_iUnion fun _ => essentialLocalSet_open c j
  have hd : Disjoint (essentialLocalSet c i) V := by
    apply disjoint_iUnion_right.mpr
    intro j
    apply disjoint_iUnion_right.mpr
    intro hji
    exact essentialLocalSet_disjoint c (Ne.symm hji)
  have hsuv : S⊆essentialLocalSet c i∪V := by
    intro q hq
    obtain ⟨j,hj⟩ := hl q hq
    by_cases hji : j=i
    · exact Or.inl (hji ▸ hj)
    · exact Or.inr (mem_iUnion₂.mpr ⟨j,hji,hj⟩)
  have hs := hS.isPreconnected.subset_left_of_subset_union (essentialLocalSet_open c i) hv hd hsuv ⟨p,hp,hi⟩
  exact ⟨i,hs,(essentialLocalSet_ae c i).mono fun q hq hs' => hq (hs hs')⟩
end EuclideanFiveColor
end

end OAI


==> anc/erdos-1070/lean/OAI/Geometry/PlaneColoring/Sectors.lean <==
import OAI.Geometry.PlaneColoring.AngularBoundary
import OAI.Geometry.PlaneColoring.Moser

namespace OAI

noncomputable section
open Set Filter Topology MeasureTheory
open scoped RealInnerProductSpace
namespace EuclideanFiveColor
def triangleEdge (i : Fin 3) : Finset (Fin 5) := if i=0 then {0,1} else if i=1 then {1,2} else {2,0}
lemma triangle_majority_cover : ∀s : Fin 3 → Bool,∃b : Bool,
    ∀j∈({0,1,2} : Finset (Fin 5)),∃i : Fin 3,s i=b ∧ j∈triangleEdge i := by decide
lemma triangle_outsider : ∀s : Fin 3 → Bool,∀b : Bool,
    (∀j∈({0,1,2} : Finset (Fin 5)),∃i : Fin 3,s i=b ∧ j∈triangleEdge i) →
    ∀j : Fin 5,(∀i : Fin 3,s i=b → j∉triangleEdge i) → j=3 ∨ j=4 := by decide
lemma ApproachingContinuum.side_strip {x : ℂ} {K : Set ℂ} {v e : ℂ}
    (h : ApproachingContinuum x K v) (he : ‖e‖=1) (hn : ⟪e,v⟫≠0) (b : Bool)
    (hs : decide (0<⟪e,v⟫)=b) : ∃δ>0,∀e' : ℂ,‖e'‖=1 → dist e' e<δ → ∀r : ℝ,
      0<r → |r-1|<δ → (if b then 1<r else r<1) → x+(r:ℂ)*e'∈Straddle K := by
  cases b
  · have hneg : ⟪e,v⟫<0 := lt_of_le_of_ne (le_of_not_gt (of_decide_eq_false hs)) hn
    obtain ⟨δ,hδ,hh⟩ := h.inner_strip he hneg
    refine ⟨δ,hδ,fun e' he' hd r hr hab hr1 => hh e' he' hd r hr ?_ hr1⟩
    have := (abs_lt.mp hab).1
    linarith
  · obtain ⟨δ,hδ,hh⟩ := h.outer_strip he (of_decide_eq_true hs)
    refine ⟨δ,hδ,fun e' he' hd r _ hab hr1 => hh e' he' hd r hr1 ?_⟩
    have := (abs_lt.mp hab).2
    linarith
/-- Three interface edges supply an actual outsider-only open strip in every
nonexceptional direction, with the radial side chosen by the majority sign. -/
lemma triangle_outsider_strip {c : ℂ → Fin 5} (hc : Measurable c)
    {x : ℂ} {K : Fin 3 → Set ℂ} {v : Fin 3 → ℂ}
    (hK : ∀i,ApproachingContinuum x (K i) (v i))
    (hH : ∀i,∀j∈triangleEdge i,Disjoint (spatialSupport c j) (Straddle (K i)))
    {e : ℂ} (he : ‖e‖=1) (hn : ∀i,⟪e,v i⟫≠0) :
    ∃b : Bool,∃δ>0,∃W : Set ℂ,IsOpen W ∧
      (∀ᵐz : ℂ∂volume,z∈W → c z=3 ∨ c z=4) ∧
      ∀e' : ℂ,‖e'‖=1 → dist e' e<δ → ∀r : ℝ,
        0<r → |r-1|<δ → (if b then 1<r else r<1) → x+(r:ℂ)*e'∈W := by
  classical
  let s : Fin 3 → Bool := fun i => decide (0<⟪e,v i⟫)
  obtain ⟨b,hb⟩ := triangle_majority_cover s
  let E : Finset (Fin 3) := Finset.univ.filter fun i => s i=b
  have hex (i : E) := (hK i).side_strip he (hn i) b ((Finset.mem_filter.mp i.2).2)
  choose d hd hs using hex
  obtain ⟨δ,hδ,_,hδd⟩ := finite_positive_lower_bound Finset.univ d (fun i _ => hd i)
  let W : Set ℂ := ⋂i : E,Straddle (K i)
  refine ⟨b,δ,hδ,W,isOpen_iInter_of_finite (fun i => straddle_isOpen (K i)),?_,?_⟩
  · filter_upwards [finite_support_exclusion_ae c hc K triangleEdge hH] with z hz hzW
    apply triangle_outsider s b hb (c z)
    intro i hi
    exact hz i (mem_iInter.mp hzW ⟨i,Finset.mem_filter.mpr ⟨Finset.mem_univ _,hi⟩⟩)
  · intro e' he' heδ r hr hrδ hside
    apply mem_iInter.mpr
    intro i
    exact hs i e' he' (heδ.trans_le (hδd i (Finset.mem_univ _))) r hr
      (hrδ.trans_le (hδd i (Finset.mem_univ _))) hside
/-- Actual local triangle palette rigidity, without terminal angular sectors
or boundary information as hypotheses. -/
lemma triangle_palette_local {c : ℂ → Fin 5} (hc : Measurable c) (hw : WeakColoring 5 c)
    {x : ℂ} {K : Fin 3 → Set ℂ} {v : Fin 3 → ℂ}
    (hK : ∀i,ApproachingContinuum x (K i) (v i))
    (hH : ∀i,∀j∈triangleEdge i,Disjoint (spatialSupport c j) (Straddle (K i)))
    {t : Angles} (hn : ∀i,⟪direction t,v i⟫≠0)
    (hnR : ∀i,⟪direction t*(Circle.exp (Real.pi/3) : ℂ),v i⟫≠0) :
    ∃i : Fin 5,(i=3 ∨ i=4) ∧ ∃A : Set Angles,IsOpen A ∧ t∈A ∧
      ∀ᵐu∂angularMeasure,u∈A → i∈palette c hc x u := by
  obtain ⟨bu,δu,hδu,U,hU,hUc,hsU⟩ := triangle_outsider_strip hc hK hH (direction_norm t) hn
  have hunit : ‖direction t*(Circle.exp (Real.pi/3) : ℂ)‖=1 := by
    rw [norm_mul,direction_norm,Circle.norm_coe,one_mul]
  obtain ⟨bv,δv,hδv,V,hV,hVc,hsV⟩ := triangle_outsider_strip hc hK hH hunit hnR
  apply binary_strip_palette_rigidity c hc hw hU hV hUc hVc (lt_min hδu hδv) bu bv
  · intro e' he' hd r hr hrd hb
    exact hsU e' he' (hd.trans_le (min_le_left _ _)) r hr (hrd.trans_le (min_le_left _ _)) hb
  · intro e' he' hd r hr hrd hb
    exact hsV e' he' (hd.trans_le (min_le_right _ _)) r hr (hrd.trans_le (min_le_right _ _)) hb
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
open scoped RealInnerProductSpace
namespace EuclideanFiveColor
lemma triangle_binary_from_continua {c : ℂ → Fin 5} (hc : Measurable c)
    {x : ℂ} {K : Fin 3 → Set ℂ} {v : Fin 3 → ℂ} (hv : ∀i,‖v i‖=1)
    (hK : ∀i,ApproachingContinuum x (K i) (v i))
    (hH : ∀i,∀j∈triangleEdge i,Disjoint (spatialSupport c j) (Straddle (K i))) :
    BinaryCenter c hc x 3 4 := by
  have hh : ∀ᵐt∂angularMeasure,(∀i,⟪direction t,v i⟫≠0) →
      t∈paletteSet c hc x 3 ∨ t∈paletteSet c hc x 4 := by
    apply ae_of_locally_ae angularMeasure
    intro t ht
    obtain ⟨b,δ,hδ,W,hW,hWc,hs⟩ := triangle_outsider_strip hc hK hH (direction_norm t) ht
    have hcols : ∀ᵐz : ℂ∂volume,z∈W → c z∈({3,4} : Finset (Fin 5)) :=
      hWc.mono fun z hz hzw => by simpa only [Finset.mem_insert,Finset.mem_singleton] using hz hzw
    have hex : ∃A : Set Angles,IsOpen A ∧ t∈A ∧
        ∀ᵐu∂angularMeasure,u∈A → (palette c hc x u∩{3,4}).Nonempty := by
      cases b
      · apply inner_strip_trace c hc hδ hW hcols
        intro u hu r hr hrδ hr1
        apply hs (direction u) (direction_norm u) hu r hr _ hr1
        rw [abs_lt]; constructor <;> linarith
      · apply outer_strip_trace c hc hδ hW hcols
        intro u hu r hr1 hrδ
        apply hs (direction u) (direction_norm u) hu r (by linarith) _ hr1
        rw [abs_lt]; constructor <;> linarith
    obtain ⟨A,hA,htA,hae⟩ := hex
    refine ⟨A,hA,htA,hae.mono fun u hu hAu => ?_⟩
    obtain ⟨i,hi⟩ := hu hAu
    rcases Finset.mem_inter.mp hi with ⟨hip,hi⟩
    rcases Finset.mem_insert.mp hi with rfl|hi
    · exact Or.inl ((mem_palette c hc x u 3).mp hip)
    · rw [Finset.mem_singleton] at hi
      subst i
      exact Or.inr ((mem_palette c hc x u 4).mp hip)
  filter_upwards [hh,ae_all_iff.mpr (fun i => ae_direction_nonorthogonal (hv i))] with t ht hn
  exact ht hn
def triangleState (c : ℂ → Fin 5) (hc : Measurable c) (x : ℂ) (t : Angles) : Bool := by
  classical
  exact if t∈paletteSet c hc x 3 then false else true
lemma triangleState_measurable (c : ℂ → Fin 5) (hc : Measurable c) (x : ℂ) :
    Measurable (triangleState c hc x) := Measurable.ite (paletteSet_measurable c hc x 3) measurable_const measurable_const
lemma triangleState_flip {c : ℂ → Fin 5} (hc : Measurable c) (hw : WeakColoring 5 c) {x : ℂ}
    (hb : BinaryCenter c hc x 3 4) :
    ∀ᵐt∂angularMeasure,triangleState c hc x (t+(sixty : Angles))= !(triangleState c hc x t) := by
  filter_upwards [binary_alternation c hc hw hb] with t ht
  by_cases hp : t∈paletteSet c hc x 3
  · have hn : t+(sixty : Angles)∉paletteSet c hc x 3 := fun h => (ht.1.mp h) hp
    simp only [triangleState,hp,hn,ite_true,ite_false,Bool.not_false]
  · have hn : t+(sixty : Angles)∈paletteSet c hc x 3 := ht.1.mpr hp
    simp only [triangleState,hp,hn,ite_true,ite_false,Bool.not_true]
lemma triangleState_local {c : ℂ → Fin 5} (hc : Measurable c) (hw : WeakColoring 5 c)
    {x : ℂ} {K : Fin 3 → Set ℂ} {v : Fin 3 → ℂ} (hv : ∀i,‖v i‖=1)
    (hK : ∀i,ApproachingContinuum x (K i) (v i))
    (hH : ∀i,∀j∈triangleEdge i,Disjoint (spatialSupport c j) (Straddle (K i)))
    {t : Angles} (hn : ∀i,⟪direction t,v i⟫≠0)
    (hnR : ∀i,⟪direction t*(Circle.exp (Real.pi/3) : ℂ),v i⟫≠0) :
    ∃b,t∈angleEssential (triangleState c hc x) b := by
  obtain ⟨i,hi,A,hA,htA,hae⟩ := triangle_palette_local hc hw hK hH hn hnR
  have hb := binary_alternation c hc hw (triangle_binary_from_continua hc hv hK hH)
  rcases hi with rfl|rfl
  · refine ⟨false,A,hA,htA,hae.mono fun u hu hAu => ?_⟩
    have hp := (mem_palette c hc x u 3).mp (hu hAu)
    simp only [triangleState,hp,ite_true]
  · refine ⟨true,A,hA,htA,?_⟩
    filter_upwards [hae,hb] with u hu hu' hAu
    have hp := hu'.2.mp ((mem_palette c hc x u 4).mp (hu hAu))
    simp only [triangleState,hp,ite_false]
lemma direction_injective : Function.Injective direction := fun _ _ h =>
  AddCircle.injective_toCircle (by positivity : (2*Real.pi:ℝ)≠0) (Subtype.ext h)
lemma direction_plus_sixty (t : Angles) :
    direction (t+(sixty : Angles))=direction t*(Circle.exp (Real.pi/3) : ℂ) := by
  obtain ⟨a,rfl⟩ := QuotientAddGroup.mk_surjective t
  rw [←AddCircle.coe_add,direction_real,direction_real,Circle.exp_add]
  rfl
lemma triple_orthogonal_cover (v : Fin 3 → ℂ) (hv : ∀i,‖v i‖=1) :
    ∃B : Finset Angles,B.card≤6 ∧ (∀t,t+(Real.pi : Angles)∈B ↔ t∈B) ∧
      ∀t,t∉B → ∀i,⟪direction t,v i⟫≠0 := by
  classical
  have hex (i : Fin 3) : ∃t : Angles,direction t=Complex.I*v i := direction_exists
    (by rw [norm_mul,Complex.norm_I,hv,one_mul])
  choose a ha using hex
  let B : Finset Angles := Finset.univ.biUnion fun i : Fin 3 => {a i,a i+(Real.pi : Angles)}
  have hmem (t : Angles) : t∈B ↔ ∃i : Fin 3,t=a i ∨ t=a i+(Real.pi : Angles) := by
    simp only [B,Finset.mem_biUnion,Finset.mem_univ,true_and,Finset.mem_insert,Finset.mem_singleton]
  have hdouble (t : Angles) : t+(Real.pi : Angles)+(Real.pi : Angles)=t := by
    apply direction_injective
    simp only [direction_add_pi,neg_neg]
  refine ⟨B,?_,?_,?_⟩
  · calc B.card ≤ ∑i : Fin 3,({a i,a i+(Real.pi : Angles)} : Finset Angles).card := Finset.card_biUnion_le
         _ ≤ ∑_i : Fin 3,2 := Finset.sum_le_sum fun _ _ => by simpa using (Finset.card_insert_le (a _) ({a _+(Real.pi : Angles)} : Finset Angles))
         _ = 6 := by norm_num
  · intro t
    rw [hmem,hmem]
    constructor
    · rintro ⟨i,hi|hi⟩
      · exact ⟨i,Or.inr (by rw [←hi,hdouble])⟩
      · exact ⟨i,Or.inl (add_right_cancel hi)⟩
    · rintro ⟨i,rfl|rfl⟩
      · exact ⟨i,Or.inr rfl⟩
      · exact ⟨i,Or.inl (hdouble _)⟩
  · intro t ht i hinner
    apply ht
    rw [hmem]
    rcases complex_unit_orthogonal (direction_norm t) (hv i) hinner with he|he
    · exact ⟨i,Or.inl (direction_injective (he.trans (ha i).symm))⟩
    · refine ⟨i,Or.inr (direction_injective ?_)⟩
      rw [direction_add_pi,ha,he]
      ring
/-- The actual three-interface data force the source's unique six-position
boundary orbit. This theorem does not assume local rigidity or orbit finiteness. -/
lemma triangle_boundary_one_orbit {c : ℂ → Fin 5} (hc : Measurable c) (hw : WeakColoring 5 c)
    {x : ℂ} {K : Fin 3 → Set ℂ} {v : Fin 3 → ℂ} (hv : ∀i,‖v i‖=1)
    (hK : ∀i,ApproachingContinuum x (K i) (v i))
    (hH : ∀i,∀j∈triangleEdge i,Disjoint (spatialSupport c j) (Straddle (K i))) :
    ∃t,angleBoundary (triangleState c hc x)={u | ∃j : Fin 6,u=t+sixAngle j} := by
  obtain ⟨B,hB,ha,hn⟩ := triple_orthogonal_cover v hv
  apply angleBoundary_one_orbit (triangleState_flip hc hw (triangle_binary_from_continua hc hv hK hH)) B hB ha
  intro t ht htR
  apply triangleState_local hc hw hv hK hH (hn t ht)
  simpa only [direction_plus_sixty] using hn (t+(sixty : Angles)) htR
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
lemma angleEssential_connected {s : Angles → Bool} {U : Set Angles}
    (hU : IsPreconnected U) (hne : U.Nonempty) (hbound : Disjoint U (angleBoundary s)) :
    ∃b,U⊆angleEssential s b := by
  have hcov : U⊆angleEssential s false∪angleEssential s true := by
    intro t ht
    have hn := disjoint_left.mp hbound ht
    simp only [angleBoundary,mem_compl_iff,not_not,mem_iUnion] at hn
    obtain ⟨b,hb⟩ := hn
    cases b
    · exact Or.inl hb
    · exact Or.inr hb
  obtain ⟨t,ht⟩ := hne
  rcases hcov ht with hb|hb
  · exact ⟨false,hU.subset_left_of_subset_union (angleEssential_open s false) (angleEssential_open s true)
      (angleEssential_disjoint s (by decide)) hcov ⟨t,ht,hb⟩⟩
  · exact ⟨true,hU.subset_left_of_subset_union (angleEssential_open s true) (angleEssential_open s false)
      (angleEssential_disjoint s (by decide)) (by simpa only [union_comm] using hcov) ⟨t,ht,hb⟩⟩
lemma one_orbit_first_arc {s : Angles → Bool} {φ : ℝ}
    (hboundary : angleBoundary s={u | ∃j : Fin 6,u=(φ : Angles)+sixAngle j}) :
    ∃b,∀t∈Ioo φ (φ+Real.pi/3),(t : Angles)∈angleEssential s b := by
  let U : Set Angles := ((↑) : ℝ → Angles) '' Ioo φ (φ+Real.pi/3)
  have hU : IsPreconnected U := isPreconnected_Ioo.image _ continuous_quotient_mk'.continuousOn
  have hne : U.Nonempty := (nonempty_Ioo.mpr (by linarith [Real.pi_pos] : φ<φ+Real.pi/3)).image _
  have hd : Disjoint U (angleBoundary s) := by
    apply disjoint_left.mpr
    rintro q ⟨t,ht,rfl⟩ hq
    rw [hboundary] at hq
    obtain ⟨j,hj⟩ := hq
    have he : (t : Angles)=((φ+(j.val:ℝ)*(Real.pi/3) : ℝ) : Angles) := by
      have hx : sixAngle j=((j.val:ℝ)*(Real.pi/3) : ℝ) := by
        rw [sixAngle,←AddCircle.coe_nsmul]
        simp only [nsmul_eq_mul,sixty]
      simpa only [hx,AddCircle.coe_add] using hj
    have htI : t∈Ico φ (φ+2*Real.pi) := ⟨ht.1.le,by linarith [Real.pi_pos,ht.2]⟩
    have hjI : φ+(j.val:ℝ)*(Real.pi/3)∈Ico φ (φ+2*Real.pi) := by
      have hj0 : 0≤(j.val:ℝ) := Nat.cast_nonneg _
      have hj6 : (j.val:ℝ)<6 := by exact_mod_cast j.isLt
      constructor
      · nlinarith [Real.pi_pos]
      · nlinarith [Real.pi_pos]
    have hv := (AddCircle.coe_eq_coe_iff_of_mem_Ico htI hjI).mp he
    by_cases hz : j.val=0
    · simp only [hz,Nat.cast_zero,zero_mul,add_zero] at hv
      linarith [ht.1]
    · have hj1 : (1:ℝ)≤j.val := by exact_mod_cast Nat.one_le_iff_ne_zero.mpr hz
      nlinarith [ht.2,Real.pi_pos]
  obtain ⟨b,hb⟩ := angleEssential_connected hU hne hd
  exact ⟨b,fun t ht => hb ⟨t,ht,rfl⟩⟩
lemma angleEssential_real_periodic {s : Angles → Bool}
    (hf : ∀ᵐt∂angularMeasure,s (t+(sixty : Angles))= !(s t)) (b : Bool) :
    Function.Periodic (fun t : ℝ => (t : Angles)∈angleEssential s b) (2*(Real.pi/3)) := by
  intro t
  apply propext
  have hh := angleEssential_shift hf ((t : Angles)+(sixty : Angles)) (!b)
  rw [Bool.not_not] at hh
  have hh' := angleEssential_shift hf (t : Angles) b
  have he : ((t+2*(Real.pi/3) : ℝ) : Angles) = (t : Angles)+(sixty : Angles)+(sixty : Angles) := by
    calc ((t+2*(Real.pi/3) : ℝ) : Angles) = ((t+sixty+sixty : ℝ) : Angles) := by
           congr 1
           dsimp [sixty]
           ring
         _ = _ := by rw [AddCircle.coe_add,AddCircle.coe_add]
  dsimp only
  rw [he]
  exact hh.trans hh'
lemma one_orbit_sectors {s : Angles → Bool} {φ : ℝ}
    (hf : ∀ᵐt∂angularMeasure,s (t+(sixty : Angles))= !(s t))
    (hboundary : angleBoundary s={u | ∃j : Fin 6,u=(φ : Angles)+sixAngle j}) :
    ∃b,(∀t,0<Real.sin (3*(t-φ)) → (t : Angles)∈angleEssential s b) ∧
      (∀t,Real.sin (3*(t-φ))<0 → (t : Angles)∈angleEssential s (!b)) := by
  obtain ⟨b,hb⟩ := one_orbit_first_arc hboundary
  have hb' (t : ℝ) (ht : t∈Ioo (φ+Real.pi/3) (φ+2*(Real.pi/3))) :
      (t : Angles)∈angleEssential s (!b) := by
    have hh := (angleEssential_shift hf ((t-Real.pi/3 : ℝ) : Angles) b).mpr
      (hb (t-Real.pi/3) ⟨by linarith [ht.1],by linarith [ht.2]⟩)
    simpa only [sixty,←AddCircle.coe_add,sub_add_cancel] using hh
  have hreduce (t : ℝ) : ∃r : ℝ,∃n : ℤ,0≤r ∧ r<2*(Real.pi/3) ∧
      t=φ+r+n*(2*(Real.pi/3)) ∧ Real.sin (3*(t-φ))=Real.sin (3*r) := by
    let n : ℤ := ⌊(t-φ)/(2*(Real.pi/3))⌋
    let r : ℝ := (t-φ)-n*(2*(Real.pi/3))
    have he : t=φ+r+n*(2*(Real.pi/3)) := by dsimp [r]; ring
    refine ⟨r,n,Int.sub_floor_div_mul_nonneg _ (by positivity),Int.sub_floor_div_mul_lt _ (by positivity),he,?_⟩
    have he' : 3*(t-φ)=3*r+(n:ℝ)*(2*Real.pi) := by rw [he]; ring
    rw [he',Real.sin_add_int_mul_two_pi]
  refine ⟨b,?_,?_⟩
  · intro t ht
    obtain ⟨r,n,hr0,hrP,he,hsin⟩ := hreduce t
    rw [hsin] at ht
    have hrpos : 0<r := by
      by_contra hn
      have hr : r=0 := le_antisymm (le_of_not_gt hn) hr0
      simp only [hr,mul_zero,Real.sin_zero,lt_self_iff_false] at ht
    have hra : r<Real.pi/3 := by
      by_contra hn
      have hh := Real.sin_nonpos_of_nonpos_of_neg_pi_le
        (by linarith : 3*r-2*Real.pi≤0) (by linarith : -Real.pi≤3*r-2*Real.pi)
      rw [Real.sin_sub_two_pi] at hh
      exact (not_lt_of_ge hh) ht
    have hy := hb (φ+r) ⟨by linarith,by linarith⟩
    rw [he]
    exact (angleEssential_real_periodic hf b).int_mul n (φ+r) ▸ hy
  · intro t ht
    obtain ⟨r,n,hr0,hrP,he,hsin⟩ := hreduce t
    rw [hsin] at ht
    have hra : Real.pi/3<r := by
      by_contra hn
      have hh := Real.sin_nonneg_of_nonneg_of_le_pi (by linarith : 0≤3*r) (by linarith : 3*r≤Real.pi)
      exact (not_lt_of_ge hh) ht
    have hy := hb' (φ+r) ⟨by linarith,by linarith⟩
    rw [he]
    exact (angleEssential_real_periodic hf (!b)).int_mul n (φ+r) ▸ hy
end EuclideanFiveColor
end

noncomputable section
open Set MeasureTheory
namespace EuclideanFiveColor
lemma moser_density_impossible {k : ℕ} {c : ℂ → Fin k}
    (hc : Measurable c) (hw : WeakColoring k c) (x v : ℂ) (hv : ‖v‖=1)
    (J : Finset (Fin k)) (hJ : J.card≤3) :
    ¬(∀ i, DensityOne {q | c q∈J} (x+v*placedMoser i)) := by
  intro hD
  obtain ⟨q,hq,hp⟩ := finite_density_realization hc hw (fun i => x+v*placedMoser i)
    (fun _ => J) hD
  have hh : Fintype.card J≤Fintype.card (Fin 3) := by simpa using hJ
  obtain ⟨f⟩ := Function.Embedding.nonempty_of_card_le hh
  apply moser_not_three_colorable (fun i => f ⟨c (q+(x+v*placedMoser i)),hq i⟩)
  intro i j hij he
  have hd : ‖(x+v*placedMoser i)-(x+v*placedMoser j)‖=1 := by
    rw [show (x+v*placedMoser i)-(x+v*placedMoser j)=v*(placedMoser i-placedMoser j) by ring,
      norm_mul,hv,placedMoser_edge_unit hij,one_mul]
  exact hp i j hd (congrArg Subtype.val (f.injective he))
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
lemma lineDensityZero_compl_of_mem_nhds {A : Set ℝ} {t : ℝ} (hA : A∈𝓝 t) :
    LineDensityZero Aᶜ t := by
  obtain ⟨ε,hε,hsub⟩ := Metric.mem_nhds_iff.mp hA
  apply tendsto_const_nhds.congr'
  filter_upwards [(eventually_lt_nhds hε).filter_mono nhdsWithin_le_nhds] with r hr
  have hempty : Aᶜ∩Metric.closedBall t r=∅ := by
    ext q
    simp only [mem_empty_iff_false,iff_false]
    rintro ⟨hq,hqr⟩
    exact hq (hsub (lt_of_le_of_lt hqr hr))
  simp [hempty]
def positiveSector (φ : ℝ) : Set ℝ := {t | 0<Real.sin (3*(t-φ))}
def negativeSector (φ : ℝ) : Set ℝ := {t | Real.sin (3*(t-φ))<0}
lemma positiveSector_open (φ : ℝ) : IsOpen (positiveSector φ) := by
  apply isOpen_lt <;> fun_prop
lemma negativeSector_open (φ : ℝ) : IsOpen (negativeSector φ) := by
  apply isOpen_lt <;> fun_prop
variable {k : ℕ} {c : ℂ → Fin k} (hc : Measurable c)
lemma polynomial_region_density (hw : WeakColoring k c) {x : ℂ} {a b : Fin k} {φ : ℝ}
    (hpos : RealState hc x (positiveSector φ) {a})
    (hneg : RealState hc x (negativeSector φ) {b})
    {z : ℂ} (hz : ThreeLabelRegion z.re z.im) :
    DensityOne {q | c q∉({a,b} : Finset (Fin k))} (x+(Circle.exp φ:ℂ)*z) := by
  obtain ⟨t,u,hs,hn,ht⟩ := polynomial_region_angles hz
  have hpoint : angularSum x 1 (angleChart (φ+t,φ+u))=x+(Circle.exp φ:ℂ)*z := by
    simp only [angularSum,angleChart,Complex.ofReal_one,one_mul,direction_real,Circle.exp_add,Circle.coe_mul]
    rw [add_assoc,←mul_add,hs]
  have hnon : Real.sin ((φ+u)-(φ+t))≠0 := by
    simpa only [show φ+u-(φ+t)=u-t by ring] using hn
  rcases mul_neg_iff.mp ht with ⟨ht,hu⟩|⟨ht,hu⟩
  · have htm : φ+t∈positiveSector φ := by simpa [positiveSector] using ht
    have hum : φ+u∈negativeSector φ := by simpa [negativeSector] using hu
    have hd := states_densityOne hc hw hpos hneg
      (lineDensityZero_compl_of_mem_nhds ((positiveSector_open φ).mem_nhds htm))
      (lineDensityZero_compl_of_mem_nhds ((negativeSector_open φ).mem_nhds hum)) hnon
    rw [hpoint] at hd
    simpa only [Finset.singleton_union] using hd
  · have htm : φ+t∈negativeSector φ := by simpa [negativeSector] using ht
    have hum : φ+u∈positiveSector φ := by simpa [positiveSector] using hu
    have hd := states_densityOne hc hw hneg hpos
      (lineDensityZero_compl_of_mem_nhds ((negativeSector_open φ).mem_nhds htm))
      (lineDensityZero_compl_of_mem_nhds ((positiveSector_open φ).mem_nhds hum)) hnon
    rw [hpoint] at hd
    simpa only [Finset.singleton_union,Finset.pair_comm b a] using hd
/-- The exact six-sector outcome of triangle rigidity is impossible, for every center and phase. -/
lemma no_alternating_sectors {c : ℂ → Fin 5} (hc : Measurable c) (hw : WeakColoring 5 c)
    {x : ℂ} {a b : Fin 5} (hab : a≠b) (φ : ℝ)
    (hpos : RealState hc x (positiveSector φ) {a})
    (hneg : RealState hc x (negativeSector φ) {b}) : False := by
  let J : Finset (Fin 5) := {a,b}ᶜ
  have hJ : J.card≤3 := by
    change ({a,b}ᶜ : Finset (Fin 5)).card≤3
    rw [Finset.card_compl,Finset.card_pair hab]
    decide
  apply moser_density_impossible hc hw x (Circle.exp φ) (Circle.norm_coe _) J hJ
  intro i
  simpa only [J,Finset.mem_compl] using polynomial_region_density hc hw hpos hneg
    (seven_point_certificate i)
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
lemma triangleState_palette {c : ℂ → Fin 5} (hc : Measurable c) (hw : WeakColoring 5 c)
    {x : ℂ} (hb : BinaryCenter c hc x 3 4) (b : Bool) :
    ∀ᵐt∂angularMeasure,triangleState c hc x t=b → t∈paletteSet c hc x (if b then 4 else 3) := by
  classical
  filter_upwards [binary_alternation c hc hw hb] with t ht he
  cases b
  · simp only [Bool.false_eq_true,ite_false]
    by_contra hn
    simp only [triangleState,hn,ite_false] at he
    exact Bool.noConfusion he
  · simp only [ite_true]
    apply ht.2.mpr
    intro hp
    simp only [triangleState,hp,ite_true] at he
    exact Bool.noConfusion he
/-- Complete actual triangle-interface endgame, including boundary rigidity,
sector extraction and the exact seven-point unit-distance certificate. -/
lemma no_triangle_interfaces {c : ℂ → Fin 5} (hc : Measurable c) (hw : WeakColoring 5 c)
    {x : ℂ} {K : Fin 3 → Set ℂ} {v : Fin 3 → ℂ} (hv : ∀i,‖v i‖=1)
    (hK : ∀i,ApproachingContinuum x (K i) (v i))
    (hH : ∀i,∀j∈triangleEdge i,Disjoint (spatialSupport c j) (Straddle (K i))) : False := by
  have hbinary := triangle_binary_from_continua hc hv hK hH
  obtain ⟨q,hq⟩ := triangle_boundary_one_orbit hc hw hv hK hH
  obtain ⟨φ,rfl⟩ := QuotientAddGroup.mk_surjective q
  obtain ⟨b,hpos,hneg⟩ := one_orbit_sectors (triangleState_flip hc hw hbinary) hq
  have hstate (d : Bool) (A : Set ℝ) (hA : MeasurableSet A)
      (hAd : ∀t∈A,(t : Angles)∈angleEssential (triangleState c hc x) d) :
      RealState hc x A {if d then 4 else 3} := by
    refine ⟨hA,?_⟩
    intro i hi
    rw [Finset.mem_singleton] at hi
    subst i
    have hh := angleMk_quasiMeasurePreserving.ae
      ((angleEssential_ae (triangleState c hc x) d).and (triangleState_palette hc hw hbinary d))
    filter_upwards [hh] with t ht hAt
    exact ht.2 (ht.1 (hAd t hAt))
  have hp := hstate b (positiveSector φ) (positiveSector_open φ).measurableSet hpos
  have hn := hstate (!b) (negativeSector φ) (negativeSector_open φ).measurableSet hneg
  exact no_alternating_sectors hc hw (by cases b <;> decide) φ hp hn
end EuclideanFiveColor
end

end OAI


==> anc/erdos-1070/lean/OAI/Geometry/PlaneColoring/States.lean <==
import OAI.Geometry.PlaneColoring.BinaryPalettes

namespace OAI

noncomputable section
open Set
namespace EuclideanFiveColor
def fourGroup (s : Fin 3) : Finset (Fin 5) := if s=0 then {4} else if s=1 then {0,2} else {1,3}
def fourEdge (e : Fin 4) : Finset (Fin 5) :=
  if e=0 then {0,1} else if e=1 then {1,2} else if e=2 then {2,3} else {3,0}
def fourCanonical (p : Finset (Fin 5)) : Fin 3 := if 4∈p then 0 else if 0∈p then 1 else 2
def FourAdmissible (p : Finset (Fin 5)) : Prop :=
  p.Nonempty ∧ p.card≤2 ∧ ∀ e : Fin 4, ¬p⊆fourEdge e
lemma fourGroup_nonempty (s : Fin 3) : (fourGroup s).Nonempty := by
  fin_cases s <;> simp [fourGroup]
lemma four_admissible_group : ∀ p : Finset (Fin 5), FourAdmissible p → fourGroup (fourCanonical p)⊆p := by
  unfold FourAdmissible
  decide
lemma four_group_unique : ∀ p : Finset (Fin 5), p.card≤2 → ∀ s t : Fin 3,
    fourGroup s⊆p → fourGroup t⊆p → s=t := by decide
lemma four_admissible_character : ∀ p : Finset (Fin 5), FourAdmissible p → ∀ s : Fin 3,
    fourGroup s⊆p ↔ fourCanonical p=s := by
  intro p hp s
  constructor
  · intro hs
    exact (four_group_unique p hp.2.1 s (fourCanonical p) hs (four_admissible_group p hp)).symm
  · rintro rfl
    exact four_admissible_group p hp
lemma four_trace_edge : ∀ p : Finset (Fin 5), FourAdmissible p → ∀ i∈fourGroup (fourCanonical p),
    ∃ e : Fin 4, i∉fourEdge e ∧ p\{i}⊆fourEdge e := by
  unfold FourAdmissible
  decide
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
lemma LineDensityZero.mono_ae {A B : Set ℝ} {t : ℝ}
    (hB : LineDensityZero B t) (hAB : A≤ᵐ[volume] B) : LineDensityZero A t := by
  apply squeeze_zero' ?_ ?_ hB
  · filter_upwards [self_mem_nhdsWithin] with r hr
    exact div_nonneg measureReal_nonneg (le_of_lt hr)
  · filter_upwards [self_mem_nhdsWithin] with r hr
    apply div_le_div_of_nonneg_right _ (le_of_lt hr)
    apply ENNReal.toReal_mono
    · exact ne_top_of_le_ne_top (isCompact_closedBall t r).measure_ne_top (measure_mono inter_subset_right)
    · exact measure_mono_ae (hAB.mono fun _ hz h => ⟨hz h.1,h.2⟩)
def DensityZero (A : Set ℂ) (x : ℂ) : Prop :=
  Tendsto (fun r : ℝ => volume (A∩Metric.closedBall x r)/volume (Metric.closedBall x r))
    (𝓝[>] 0) (𝓝 (0:ENNReal))
lemma DensityZero.mono {A B : Set ℂ} {x : ℂ} (hB : DensityZero B x) (hAB : A⊆B) :
    DensityZero A x := by
  apply tendsto_of_tendsto_of_tendsto_of_le_of_le tendsto_const_nhds hB (fun _ => zero_le)
  intro r
  exact ENNReal.div_le_div_right (measure_mono (inter_subset_inter_left _ hAB)) _
lemma DensityZero.union {A B : Set ℂ} {x : ℂ} (hA : DensityZero A x) (hB : DensityZero B x) :
    DensityZero (A∪B) x := by
  have hh := hA.add hB
  rw [add_zero] at hh
  apply tendsto_of_tendsto_of_tendsto_of_le_of_le tendsto_const_nhds hh (fun _ => zero_le)
  intro r
  dsimp only
  rw [← ENNReal.add_div,union_inter_distrib_right]
  exact ENNReal.div_le_div_right (measure_union_le _ _) _
lemma densityZero_empty (x : ℂ) : DensityZero ∅ x := by
  simp only [DensityZero,empty_inter,measure_empty,ENNReal.zero_div]
  exact tendsto_const_nhds
lemma DensityZero.biUnion_finset {ι : Type*} (J : Finset ι) {A : ι → Set ℂ} {x : ℂ}
    (hA : ∀ i∈J,DensityZero (A i) x) : DensityZero (⋃ i∈J,A i) x := by
  classical
  induction J using Finset.induction_on with
  | empty => simpa using densityZero_empty x
  | @insert i J hi ih =>
    rw [Finset.set_biUnion_insert]
    exact (hA i (Finset.mem_insert_self _ _)).union
      (ih (fun j hj => hA j (Finset.mem_insert_of_mem hj)))
lemma DensityZero.compl {A : Set ℂ} {x : ℂ} (hA : MeasurableSet A) (hz : DensityZero A x) :
    DensityOne Aᶜ x := by
  have ht := ENNReal.Tendsto.sub (tendsto_const_nhds (x := (1:ENNReal))) hz (Or.inl (by finiteness))
  rw [tsub_zero] at ht
  apply ht.congr'
  filter_upwards [self_mem_nhdsWithin] with r hr
  have hfin : volume (A∩Metric.closedBall x r)≠⊤ :=
    ne_top_of_le_ne_top (isCompact_closedBall x r).measure_ne_top (measure_mono inter_subset_right)
  have hp := (Metric.measure_closedBall_pos volume x hr).ne'
  have he : Aᶜ∩Metric.closedBall x r=Metric.closedBall x r\(A∩Metric.closedBall x r) := by
    ext z; simp; tauto
  rw [he,measure_sdiff inter_subset_right (hA.inter measurableSet_closedBall).nullMeasurableSet hfin,
    ENNReal.sub_div (fun _ _ => hp),ENNReal.div_self hp (isCompact_closedBall x r).measure_ne_top]
variable {k : ℕ} {c : ℂ → Fin k} (hc : Measurable c)
def RealState (x : ℂ) (A : Set ℝ) (J : Finset (Fin k)) : Prop :=
  MeasurableSet A ∧ ∀ i∈J, A≤ᵐ[volume] liftPalette c hc x i
lemma state_densityZero (hw : WeakColoring k c) {x : ℂ} {A : Set ℝ} {J : Finset (Fin k)}
    (hA : RealState hc x A J) {t u : ℝ} (ht : LineDensityZero Aᶜ t)
    (hu : Real.sin (u-t)≠0) {i : Fin k} (hi : i∈J) :
    DensityZero {z | c z=i} (angularSum x 1 (angleChart (t,u))) := by
  apply palette_spatial_densityZero c hc hw _ hu
  apply ht.mono_ae
  filter_upwards [hA.2 i hi] with v hv
  exact mt hv
lemma angularSum_swap (x : ℂ) (t u : ℝ) :
    angularSum x 1 (angleChart (u,t))=angularSum x 1 (angleChart (t,u)) := by
  simp only [angularSum,angleChart,Complex.ofReal_one,one_mul]
  ring
lemma states_densityOne (hw : WeakColoring k c) {x : ℂ} {A B : Set ℝ} {J K : Finset (Fin k)}
    (hA : RealState hc x A J) (hB : RealState hc x B K) {t u : ℝ}
    (ht : LineDensityZero Aᶜ t) (hu : LineDensityZero Bᶜ u) (hne : Real.sin (u-t)≠0) :
    DensityOne {z | c z∉J∪K} (angularSum x 1 (angleChart (t,u))) := by
  have hz : DensityZero (⋃ i∈J∪K, {z | c z=i}) (angularSum x 1 (angleChart (t,u))) := by
    apply DensityZero.biUnion_finset
    intro i hi
    rcases Finset.mem_union.mp hi with hi|hi
    · exact state_densityZero hc hw hA ht hne hi
    · rw [← angularSum_swap x t u]
      apply state_densityZero hc hw hB hu _ hi
      rwa [← neg_sub u t,Real.sin_neg,neg_ne_zero]
  have hm : MeasurableSet (⋃ i∈J∪K, {z | c z=i}) :=
    (J∪K).measurableSet_biUnion fun _ _ => measurableSet_eq_fun hc measurable_const
  convert hz.compl hm using 1
  ext z
  simp only [mem_compl_iff,mem_iUnion,mem_ofPred_eq]
  aesop
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
lemma DensityOne.compl {A : Set ℂ} {x : ℂ} (hA : MeasurableSet A) (h : DensityOne A x) :
    DensityZero Aᶜ x := by
  have ht := ENNReal.Tendsto.sub (tendsto_const_nhds (x := (1:ENNReal))) h (Or.inl (by finiteness))
  rw [tsub_self] at ht
  apply ht.congr'
  filter_upwards [self_mem_nhdsWithin] with r hr
  have hfin : volume (A∩Metric.closedBall x r)≠⊤ :=
    ne_top_of_le_ne_top (isCompact_closedBall x r).measure_ne_top (measure_mono inter_subset_right)
  have hp := (Metric.measure_closedBall_pos volume x hr).ne'
  have he : Aᶜ∩Metric.closedBall x r=Metric.closedBall x r\(A∩Metric.closedBall x r) := by
    ext z; simp; tauto
  rw [he,measure_sdiff inter_subset_right (hA.inter measurableSet_closedBall).nullMeasurableSet hfin,
    ENNReal.sub_div (fun _ _ => hp),ENNReal.div_self hp (isCompact_closedBall x r).measure_ne_top]
lemma DensityOne.inter {A B : Set ℂ} {x : ℂ} (hA : MeasurableSet A) (hB : MeasurableSet B)
    (ha : DensityOne A x) (hb : DensityOne B x) : DensityOne (A∩B) x := by
  have hh := ((ha.compl hA).union (hb.compl hB)).compl (hA.compl.union hB.compl)
  simpa using hh
lemma DensityOne.measure_ne_zero {A : Set ℂ} {x : ℂ} (h : DensityOne A x) : volume A≠0 := by
  intro hz
  have hzero : (fun r => volume (A∩Metric.closedBall x r)/volume (Metric.closedBall x r))=fun _ : ℝ => (0:ENNReal) := by
    funext r
    rw [measure_mono_null inter_subset_left hz,ENNReal.zero_div]
  change Tendsto _ _ _ at h
  rw [hzero] at h
  exact zero_ne_one (tendsto_nhds_unique tendsto_const_nhds h)
lemma densityOne_univ (x : ℂ) : DensityOne univ x := by
  apply tendsto_const_nhds.congr'
  filter_upwards [self_mem_nhdsWithin] with r hr
  simp only [univ_inter]
  exact (ENNReal.div_self (Metric.measure_closedBall_pos volume x hr).ne'
    (isCompact_closedBall x r).measure_ne_top).symm
lemma DensityOne.iInter {ι : Type*} [Finite ι] {A : ι → Set ℂ} {x : ℂ}
    (hm : ∀i,MeasurableSet (A i)) (h : ∀i,DensityOne (A i) x) : DensityOne (⋂i,A i) x := by
  classical
  let := Fintype.ofFinite ι
  have hh (J : Finset ι) : DensityOne (⋂i∈J,A i) x := by
    induction J using Finset.induction_on with
    | empty => simpa using densityOne_univ x
    | @insert i J hi ih =>
      simp only [Finset.set_biInter_insert]
      exact (h i).inter (hm i) (J.measurableSet_biInter fun j _ => hm j) ih
  simpa using hh Finset.univ
variable {k : ℕ} {c : ℂ → Fin k}
lemma finite_density_realization (hc : Measurable c) (hw : WeakColoring k c)
    {ι : Type*} [Finite ι] (z : ι → ℂ) (J : ι → Finset (Fin k))
    (hz : ∀v,DensityOne {q | c q∈J v} (z v)) :
    ∃q : ℂ, (∀v,c (q+z v)∈J v) ∧
      ∀v w, ‖z v-z w‖=1 → c (q+z v)≠c (q+z w) := by
  have hmem : DensityOne (⋂v,{q | c (q+z v)∈J v}) 0 := by
    apply DensityOne.iInter
    · intro v
      exact (J v).finite_toSet.measurableSet.preimage (hc.comp (measurable_id.add_const _))
    · intro v
      simpa only [zero_add,preimage_ofPred_eq] using (densityOne_translate (A := {q | c q∈J v}) (x := 0) (u := z v)).mpr (by simpa using hz v)
  have hproper : ∀ᵐ q : ℂ ∂volume, ∀v w, ‖z v-z w‖=1 → c (q+z v)≠c (q+z w) := by
    apply ae_all_iff.mpr
    intro v
    apply ae_all_iff.mpr
    intro w
    by_cases hh : ‖z v-z w‖=1
    · obtain ⟨t,ht⟩ := direction_exists (u := z w-z v) (by simpa only [norm_sub_rev] using hh)
      have hd := (measurePreserving_add_right volume (z v)).quasiMeasurePreserving.ae
        (weak_all_directions c hc hw t)
      filter_upwards [hd] with q hq _
      simpa only [ht,show q+z v+(z w-z v)=q+z w by ring] using hq
    · exact Eventually.of_forall fun _ => fun h => (hh h).elim
  obtain ⟨q,hq,hqp⟩ := Measure.exists_mem_of_measure_ne_zero_of_ae hmem.measure_ne_zero (ae_restrict_of_ae hproper)
  exact ⟨q,fun v => mem_iInter.mp hq v,hqp⟩
lemma two_label_triangle_impossible (hc : Measurable c) (hw : WeakColoring k c)
    (z : Fin 3 → ℂ) (J : Finset (Fin k)) (hJ : J.card≤2)
    (hd : ∀v w,v≠w → ‖z v-z w‖=1) :
    ¬(∀v,DensityOne {q | c q∈J} (z v)) := by
  intro hz
  obtain ⟨q,hq,hp⟩ := finite_density_realization hc hw z (fun _ => J) hz
  have hinj : Function.Injective (fun v : Fin 3 => (⟨c (q+z v),hq v⟩ : J)) := by
    intro v w he
    by_contra hne
    exact hp v w (hd v w hne) (congrArg Subtype.val he)
  have hcard := Fintype.card_le_of_injective _ hinj
  simp only [Fintype.card_fin,Fintype.card_coe] at hcard
  omega
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
lemma bool_flip_two {s : ℝ → Bool} {κ : ℝ}
    (h : ∀ᵐt∂volume,s (t+κ)= !(s t)) : ∀ᵐt∂volume,s (t+2*κ)=s t := by
  have h' := (measurePreserving_add_right volume κ).quasiMeasurePreserving.ae h
  filter_upwards [h,h'] with t ht ht'
  rw [show t+κ+κ=t+2*κ by ring,ht,Bool.not_not] at ht'
  exact ht'
lemma bool_flip_three {s : ℝ → Bool} {κ : ℝ}
    (h : ∀ᵐt∂volume,s (t+κ)= !(s t)) : ∀ᵐt∂volume,s (t+3*κ)= !(s t) := by
  have h' := (measurePreserving_add_right volume (2*κ)).quasiMeasurePreserving.ae h
  filter_upwards [bool_flip_two h,h'] with t ht ht'
  rwa [show t+2*κ+κ=t+3*κ by ring,ht] at ht'
lemma bool_flip_even {s : ℝ → Bool} {κ : ℝ}
    (h : ∀ᵐt∂volume,s (t+κ)= !(s t)) (n : ℕ) : ∀ᵐt∂volume,s (t+2*n*κ)=s t := by
  induction n with
  | zero => simp
  | succ n ih =>
    have h' := (measurePreserving_add_right volume (2*n*κ)).quasiMeasurePreserving.ae (bool_flip_two h)
    filter_upwards [ih,h'] with t ht ht'
    rw [ht] at ht'
    convert ht' using 1
    norm_num
    congr 1
    ring
lemma triangleAngle_nonparallel : Real.sin (Real.pi+triangleAngle)≠0 := by
  rw [add_comm,Real.sin_add_pi,neg_ne_zero]
  exact (Real.sin_pos_of_pos_of_lt_pi triangleAngle_pos triangleAngle_lt_pi).ne'
lemma two_state_impossible {k : ℕ} {c : ℂ → Fin k} (hc : Measurable c) (hw : WeakColoring k c)
    (x : ℂ) (J K : Finset (Fin k)) (hcard : (Finset.univ\(J∪K)).card≤2)
    (s : Angles → Bool) (hs : Measurable s)
    (hJ : RealState hc x {t : ℝ | s (t : Angles)=false} J)
    (hK : RealState hc x {t : ℝ | s (t : Angles)=true} K)
    (hflip : ∀ᵐt∂angularMeasure,s (t+(Real.pi/3 : ℝ))= !(s t)) : False := by
  let f : ℝ → Bool := fun t => s (t : Angles)
  have hf : Measurable f := hs.comp angleMk_quasiMeasurePreserving.measurable
  have hflip' : ∀ᵐt : ℝ ∂volume, f (t+Real.pi/3)= !(f t) := by
    have hh := angleMk_quasiMeasurePreserving.ae hflip
    simpa only [← AddCircle.coe_add] using hh
  have heven (n : ℕ) := bool_flip_even hflip' n
  have hπ : ∀ᵐt : ℝ ∂volume, f (t+Real.pi)= !(f t) := by
    simpa only [show 3*(Real.pi/3)=Real.pi by ring] using bool_flip_three hflip'
  have hden : ∀ᵐt : ℝ ∂volume, ∀b : Bool, f t=b → LineDensityZero {a : ℝ | f a≠b} t := by
    apply ae_all_iff.mpr
    intro b
    exact ae_lineDensityZero_compl (measurableSet_eq_fun hf measurable_const)
  have hgood : ∀ᵐt : ℝ ∂volume, ∀j : Fin 3,
      f (t+2*(j:ℝ)*(Real.pi/3))=f t ∧
      f (t+2*(j:ℝ)*(Real.pi/3)+Real.pi+triangleAngle)= !(f (t+triangleAngle)) ∧
      (∀b : Bool,f (t+2*(j:ℝ)*(Real.pi/3))=b →
        LineDensityZero {a : ℝ | f a≠b} (t+2*(j:ℝ)*(Real.pi/3))) ∧
      (∀b : Bool,f (t+2*(j:ℝ)*(Real.pi/3)+Real.pi+triangleAngle)=b →
        LineDensityZero {a : ℝ | f a≠b} (t+2*(j:ℝ)*(Real.pi/3)+Real.pi+triangleAngle)) := by
    apply ae_all_iff.mpr
    intro j
    have h₁ := heven j.val
    have h₂ := (measurePreserving_add_right volume triangleAngle).quasiMeasurePreserving.ae (heven j.val)
    have h₃ := (measurePreserving_add_right volume (triangleAngle+2*(j:ℝ)*(Real.pi/3))).quasiMeasurePreserving.ae hπ
    have h₄ := (measurePreserving_add_right volume (2*(j:ℝ)*(Real.pi/3))).quasiMeasurePreserving.ae hden
    have h₅ := (measurePreserving_add_right volume (2*(j:ℝ)*(Real.pi/3)+Real.pi+triangleAngle)).quasiMeasurePreserving.ae hden
    filter_upwards [h₁,h₂,h₃,h₄,h₅] with t ht₁ ht₂ ht₃ ht₄ ht₅
    refine ⟨ht₁,?_,ht₄,?_⟩
    · change f (t+(triangleAngle+2*(j:ℝ)*(Real.pi/3))+Real.pi)= !(f (t+(triangleAngle+2*(j:ℝ)*(Real.pi/3)))) at ht₃
      rw [show t+(triangleAngle+2*(j:ℝ)*(Real.pi/3))=t+triangleAngle+2*(j:ℝ)*(Real.pi/3) by ring,ht₂] at ht₃
      simpa only [show t+triangleAngle+2*(j:ℝ)*(Real.pi/3)+Real.pi = t+2*(j:ℝ)*(Real.pi/3)+Real.pi+triangleAngle by ring] using ht₃
    · simpa only [show t+(2*(j:ℝ)*(Real.pi/3)+Real.pi+triangleAngle)=t+2*(j:ℝ)*(Real.pi/3)+Real.pi+triangleAngle by ring] using ht₅
  have hfreq : ∃ᶠt : ℝ in ae volume, f t=f (t+triangleAngle) := by
    by_contra hh
    have hn : ∀ᵐt : ℝ ∂volume, f t≠f (t+triangleAngle) := not_frequently.mp hh
    have ha : ∀ᵐt∂angularMeasure,s t≠s (t+(triangleAngle : Angles)) := by
      apply ae_angular_of_ae_line
      · exact (measurableSet_eq_fun hs (hs.comp (measurable_id.add_const _))).compl
      · simpa only [f,← AddCircle.coe_add] using hn
    exact (ne_of_gt (equal_triangleAngle_positive hs hflip))
      (measure_eq_zero_iff_ae_notMem.mpr ha)
  obtain ⟨t,hteq,htgood⟩ := (hfreq.and_eventually hgood).exists
  apply two_label_triangle_impossible hc hw (sourceTriangle x t) (Finset.univ\(J∪K)) hcard
    (sourceTriangle_pair x t)
  intro j
  obtain ⟨h₁,h₂,h₃,h₄⟩ := htgood j
  rw [← hteq] at h₂
  have hne : Real.sin ((t+2*(j:ℝ)*(Real.pi/3)+Real.pi+triangleAngle)-(t+2*(j:ℝ)*(Real.pi/3)))≠0 := by
    rw [show (t+2*(j:ℝ)*(Real.pi/3)+Real.pi+triangleAngle)-(t+2*(j:ℝ)*(Real.pi/3))=Real.pi+triangleAngle by ring]
    exact triangleAngle_nonparallel
  have hd : DensityOne {q | c q∉J∪K} (sourceTriangle x t j) := by
    cases hb : f t
    · have ha := h₃ false (h₁.trans hb)
      have hb' := h₄ true (by simpa [hb] using h₂)
      exact states_densityOne hc hw hJ hK ha hb' hne
    · have ha := h₃ true (h₁.trans hb)
      have hb' := h₄ false (by simpa [hb] using h₂)
      simpa only [Finset.union_comm,sourceTriangle] using states_densityOne hc hw hK hJ ha hb' hne
  simpa only [Finset.mem_sdiff,Finset.mem_univ,true_and] using hd
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
variable (c : ℂ → Fin 5) (hc : Measurable c)
def FourCenter (x : ℂ) : Prop :=
  TransitionEdge c 0 1 x ∧ TransitionEdge c 1 2 x ∧ TransitionEdge c 2 3 x ∧ TransitionEdge c 3 0 x
lemma four_palette_admissible (hw : WeakColoring 5 c) {x : ℂ} (hx : FourCenter c x) :
    ∀ᵐ t∂angularMeasure, FourAdmissible (palette c hc x t) := by
  filter_upwards [palette_nonempty c hc x,palette_cardinality c hc hw x,
    edge_palette_not_pair c hc hw hx.1,edge_palette_not_pair c hc hw hx.2.1,
    edge_palette_not_pair c hc hw hx.2.2.1,edge_palette_not_pair c hc hw hx.2.2.2] with t ht hcard h01 h12 h23 h30
  refine ⟨ht,hcard.2,?_⟩
  intro e
  fin_cases e <;> simp only [fourEdge] <;> assumption
def fourState (x : ℂ) (t : Angles) : Fin 3 := fourCanonical (palette c hc x t)
lemma fourState_measurable (x : ℂ) : Measurable (fourState c hc x) := by
  change Measurable (fun t => if 4∈palette c hc x t then (0:Fin 3) else if 0∈palette c hc x t then 1 else 2)
  exact Measurable.ite (by simpa only [mem_palette,Set.ofPred_mem_eq] using paletteSet_measurable c hc x 4) measurable_const
    (Measurable.ite (by simpa only [mem_palette,Set.ofPred_mem_eq] using paletteSet_measurable c hc x 0) measurable_const measurable_const)
lemma fourState_group (hw : WeakColoring 5 c) {x : ℂ} (hx : FourCenter c x) :
    ∀ᵐ t∂angularMeasure, fourGroup (fourState c hc x t)⊆palette c hc x t :=
  (four_palette_admissible c hc hw hx).mono fun _ ht => four_admissible_group _ ht
lemma fourState_represents (hw : WeakColoring 5 c) {x : ℂ} (hx : FourCenter c x) (s : Fin 3) :
    RealState hc x {t : ℝ | fourState c hc x (t : Angles)=s} (fourGroup s) := by
  refine ⟨measurableSet_eq_fun ((fourState_measurable c hc x).comp angleMk_quasiMeasurePreserving.measurable) measurable_const,?_⟩
  intro i hi
  have hh := angleMk_quasiMeasurePreserving.ae (fourState_group c hc hw hx)
  filter_upwards [hh] with t ht hts
  change fourState c hc x (t : Angles)=s at hts
  exact (mem_palette c hc x (t : Angles) i).mp (ht (by simpa only [hts] using hi))
lemma fourState_changes (hw : WeakColoring 5 c) {x : ℂ} (hx : FourCenter c x) :
    ∀ᵐ t∂angularMeasure, fourState c hc x t≠fourState c hc x (t+(Real.pi/3 : ℝ)) := by
  have hgp := fourState_group c hc hw hx
  filter_upwards [hgp,(measurePreserving_add_right angularMeasure (sixty : Angles)).quasiMeasurePreserving.ae hgp,
    palette_sixty_disjoint c hc hw x] with t ht hu hd he
  obtain ⟨i,hi⟩ := fourGroup_nonempty (fourState c hc x t)
  have hi' : i∈palette c hc x (t+(sixty : Angles)) := hu (by simpa only [sixty,he] using hi)
  exact Finset.disjoint_left.mp hd (ht hi) hi'
lemma three_exclude_flip : ∀ (s t o : Fin 3), o≠0 → s≠o → t≠o → s≠t →
    (if t=0 then false else true) = !(if s=0 then false else true) := by decide
lemma fourState_diagonal_positive (hw : WeakColoring 5 c) {x : ℂ} (hx : FourCenter c x)
    (s : Fin 3) (hs : s≠0) : 0<angularMeasure {t | fourState c hc x t=s} := by
  by_contra! hn
  have hnot : ∀ᵐt∂angularMeasure, fourState c hc x t≠s :=
    measure_eq_zero_iff_ae_notMem.mp (le_antisymm hn zero_le)
  let r : Fin 3 := if s=1 then 2 else 1
  have hr : r≠0 ∧ r≠s ∧ ∀t : Fin 3,t≠0 → t≠s → t=r := by
    exact (show ∀s : Fin 3,s≠0 → (if s=1 then (2:Fin 3) else 1)≠0 ∧ (if s=1 then (2:Fin 3) else 1)≠s ∧
      ∀t : Fin 3,t≠0 → t≠s → t=(if s=1 then 2 else 1) from by decide) s hs
  let f : Angles → Bool := fun t => if fourState c hc x t=0 then false else true
  have hf : Measurable f := Measurable.ite
    (measurableSet_eq_fun (fourState_measurable c hc x) measurable_const) measurable_const measurable_const
  have hrep (v : Bool) : RealState hc x {t : ℝ | f (t : Angles)=v} (if v then fourGroup r else fourGroup 0) := by
    refine ⟨measurableSet_eq_fun (hf.comp angleMk_quasiMeasurePreserving.measurable) measurable_const,?_⟩
    intro i hi
    filter_upwards [angleMk_quasiMeasurePreserving.ae (fourState_group c hc hw hx),
      angleMk_quasiMeasurePreserving.ae hnot] with t ht htn htv
    change f (t : Angles)=v at htv
    apply (mem_palette c hc x (t : Angles) i).mp
    apply ht
    cases v
    · have hz : fourState c hc x (t : Angles)=0 := by simpa [f] using htv
      simpa only [hz,Bool.false_eq_true,ite_false] using hi
    · have hz : fourState c hc x (t : Angles)=r := hr.2.2 _ (by simpa [f] using htv) htn
      simpa only [hz,ite_true] using hi
  have hcard : (Finset.univ\(fourGroup 0∪fourGroup r)).card≤2 := by
    exact (show ∀s : Fin 3,s≠0 → (Finset.univ\(fourGroup 0∪fourGroup (if s=1 then 2 else 1))).card≤2 from by decide) s hs
  apply two_state_impossible hc hw x (fourGroup 0) (fourGroup r) hcard f hf (hrep false) (hrep true)
  filter_upwards [hnot,(measurePreserving_add_right angularMeasure (Real.pi/3 : ℝ)).quasiMeasurePreserving.ae hnot,
      fourState_changes c hc hw hx] with t ht hu hne
  exact three_exclude_flip _ _ s hs ht hu hne
end EuclideanFiveColor
end

noncomputable section
open MeasureTheory Filter Topology Set
open scoped NNReal
namespace EuclideanFiveColor
lemma varying_pullback_L1 {X Y : Type*} [MeasurableSpace X]
    [TopologicalSpace Y] [NormalSpace Y] [MeasurableSpace Y] [BorelSpace Y]
    {μ : Measure X} {ν : Measure Y} [IsFiniteMeasure μ] [ν.WeaklyRegular]
    {T : ℕ → X → Y} {S : X → Y} {C : ℝ≥0}
    (hT : ∀ n, Measurable (T n)) (hS : Measurable S)
    (hmT : ∀ᶠ n in atTop, μ.map (T n) ≤ (C : ENNReal) • ν) (hmS : μ.map S ≤ (C : ENNReal) • ν)
    (ht : ∀ᵐ x ∂μ, Tendsto (fun n => T n x) atTop (𝓝 (S x)))
    {f : Y → ℝ} {g : ℕ → Y → ℝ} (hf : Integrable f ν) (hg : ∀ n, Integrable (g n) ν)
    (hgf : Tendsto (fun n => ∫ y, ‖g n y-f y‖ ∂ν) atTop (𝓝 0)) :
    Tendsto (fun n => ∫ x, ‖g n (T n x)-f (S x)‖ ∂μ) atTop (𝓝 0) := by
  have hfixed := tendsto_integral_norm_comp_sub_eventual hT hS hmT hmS ht hf
  have hbound : Tendsto (fun n => (C : ℝ)*(∫ y, ‖g n y-f y‖ ∂ν)+
      ∫ x, ‖f (T n x)-f (S x)‖ ∂μ) atTop (𝓝 0) := by
    simpa only [mul_zero,add_zero] using (hgf.const_mul (C : ℝ)).add hfixed
  apply squeeze_zero' (Eventually.of_forall fun n => integral_nonneg fun _ => norm_nonneg _) ?_ hbound
  filter_upwards [hmT] with n hn
  have hgT := integrable_comp_of_map_le (hT n) hn (hg n)
  have hfT := integrable_comp_of_map_le (hT n) hn hf
  have hfS := integrable_comp_of_map_le hS hmS hf
  calc
    _ ≤ ∫ x, ‖g n (T n x)-f (T n x)‖+‖f (T n x)-f (S x)‖ ∂μ :=
      integral_mono (hgT.sub hfS).norm ((hgT.sub hfT).norm.add (hfT.sub hfS).norm)
        (fun x => norm_sub_le_norm_sub_add_norm_sub _ _ _)
    _ = (∫ x, ‖g n (T n x)-f (T n x)‖ ∂μ)+(∫ x, ‖f (T n x)-f (S x)‖ ∂μ) :=
      integral_add (hgT.sub hfT).norm (hfT.sub hfS).norm
    _ ≤ _ := add_le_add (integral_norm_comp_le (hT n) hn ((hg n).sub hf)) le_rfl
lemma indicator_inter_positive {X : Type*} [MeasurableSpace X] {μ : Measure X} [IsFiniteMeasure μ]
    {A : Set X} {B D : ℕ → Set X} (hA : MeasurableSet A)
    (hB : ∀ n,MeasurableSet (B n)) (hD : ∀ n,MeasurableSet (D n)) (hp : 0<μ A)
    (hBA : Tendsto (fun n => ∫ x, ‖(B n).indicator (fun _ => (1:ℝ)) x-A.indicator (fun _ => (1:ℝ)) x‖ ∂μ) atTop (𝓝 0))
    (hDA : Tendsto (fun n => ∫ x, ‖(D n).indicator (fun _ => (1:ℝ)) x-A.indicator (fun _ => (1:ℝ)) x‖ ∂μ) atTop (𝓝 0)) :
    ∀ᶠ n in atTop, 0<μ (B n∩D n) := by
  have hpos : 0<(μ A).toReal := ENNReal.toReal_pos hp.ne' (measure_ne_top _ _)
  have ht := hBA.add hDA
  rw [add_zero] at ht
  filter_upwards [ht.eventually (gt_mem_nhds hpos)] with n hn
  by_contra hh
  have hz : μ (B n∩D n)=0 := nonpos_iff_eq_zero.mp (le_of_not_gt hh)
  have hiA : Integrable (A.indicator (fun _ => (1:ℝ))) μ := (integrable_const _).indicator hA
  have hiB : Integrable ((B n).indicator (fun _ => (1:ℝ))) μ := (integrable_const _).indicator (hB n)
  have hiD : Integrable ((D n).indicator (fun _ => (1:ℝ))) μ := (integrable_const _).indicator (hD n)
  have hi := integral_mono_ae hiA ((hiB.sub hiA).norm.add (hiD.sub hiA).norm) ?_
  · simp only [Pi.add_apply] at hi
    rw [integral_add (hiB.sub hiA).norm (hiD.sub hiA).norm,integral_indicator_const (1:ℝ) hA,smul_eq_mul,mul_one] at hi
    exact (not_lt_of_ge hi) hn
  · filter_upwards [measure_eq_zero_iff_ae_notMem.mp hz] with x hx
    by_cases ha : x∈A
    · by_cases hb : x∈B n
      · have hd : x∉D n := fun hd => hx ⟨hb,hd⟩
        simp [ha,hb,hd]
      · by_cases hd : x∈D n <;> simp [ha,hb,hd]
    · simp only [Pi.add_apply,Set.indicator_of_notMem ha]
      positivity
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
open scoped NNReal
namespace EuclideanFiveColor
lemma circleEndpoint_identity_neighborhood {a u : ℝ} (h : Real.sin (u-a)≠0) :
    ∃ I : Set ℝ, IsOpen I ∧ a∈I ∧
      ∀ v∈I, circleTarget (samplingParameter 0 (direction (u : Angles)) 1,v)∈(circleInverseHomeo h).target ∧
        circleEndpoint h (samplingParameter 0 (direction (u : Angles)) 1,v)=v := by
  let V := (circleInverseHomeo h).source
  have ha : (a,u)∈V := (circleSum_strict 1 (a,u)).mem_toOpenPartialHomeomorph_source
  let I := (fun v : ℝ => (v,u)) ⁻¹' V
  refine ⟨I,(circleInverseHomeo h).open_source.preimage (continuous_id.prodMk continuous_const),ha,?_⟩
  intro v hv
  have he : circleTarget (samplingParameter 0 (direction (u : Angles)) 1,v)=circleSum 1 (v,u) := by
    simp [circleTarget,samplingParameter,circleSum,add_comm]
  have hv' : (v,u)∈(circleInverseHomeo h).source := hv
  have ht : circleSum 1 (v,u)∈(circleInverseHomeo h).target := (circleInverseHomeo h).map_source hv'
  refine ⟨he ▸ ht,?_⟩
  rw [circleEndpoint,he,circleInverse_eq h ht]
  exact congrArg Prod.fst ((circleInverseHomeo h).left_inv hv')
lemma near_identity_circle_in {a u : ℝ} (h : Real.sin (u-a)≠0)
    {w : ℕ → ℂ} (hw : Tendsto w atTop (𝓝 (direction (u : Angles))))
    {V : Set ℝ} (hV : IsOpen V) (haV : a∈V) :
    ∃ δ : ℝ, 0<δ ∧ δ≤1 ∧ ∃ C : ℝ≥0, 1≤C ∧ ∃ T : ℕ → ℝ → ℝ,
      (∀ n,Measurable (T n)) ∧
      (∀ v∈Metric.ball a δ,Tendsto (fun n => T n v) atTop (𝓝 v)) ∧
      (∀ᶠ n in atTop, AntilipschitzWith C ((Metric.ball a δ).domRestrict (T n)) ∧
        MapsTo (T n) (Metric.ball a δ) (Metric.closedBall a 1) ∧
        MapsTo (T n) (Metric.ball a δ) V ∧
        ∀ v∈Metric.ball a δ, ‖w n+direction (v : Angles)-direction (T n v : Angles)‖=1) := by
  let p := samplingParameter 0 (direction (u : Angles)) 1
  have he : circleTarget (p,a)=circleSum 1 (a,u) := by
    simp [p,circleTarget,samplingParameter,circleSum,add_comm]
  have ha : Real.sin (a-u)≠0 := by rwa [← neg_sub u a,Real.sin_neg,neg_ne_zero]
  obtain ⟨P,I,hP,hp,hI,hai,hIp,K,hK,hctrl⟩ := circleEndpoint_good_neighborhood h he rfl ha
  obtain ⟨J,hJ,haj,hid⟩ := circleEndpoint_identity_neighborhood h
  have hcv : ∀ᶠ q in 𝓝 (p,a),circleEndpoint h q∈V := by
    apply (circleEndpoint_strict h he).continuousAt
    simpa only [circleEndpoint,he,circleInverse_at] using hV.mem_nhds haV
  obtain ⟨P₁,hP₁,I₁,hI₁,hsubV⟩ := mem_nhds_prod_iff.mp hcv
  obtain ⟨δ,hδ,hsub⟩ := Metric.mem_nhds_iff.mp
    (inter_mem ((hI.inter hJ).mem_nhds ⟨hai,haj⟩) hI₁)
  let ε := min δ 1
  have hε : 0<ε := lt_min hδ (by norm_num)
  let T : ℕ → ℝ → ℝ := fun n v => circleEndpoint h (samplingParameter 0 (w n) 1,v)
  have hparam := samplingParameter_tendsto (x := 0) hw tendsto_const_nhds
  have hT (n : ℕ) : Measurable (T n) :=
    (circleEndpoint_measurable h).comp (measurable_const.prodMk measurable_id)
  refine ⟨ε,hε,min_le_right _ _,max K 1,le_max_right _ _,T,hT,?_,?_⟩
  · intro v hv
    have hvI := (hsub ((Metric.ball_subset_ball (min_le_left δ 1)) hv)).1
    have hh := (circleInverse_continuousAt h (hid v hvI.2).1).fst.tendsto.comp
      (circleTarget_continuous.continuousAt.tendsto.comp (hparam.prodMk_nhds tendsto_const_nhds))
    have hid' := (hid v hvI.2).2
    change Tendsto (fun n => T n v) atTop (𝓝 (circleEndpoint h (p,v))) at hh
    simpa only [p,hid'] using hh
  · filter_upwards [hparam.eventually (hP.mem_nhds hp),hparam.eventually hP₁] with n hn hnV
    refine ⟨?_,?_,?_,?_⟩
    · apply AntilipschitzWith.of_le_mul_dist
      intro v z
      have hv := (hsub ((Metric.ball_subset_ball (min_le_left δ 1)) v.2)).1.1
      have hz := (hsub ((Metric.ball_subset_ball (min_le_left δ 1)) z.2)).1.1
      exact ((hK _ hn).le_mul_dist ⟨v,hv⟩ ⟨z,hz⟩).trans
        (mul_le_mul_of_nonneg_right (by exact_mod_cast le_max_left K 1) dist_nonneg)
    · intro v hv
      exact (hctrl _ hn v (hsub ((Metric.ball_subset_ball (min_le_left δ 1)) hv)).1.1).2.2
    · intro v hv
      exact hsubV ⟨hnV,(hsub ((Metric.ball_subset_ball (min_le_left δ 1)) hv)).2⟩
    · intro v hv
      have ht := (hctrl _ hn v (hsub ((Metric.ball_subset_ball (min_le_left δ 1)) hv)).1.1).1
      have hh := circleInverse_sampling h ht
      simp only [Complex.ofReal_one,one_mul,angularSum,zero_add,angleChart] at hh
      change w n+direction (v : Angles)=direction (T n v : Angles)+
        direction (((circleInverse h (circleTarget (samplingParameter 0 (w n) 1,v))).2) : Angles) at hh
      rw [hh,add_sub_cancel_left]
      exact Circle.norm_coe _
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology
namespace EuclideanFiveColor
lemma nonparallel_neighborhood {a b : ℝ} (h : Real.sin (b-a)≠0)
    {s : ℕ → ℝ} (hs : Tendsto s atTop (𝓝 b)) :
    ∃ V : Set ℝ, IsOpen V ∧ a∈V ∧ ∀ᶠ n in atTop, ∀ v∈V, Real.sin (s n-v)≠0 := by
  have hf : Continuous (fun q : ℝ×ℝ => Real.sin (q.2-q.1)) :=
    Real.continuous_sin.comp (continuous_snd.sub continuous_fst)
  have ho : IsOpen {q : ℝ×ℝ | Real.sin (q.2-q.1)≠0} :=
    isOpen_compl_singleton.preimage hf
  have hh : {q : ℝ×ℝ | Real.sin (q.2-q.1)≠0}∈𝓝 (a,b) := ho.mem_nhds h
  obtain ⟨ε,hε,hsub⟩ := Metric.mem_nhds_iff.mp hh
  refine ⟨Metric.ball a ε,Metric.isOpen_ball,Metric.mem_ball_self hε,?_⟩
  filter_upwards [hs.eventually (Metric.ball_mem_nhds b hε)] with n hn
  intro v hv
  exact @hsub (v,s n) (show max (dist v a) (dist (s n) b)<ε from max_lt hv hn)
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
open scoped NNReal
namespace EuclideanFiveColor
lemma strict_state_sequence_local_false {k : ℕ} {c : ℂ → Fin k}
    (hc : Measurable c) (hw : WeakColoring k c)
    (x : ℕ → ℂ) (J K : Finset (Fin k)) (X : Fin k)
    (hlabels : ∀i, i∉J∪K ↔ i=X)
    (A B : ℕ → Set ℝ) (D : Set ℝ) (hD : MeasurableSet D)
    (hA : ∀n,RealState hc (x n) (A n) J) (hB : ∀n,RealState hc (x n) (B n) K)
    (b d : ℕ → ℝ) (b₀ d₀ a u : ℝ)
    (hb : Tendsto b atTop (𝓝 b₀)) (hd : Tendsto d atTop (𝓝 d₀))
    (hbden : ∀n,LineDensityZero (B n)ᶜ (b n)) (hdden : ∀n,LineDensityZero (B n)ᶜ (d n))
    (hu : direction (u : Angles)=direction (b₀ : Angles)-direction (d₀ : Angles))
    (hab : Real.sin (b₀-a)≠0) (had : Real.sin (d₀-a)≠0) (hau : Real.sin (u-a)≠0)
    (hpos : ∀ε>0,0<volume (D∩Metric.ball a ε))
    (hL1 : ∀ E : Set ℝ, IsCompact E →
      Tendsto (fun n => ∫ v in E, ‖(A n).indicator (fun _ => (1:ℝ)) v-D.indicator (fun _ => (1:ℝ)) v‖)
        atTop (𝓝 0)) : False := by
  let w : ℕ → ℂ := fun n => direction (b n : Angles)-direction (d n : Angles)
  have hdir : Continuous (fun v : ℝ => direction (v : Angles)) := direction_continuous.comp (AddCircle.continuous_mk' (2*Real.pi))
  have hwt : Tendsto w atTop (𝓝 (direction (u : Angles))) := by
    rw [hu]
    exact (hdir.tendsto b₀ |>.comp hb).sub (hdir.tendsto d₀ |>.comp hd)
  obtain ⟨V,hV,haV,hparb⟩ := nonparallel_neighborhood hab hb
  obtain ⟨W,hW,haW,hpard⟩ := nonparallel_neighborhood had hd
  obtain ⟨δ,hδ,hδ1,C,hC,T,hT,hTlim,hctrl⟩ := near_identity_circle_in hau hwt hW haW
  obtain ⟨η,hη,hηV⟩ := Metric.mem_nhds_iff.mp (hV.mem_nhds haV)
  let ε := min δ η
  have hε : 0<ε := lt_min hδ hη
  let I := Metric.ball a ε
  let E := Metric.closedBall a 1
  have hIE : I⊆E := (Metric.ball_subset_ball ((min_le_left δ η).trans hδ1)).trans Metric.ball_subset_closedBall
  have hIδ : I⊆Metric.ball a δ := Metric.ball_subset_ball (min_le_left δ η)
  have hIV : I⊆V := (Metric.ball_subset_ball (min_le_right δ η)).trans hηV
  let μ := volume.restrict I
  let ν := volume.restrict E
  have hEc : IsCompact E := isCompact_closedBall a 1
  have : IsFiniteMeasure ν := isFiniteMeasure_restrict.mpr hEc.measure_ne_top
  have : IsFiniteMeasure μ := isFiniteMeasure_restrict.mpr
    (ne_top_of_le_ne_top hEc.measure_ne_top (measure_mono hIE))
  have : ν.WeaklyRegular := Measure.WeaklyRegular.restrict_of_measure_ne_top hEc.measure_lt_top.ne
  have hS : AntilipschitzWith C (I.domRestrict id) := by
    apply AntilipschitzWith.of_le_mul_dist
    intro v z
    change dist v.1 z.1≤(C:ℝ)*dist v.1 z.1
    simpa only [one_mul] using mul_le_mul_of_nonneg_right (show (1:ℝ)≤C by exact_mod_cast hC) (dist_nonneg (x := v.1) (y := z.1))
  have hmS : μ.map id≤(C:ENNReal) •ν := line_map_restrict_volume_le measurable_id hEc.measurableSet hS hIE
  have hmT : ∀ᶠ n in atTop, μ.map (T n)≤(C:ENNReal) •ν := by
    filter_upwards [hctrl] with n hn
    apply line_map_restrict_volume_le (hT n) hEc.measurableSet
      (AntilipschitzWith.of_le_mul_dist fun v z => hn.1.le_mul_dist ⟨v,hIδ v.2⟩ ⟨z,hIδ z.2⟩)
    exact hn.2.1.mono_left hIδ
  have hiD : Integrable (D.indicator (fun _ => (1:ℝ))) ν := (integrable_const _).indicator hD
  have hiA (n : ℕ) : Integrable ((A n).indicator (fun _ => (1:ℝ))) ν := (integrable_const _).indicator (hA n).1
  have hlimT : ∀ᵐ v ∂μ,Tendsto (fun n => T n v) atTop (𝓝 (id v)) := by
    filter_upwards [ae_restrict_mem measurableSet_ball] with v hv
    exact hTlim v (hIδ hv)
  have hcomp := varying_pullback_L1 hT measurable_id hmT hmS hlimT hiD hiA (hL1 E hEc)
  have hdirect : Tendsto (fun n => ∫ v, ‖(A n).indicator (fun _ => (1:ℝ)) v-D.indicator (fun _ => (1:ℝ)) v‖ ∂μ)
      atTop (𝓝 0) := by
    apply squeeze_zero' (Eventually.of_forall fun n => integral_nonneg fun v => norm_nonneg _) _
      (by simpa only [mul_zero] using (hL1 E hEc).const_mul (C:ℝ))
    exact Eventually.of_forall fun n => integral_norm_comp_le measurable_id hmS ((hiA n).sub hiD)
  have hpre (n : ℕ) : MeasurableSet (T n ⁻¹' A n) := (hA n).1.preimage (hT n)
  have hcompeq (n : ℕ) (v : ℝ) : (T n ⁻¹' A n).indicator (fun _ => (1:ℝ)) v =
      (A n).indicator (fun _ => (1:ℝ)) (T n v) := by
    by_cases hv : T n v∈A n <;> simp [hv]
  have hpositive : ∀ᶠ n in atTop,0<μ (A n∩T n ⁻¹' A n) := by
    apply indicator_inter_positive hD (fun n => (hA n).1) hpre ?_ hdirect
    · simpa only [hcompeq,id_eq] using hcomp
    · simpa only [μ,Measure.restrict_apply hD,I] using hpos ε hε
  obtain ⟨n,hn,hbp,hdp,hp⟩ := (hctrl.and (hparb.and (hpard.and hpositive))).exists
  have hqmp : Measure.QuasiMeasurePreserving (T n) μ volume :=
    line_antilipschitz_qmp (hT n)
      (AntilipschitzWith.of_le_mul_dist fun v z => hn.1.le_mul_dist ⟨v,hIδ v.2⟩ ⟨z,hIδ z.2⟩)
  have hden := ae_lineDensityZero_compl (hA n).1
  have hgood : ∀ᵐ v ∂μ,v∈I ∧ (v∈A n → LineDensityZero (A n)ᶜ v) ∧
      (T n v∈A n → LineDensityZero (A n)ᶜ (T n v)) := by
    filter_upwards [ae_restrict_mem measurableSet_ball,ae_restrict_of_ae hden,hqmp.ae hden] with v hv hd₁ hd₂
    exact ⟨hv,hd₁,hd₂⟩
  obtain ⟨v,hvA,hvI,hvden,hTvden⟩ := ((frequently_ae_mem_iff.mpr hp.ne').and_eventually hgood).exists
  have h₁ := states_densityOne hc hw (hA n) (hB n) (hvden hvA.1) (hbden n) (hbp v (hIV hvI))
  have h₂ := states_densityOne hc hw (hA n) (hB n) (hTvden hvA.2) (hdden n)
    (hdp (T n v) (hn.2.2.1 (hIδ hvI)))
  have he : {z | c z∉J∪K}={z | c z=X} := by ext z; exact hlabels (c z)
  rw [he] at h₁ h₂
  apply weak_density_proper c hc hw X _ h₁ h₂
  have hdist := hn.2.2.2 v (hIδ hvI)
  convert hdist using 1
  congr 1
  simp only [angularSum,angleChart,Complex.ofReal_one,one_mul,w]
  ring
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
lemma positive_state_support_point {D : Set ℝ} (_hD : MeasurableSet D) (hp : 0<volume D)
    (b d u : ℝ) : ∃ a : ℝ, Real.sin (b-a)≠0 ∧ Real.sin (d-a)≠0 ∧ Real.sin (u-a)≠0 ∧
      ∀ ε>0,0<volume (D∩Metric.ball a ε) := by
  have hs : ∀ᵐ a ∂volume.restrict D, a∈(volume.restrict D).support ∧
      Real.sin (a-b)≠0 ∧ Real.sin (a-d)≠0 ∧ Real.sin (a-u)≠0 := by
    filter_upwards [(volume.restrict D).support_mem_ae,
      ae_restrict_of_ae (ae_sin_sub_ne_zero b),ae_restrict_of_ae (ae_sin_sub_ne_zero d),
      ae_restrict_of_ae (ae_sin_sub_ne_zero u)] with a ha hb hd hu
    exact ⟨ha,hb,hd,hu⟩
  obtain ⟨a,_,ha,hb,hd,hu⟩ := Measure.exists_mem_of_measure_ne_zero_of_ae hp.ne' hs
  have hneg (v : ℝ) (hv : Real.sin (a-v)≠0) : Real.sin (v-a)≠0 := by
    rwa [← neg_sub a v,Real.sin_neg,neg_ne_zero]
  refine ⟨a,hneg b hb,hneg d hd,hneg u hu,?_⟩
  intro ε hε
  have hh := (Measure.mem_support_iff_forall a).mp ha (Metric.ball a ε) (Metric.ball_mem_nhds a hε)
  simpa only [Measure.restrict_apply measurableSet_ball,inter_comm] using hh
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
namespace EuclideanFiveColor
lemma support_density_direction {B : Set ℝ} (hB : MeasurableSet B) {b : ℝ}
    (hb : b∈(volume.restrict B).support) {ε : ℝ} (hε : 0<ε) :
    ∃ t∈B, dist t b<ε ∧ LineDensityZero Bᶜ t := by
  have hp : 0<volume (B∩Metric.ball b ε) := by
    have hh := (Measure.mem_support_iff_forall b).mp hb (Metric.ball b ε) (Metric.ball_mem_nhds b hε)
    simpa only [Measure.restrict_apply measurableSet_ball,inter_comm] using hh
  obtain ⟨t,ht,hd⟩ := ((frequently_ae_mem_iff.mpr hp.ne').and_eventually (ae_lineDensityZero_compl hB)).exists
  exact ⟨t,ht.1,ht.2,hd ht.1⟩
lemma support_density_sequence {B : ℕ → Set ℝ} (hB : ∀n,MeasurableSet (B n))
    {b : ℕ → ℝ} {b₀ : ℝ} (hb : Tendsto b atTop (𝓝 b₀))
    (hs : ∀n,b n∈(volume.restrict (B n)).support) :
    ∃ d : ℕ → ℝ, Tendsto d atTop (𝓝 b₀) ∧ ∀n,LineDensityZero (B n)ᶜ (d n) := by
  have hp (n : ℕ) : 0<(1:ℝ)/(n+1) := by positivity
  choose d _hmem hdist hden using fun n => support_density_direction (hB n) (hs n) (hp n)
  refine ⟨d,?_,hden⟩
  apply hb.congr_dist
  simp only [dist_comm (b _) (d _)]
  apply squeeze_zero (fun _ => dist_nonneg) (fun n => (hdist n).le)
  exact tendsto_one_div_add_atTop_nhds_zero_nat
lemma strict_state_sequence_false {k : ℕ} {c : ℂ → Fin k}
    (hc : Measurable c) (hw : WeakColoring k c)
    (x : ℕ → ℂ) (J K : Finset (Fin k)) (X : Fin k)
    (hlabels : ∀i, i∉J∪K ↔ i=X)
    (A B : ℕ → Set ℝ) (D : Set ℝ) (hD : MeasurableSet D) (hp : 0<volume D)
    (hA : ∀n,RealState hc (x n) (A n) J) (hB : ∀n,RealState hc (x n) (B n) K)
    (b d : ℕ → ℝ) (b₀ d₀ : ℝ)
    (hb : Tendsto b atTop (𝓝 b₀)) (hd : Tendsto d atTop (𝓝 d₀))
    (hbs : ∀n,b n∈(volume.restrict (B n)).support)
    (hds : ∀n,d n∈(volume.restrict (B n)).support)
    (hu : ‖direction (b₀ : Angles)-direction (d₀ : Angles)‖=1)
    (hL1 : ∀ E : Set ℝ, IsCompact E →
      Tendsto (fun n => ∫ v in E, ‖(A n).indicator (fun _ => (1:ℝ)) v-D.indicator (fun _ => (1:ℝ)) v‖)
        atTop (𝓝 0)) : False := by
  obtain ⟨b',hb',hbden⟩ := support_density_sequence (fun n => (hB n).1) hb hbs
  obtain ⟨d',hd',hdden⟩ := support_density_sequence (fun n => (hB n).1) hd hds
  obtain ⟨u,hu⟩ := direction_exists hu
  obtain ⟨u,rfl⟩ := QuotientAddGroup.mk_surjective u
  obtain ⟨a,hab,had,hau,hpos⟩ := positive_state_support_point hD hp b₀ d₀ u
  exact strict_state_sequence_local_false hc hw x J K X hlabels A B D hD hA hB
    b' d' b₀ d₀ a u hb' hd' hbden hdden hu hab had hau hpos hL1
lemma strict_state_no_unit_support {k : ℕ} {c : ℂ → Fin k}
    (hc : Measurable c) (hw : WeakColoring k c)
    {x : ℂ} {J K : Finset (Fin k)} {X : Fin k}
    (hlabels : ∀i, i∉J∪K ↔ i=X)
    {A B : Set ℝ} (hA : RealState hc x A J) (hB : RealState hc x B K)
    (hp : 0<volume A) {b d : ℝ}
    (hb : b∈(volume.restrict B).support) (hd : d∈(volume.restrict B).support) :
    ‖direction (b : Angles)-direction (d : Angles)‖≠1 := by
  intro hu
  apply strict_state_sequence_false hc hw (fun _ => x) J K X hlabels (fun _ => A) (fun _ => B)
    A hA.1 hp (fun _ => hA) (fun _ => hB) (fun _ => b) (fun _ => d) b d tendsto_const_nhds
    tendsto_const_nhds (fun _ => hb) (fun _ => hd) hu
  intro E _
  simp only [sub_self,norm_zero,integral_zero]
  exact tendsto_const_nhds
end EuclideanFiveColor
end

noncomputable section
open Set Filter Topology MeasureTheory
open scoped RealInnerProductSpace
namespace EuclideanFiveColor
lemma complex_unit_orthogonal {e v : ℂ} (he : ‖e‖=1) (hv : ‖v‖=1) (h : ⟪e,v⟫=0) :
    e=Complex.I*v ∨ e= -Complex.I*v := by
  have hr : (e*star v).re=0 := by
    rw [real_inner_comm,Complex.inner] at h
    exact h
  have hn : ‖e*star v‖=1 := by rw [norm_mul,norm_star,he,hv,one_mul]
  have hs : (e*star v).im^2=1 := by
    have hh := Complex.normSq_eq_norm_sq (e*star v)
    rw [hn] at hh
    simp only [Complex.normSq_apply,hr,zero_mul,zero_add,one_pow] at hh
    nlinarith
  have him : (e*star v).im=1 ∨ (e*star v).im= -1 := by
    exact sq_eq_sq_iff_eq_or_eq_neg.mp (by simpa only [one_pow] using hs)
  have hmul : star v*v=1 := by
    change (starRingEnd ℂ) v*v=1
    rw [Complex.conj_mul']
    simp only [hv,one_pow,Complex.ofReal_one]
  rcases him with him|him
  · left
    have hz : e*star v=Complex.I := Complex.ext (by simpa using hr) (by simpa using him)
    calc e = (e*star v)*v := by rw [mul_assoc,hmul,mul_one]
         _ = Complex.I*v := congrArg (·*v) hz
  · right
    have hz : e*star v= -Complex.I := Complex.ext (by simpa using hr) (by simpa using him)
    calc e = (e*star v)*v := by rw [mul_assoc,hmul,mul_one]
         _ = -Complex.I*v := congrArg (·*v) hz
lemma ae_direction_nonorthogonal {v : ℂ} (hv : ‖v‖=1) :
    ∀ᵐt∂angularMeasure,⟪direction t,v⟫≠0 := by
  have hd : Function.Injective direction := fun _ _ h =>
    AddCircle.injective_toCircle (by positivity : (2*Real.pi:ℝ)≠0) (Subtype.ext h)
  have hf : {t | ⟪direction t,v⟫=0}.Finite := by
    apply ((Set.toFinite {Complex.I*v,-Complex.I*v}).preimage (f := direction) hd.injOn).subset
    intro t ht
    rcases complex_unit_orthogonal (direction_norm t) hv ht with ht|ht <;> simp [ht]
  exact measure_eq_zero_iff_ae_notMem.mp (hf.measure_zero angularMeasure)
end EuclideanFiveColor
end

end OAI


==> anc/erdos-1070/lean/OAI/Geometry/PlaneColoring/Transitions.lean <==
import OAI.Analysis.PlaneSpectrum.CircleOperator

namespace OAI

noncomputable section
open MeasureTheory MeasureTheory.Measure Filter Topology Set
namespace EuclideanFiveColor
variable {k : ℕ} (c : ℂ → Fin k)
def transitionSet (i j : Fin k) (x : ℂ) (R : ℝ) (h : ℂ) : Set ℂ :=
  {q | q ∈ Metric.ball x R ∧ ((c q=i ∧ c (q+h)=j) ∨ (c q=j ∧ c (q+h)=i))}
lemma transitionSet_measurable (hc : Measurable c) (i j : Fin k) (x : ℂ) (R : ℝ) (h : ℂ) :
    MeasurableSet (transitionSet c i j x R h) := by
  exact measurableSet_ball.inter (((measurableSet_eq_fun hc measurable_const).inter
    (measurableSet_eq_fun (hc.comp (measurable_id.add_const h)) measurable_const)).union
    ((measurableSet_eq_fun hc measurable_const).inter
    (measurableSet_eq_fun (hc.comp (measurable_id.add_const h)) measurable_const)))
lemma transitionSet_finite (i j : Fin k) (x : ℂ) (R : ℝ) (h : ℂ) :
    volume (transitionSet c i j x R h) < ⊤ :=
  (measure_mono (fun _ hq => Metric.ball_subset_closedBall hq.1)).trans_lt
    (isCompact_closedBall x R).measure_lt_top
def transitionRatio (i j : Fin k) (x : ℂ) (R : ℝ) (h : ℂ) : ENNReal :=
  volume (transitionSet c i j x R h) / ENNReal.ofReal ‖h‖
def TransitionEdge (i j : Fin k) (x : ℂ) : Prop :=
  i ≠ j ∧ ∀ R : ℝ, 0<R → 0 < limsup (transitionRatio c i j x R) (𝓝[≠] (0:ℂ))
lemma transition_abundance {i j : Fin k} {x : ℂ} (he : TransitionEdge c i j x)
    {R : ℝ} (hR : 0<R) : ∃ a : ℝ, 0<a ∧
      ∃ᶠ h in 𝓝[≠] (0:ℂ), a*‖h‖ < volume.real (transitionSet c i j x R h) := by
  obtain ⟨a,_,ha,hal⟩ := ENNReal.lt_iff_exists_real_btwn.mp (he.2 R hR)
  have ha0 : 0<a := ENNReal.ofReal_pos.mp ha
  refine ⟨a,ha0,?_⟩
  have hf := frequently_lt_of_lt_limsup (h := hal)
  refine (hf.and_eventually self_mem_nhdsWithin).mono ?_
  intro h hh
  have hne : h≠0 := hh.2
  have hn : ENNReal.ofReal ‖h‖≠0 := (ENNReal.ofReal_pos.mpr (norm_pos_iff.mpr hne)).ne'
  have hm : ENNReal.ofReal a*ENNReal.ofReal ‖h‖ < volume (transitionSet c i j x R h) :=
    (ENNReal.lt_div_iff_mul_lt (Or.inl hn) (Or.inl ENNReal.ofReal_ne_top)).mp hh.1
  rw [← ENNReal.ofReal_mul ha0.le] at hm
  exact (ENNReal.ofReal_lt_iff_lt_toReal (mul_nonneg ha0.le (norm_nonneg h)) (transitionSet_finite c i j x R h).ne).mp hm
lemma colorMass_own_zero (hc : Measurable c) (hw : WeakColoring k c) {q : ℂ}
    (hq : Typical c q) (hs : TypicalSampling c q 1) : colorMass c (c q) q=0 := by
  apply integral_eq_zero_of_ae
  filter_upwards [hs.2] with t ht
  simp only [Complex.ofReal_one,one_mul] at ht
  have hn : c (q+direction t)≠c q := by
    intro he
    have hd : ‖q-(q+direction t)‖=1 := by
      simp only [sub_add_cancel_left,norm_neg]
      exact Circle.norm_coe _
    exact weak_density_proper c hc hw (c q) hd hq (by simpa only [Typical,he] using ht)
  simp only [sampleFn,Complex.ofReal_one,one_mul,ite_eq_right hn,Pi.zero_apply]
lemma exists_energy_small {X : Type*} [MeasurableSpace X] (μ : Measure X)
    {T : Set X} (hT : MeasurableSet T) (hfin : μ T < ⊤) {E : X → ℝ}
    (hE : Integrable E μ) (hn : ∀ᵐ q ∂μ, 0≤E q) {P : X → Prop} (hP : ∀ᵐ q ∂μ, P q)
    {d : ℝ} (hi : (∫ q, E q ∂μ) < d*μ.real T) : ∃ q ∈ T, P q ∧ E q<d := by
  by_contra! h
  have : IsFiniteMeasure (μ.restrict T) := ⟨by simpa only [Measure.restrict_apply_univ] using hfin⟩
  have hge : ∀ᵐ q ∂μ.restrict T, d≤E q := by
    filter_upwards [ae_restrict_mem hT,ae_restrict_of_ae hP] with q hq hp
    exact h q hq hp
  have hl := integral_mono_ae (integrable_const d) hE.restrict hge
  have hr := integral_mono_measure (μ.restrict_le_self (s := T)) hn hE
  have he : (∫ _q in T, d ∂μ)=d*μ.real T := by simp [mul_comm]
  rw [he] at hl
  exact (not_lt_of_ge (hl.trans hr)) hi
end EuclideanFiveColor
end

noncomputable section
open MeasureTheory MeasureTheory.Measure Filter Topology Set
namespace EuclideanFiveColor
variable {k : ℕ} (c : ℂ → Fin k) (hc : Measurable c)
def colorError (i : Fin k) (x : ℂ) (R : ℝ) (h : ℂ) : ComplexPlaneL2 :=
  let g := (colorCutoff_memLp c hc i x R).toLp (colorCutoff c i x R)
  circleOperator (g-planeTranslate h g)
lemma colorError_ae (i : Fin k) (x : ℂ) (R : ℝ) {h : ℂ} (hh : ‖h‖<1) :
    ∀ᵐ q ∂(volume : Measure ℂ), q ∈ Metric.ball x R →
      colorError c hc i x R h q = ((colorMass c i q-colorMass c i (q+h) : ℝ) : ℂ) := by
  filter_upwards [circleOperator_difference_ae (colorCutoff_memLp c hc i x R) h] with q hq hB
  exact hq.trans (colorCutoff_circleDifference c hc i x q h R hB hh)
lemma colorError_smoothing (i : Fin k) (x : ℂ) (R : ℝ) :
    Tendsto (fun h : ℂ => ‖colorError c hc i x R h‖^2 / ‖h‖) (𝓝 0) (𝓝 0) :=
  circle_smoothing_L2 _
lemma transition_mass_energy (hw : WeakColoring k c) (i j : Fin k) (x : ℂ) (R : ℝ)
    {h : ℂ} (hh : ‖h‖<1) : ∀ᵐ q ∂(volume : Measure ℂ), q ∈ transitionSet c i j x R h →
      (colorMass c i q+colorMass c j q)^2 ≤
        ‖colorError c hc i x R h q‖^2+‖colorError c hc j x R h q‖^2 := by
  filter_upwards [colorError_ae c hc i x R hh,colorError_ae c hc j x R hh,
    ae_density_actual c hc,ae_typicalSampling c hc (by norm_num : (0:ℝ)<1),
    (measurePreserving_add_right volume h).quasiMeasurePreserving.ae (ae_density_actual c hc),
    (measurePreserving_add_right volume h).quasiMeasurePreserving.ae
      (ae_typicalSampling c hc (by norm_num : (0:ℝ)<1))] with q hi hj hq hqs hqh hqhs hT
  have he_i : ‖colorError c hc i x R h q‖^2=(colorMass c i q-colorMass c i (q+h))^2 := by
    rw [hi hT.1,Complex.norm_real,Real.norm_eq_abs,sq_abs]
  have he_j : ‖colorError c hc j x R h q‖^2=(colorMass c j q-colorMass c j (q+h))^2 := by
    rw [hj hT.1,Complex.norm_real,Real.norm_eq_abs,sq_abs]
  rw [he_i,he_j]
  have h0 := colorMass_own_zero c hc hw hq hqs
  have h1 := colorMass_own_zero c hc hw hqh hqhs
  rcases hT.2 with ⟨hqi,hqj⟩ | ⟨hqj,hqi⟩
  · rw [hqi] at h0
    rw [hqj] at h1
    rw [h0,h1]
    nlinarith [sq_nonneg (colorMass c i (q+h))]
  · rw [hqj] at h0
    rw [hqi] at h1
    rw [h0,h1]
    nlinarith [sq_nonneg (colorMass c j (q+h))]
include hc in
lemma transition_small_mass (hw : WeakColoring k c) {i j : Fin k} {x : ℂ}
    (he : TransitionEdge c i j x) {R ε : ℝ} (hR : 0<R) (hε : 0<ε) :
    ∃ q ∈ Metric.ball x R, TypicalSampling c q 1 ∧ colorMass c i q+colorMass c j q<ε := by
  obtain ⟨a,ha,hfreq⟩ := transition_abundance c he hR
  have hlim : Tendsto (fun h : ℂ =>
      (‖colorError c hc i x R h‖^2+‖colorError c hc j x R h‖^2)/‖h‖) (𝓝 0) (𝓝 0) := by
    simp only [add_div]
    simpa only [add_zero] using (colorError_smoothing c hc i x R).add (colorError_smoothing c hc j x R)
  have hsmall : ∀ᶠ h in 𝓝[≠] (0:ℂ),
      (‖colorError c hc i x R h‖^2+‖colorError c hc j x R h‖^2)/‖h‖<ε^2*a :=
    (hlim.eventually (gt_mem_nhds (by positivity))).filter_mono nhdsWithin_le_nhds
  have hnorm : ∀ᶠ h in 𝓝[≠] (0:ℂ), ‖h‖<1 :=
    (continuous_norm.tendsto (0:ℂ)).eventually (by simpa using (gt_mem_nhds (by norm_num : (0:ℝ)<1)))
      |>.filter_mono nhdsWithin_le_nhds
  obtain ⟨h,hab,hsm,hhn,hne⟩ := (hfreq.and_eventually (hsmall.and (hnorm.and self_mem_nhdsWithin))).exists
  have hnpos : 0<‖h‖ := norm_pos_iff.mpr hne
  let E : ℂ → ℝ := fun q => ‖colorError c hc i x R h q‖^2+‖colorError c hc j x R h q‖^2
  have hEi : Integrable (fun q => ‖colorError c hc i x R h q‖^2) volume :=
    (memLp_two_iff_integrable_sq_norm (Lp.aestronglyMeasurable _)).mp (Lp.memLp _)
  have hEj : Integrable (fun q => ‖colorError c hc j x R h q‖^2) volume :=
    (memLp_two_iff_integrable_sq_norm (Lp.aestronglyMeasurable _)).mp (Lp.memLp _)
  have hInt : (∫ q, E q ∂volume) < ε^2*volume.real (transitionSet c i j x R h) := by
    rw [show (∫ q, E q ∂volume) = ‖colorError c hc i x R h‖^2+‖colorError c hc j x R h‖^2 by
      dsimp only [E]
      rw [integral_add hEi hEj,← planeL2_norm_sq,← planeL2_norm_sq]]
    have hs := (div_lt_iff₀ hnpos).mp hsm
    have hab' := mul_lt_mul_of_pos_left hab (sq_pos_of_pos hε)
    nlinarith
  obtain ⟨q,hq,hqs,henergy⟩ := exists_energy_small volume (transitionSet_measurable c hc i j x R h)
    (transitionSet_finite c i j x R h) (hEi.add hEj)
    (Eventually.of_forall fun q => add_nonneg (sq_nonneg _) (sq_nonneg _))
    ((ae_typicalSampling c hc (by norm_num : (0:ℝ)<1)).and (transition_mass_energy c hc hw i j x R hhn)) hInt
  refine ⟨q,hq.1,hqs.1,?_⟩
  have hm := hqs.2 hq
  change E q<ε^2 at henergy
  change (colorMass c i q+colorMass c j q)^2≤E q at hm
  nlinarith
end EuclideanFiveColor
end

end OAI


==> anc/erdos-1070/lean/OAI/Geometry/PlaneColoring/WeakColoring.lean <==
import OAI.Geometry.PlaneColoring.Coloring

namespace OAI

noncomputable section
open MeasureTheory Filter Topology
open scoped RealInnerProductSpace
namespace EuclideanFiveColor
abbrev PlaneL2 := Lp ℝ 2 (volume : Measure ℂ)
def shiftL2 (z : ℂ) (f : PlaneL2) : PlaneL2 :=
  Lp.compMeasurePreserving (fun x => x+z) (measurePreserving_add_right volume z) f
lemma shiftL2_ae (z : ℂ) (f : PlaneL2) : shiftL2 z f =ᵐ[volume] fun x => f (x+z) :=
  Lp.coeFn_compMeasurePreserving f _
lemma shiftL2_continuous (f : PlaneL2) : Continuous (fun z => shiftL2 z f) := by
  let g : C(ℂ,C(ℂ,ℂ)) := (ContinuousMap.mk (fun p : ℂ × ℂ => p.2+p.1) (by fun_prop)).curry
  exact continuous_const.compMeasurePreservingLp g.continuous (fun z => measurePreserving_add_right volume z) (by simp)
lemma correlation_continuous (f : PlaneL2) : Continuous (fun t : ℝ => ⟪f,shiftL2 (Circle.exp t : ℂ) f⟫) := by
  exact continuous_const.inner ((shiftL2_continuous f).comp (continuous_subtype_val.comp Circle.exp.continuous))
lemma product_zero_of_inner_zero (f g : PlaneL2) (hf : ∀ᵐ x ∂volume, 0 ≤ f x)
    (hg : ∀ᵐ x ∂volume, 0 ≤ g x) (h : ⟪f,g⟫ = 0) :
    ∀ᵐ x ∂volume, f x*g x=0 := by
  have hi : Integrable (fun x : ℂ => f x*g x) volume := by
    simpa [RCLike.inner_apply,mul_comm] using (L2.integrable_inner (𝕜 := ℝ) f g)
  have hn : ∀ᵐ x ∂volume, 0 ≤ f x*g x := by
    filter_upwards [hf,hg] with x hx hy
    exact mul_nonneg hx hy
  rw [L2.inner_def] at h
  apply (integral_eq_zero_iff_of_nonneg_ae hn hi).mp
  simpa [RCLike.inner_apply,mul_comm] using h
/-- AE exclusions over any full-support parameter measure upgrade to every parameter. -/
lemma all_parameters_product_zero {T : Type*} [TopologicalSpace T] [MeasurableSpace T]
    (μ : Measure T) [μ.IsOpenPosMeasure] (d : T → ℂ) (hd : Continuous d)
    (f : PlaneL2) (hf : ∀ᵐ x ∂volume, 0 ≤ f x)
    (ho : ∀ᵐ t ∂μ, ∀ᵐ x ∂(volume : Measure ℂ), f x*f (x+d t)=0) :
    ∀ t : T, ∀ᵐ x ∂(volume : Measure ℂ), f x*f (x+d t)=0 := by
  have hc : Continuous (fun t : T => ⟪f,shiftL2 (d t) f⟫) :=
    continuous_const.inner ((shiftL2_continuous f).comp hd)
  have hz : (fun t : T => ⟪f,shiftL2 (d t) f⟫) =ᵐ[μ] fun _ => 0 := by
    filter_upwards [ho] with t ht
    rw [L2.inner_def]
    apply integral_eq_zero_of_ae
    filter_upwards [shiftL2_ae (d t) f,ht] with x hx hh
    simpa [RCLike.inner_apply,mul_comm,hx] using hh
  have he := (hc.ae_eq_iff_eq μ continuous_const).mp hz
  intro t
  have hg : ∀ᵐ x ∂volume, 0 ≤ shiftL2 (d t) f x := by
    filter_upwards [shiftL2_ae (d t) f,
      (measurePreserving_add_right volume (d t)).quasiMeasurePreserving.ae hf] with x hx hh
    simpa only [hx] using hh
  have h0 := product_zero_of_inner_zero f (shiftL2 (d t) f) hf hg (congrFun he t)
  filter_upwards [h0,shiftL2_ae (d t) f] with x hx hh
  simpa only [hh] using hx
end EuclideanFiveColor
end

noncomputable section
open MeasureTheory Filter Topology
namespace EuclideanFiveColor
variable {k : ℕ} (c : ℂ → Fin k) (hc : Measurable c)
def truncatedClass (i : Fin k) (n : ℕ) : Set ℂ := {z | c z=i} ∩ Metric.closedBall 0 n
include hc
lemma truncatedClass_measurable (i : Fin k) (n : ℕ) : MeasurableSet (truncatedClass c i n) :=
  (measurableSet_eq_fun hc measurable_const).inter measurableSet_closedBall
omit hc in
lemma truncatedClass_finite (i : Fin k) (n : ℕ) : volume (truncatedClass c i n) ≠ ⊤ := by
  exact ne_top_of_le_ne_top ((isCompact_closedBall (0 : ℂ) (n : ℝ)).measure_ne_top)
    (measure_mono Set.inter_subset_right)
def truncatedVector (i : Fin k) (n : ℕ) : PlaneL2 :=
  (memLp_indicator_const 2 (truncatedClass_measurable c hc i n) (1 : ℝ) (Or.inr (truncatedClass_finite c i n))).toLp _
lemma truncatedVector_ae (i : Fin k) (n : ℕ) :
    truncatedVector c hc i n =ᵐ[volume] (truncatedClass c i n).indicator (fun _ => (1 : ℝ)) :=
  MemLp.coeFn_toLp _
lemma weak_all_directions (hweak : WeakColoring k c) :
    ∀ t : Angles, ∀ᵐ z ∂(volume : Measure ℂ), c z ≠ c (z+direction t) := by
  have ho : ∀ᵐ t ∂angularMeasure, ∀ᵐ z ∂(volume : Measure ℂ), c z ≠ c (z+direction t) := by
    apply (Measure.ae_ae_comm ?_).mp (Measure.ae_ae_of_ae_prod hweak.2)
    exact (measurableSet_eq_fun (hc.comp measurable_fst)
      (hc.comp (measurable_fst.add (direction_continuous.measurable.comp measurable_snd)))).compl
  have hz (i : Fin k) (n : ℕ) : ∀ t : Angles, ∀ᵐ z ∂(volume : Measure ℂ),
      truncatedVector c hc i n z*truncatedVector c hc i n (z+direction t)=0 := by
    apply all_parameters_product_zero angularMeasure direction direction_continuous
    · filter_upwards [truncatedVector_ae c hc i n] with z hz
      rw [hz]
      exact Set.indicator_nonneg (fun _ _ => zero_le_one) _
    · filter_upwards [ho] with t ht
      filter_upwards [ht,truncatedVector_ae c hc i n,
        (measurePreserving_add_right volume (direction t)).quasiMeasurePreserving.ae (truncatedVector_ae c hc i n)] with z hne h1 h2
      rw [h1,h2]
      by_cases h : z ∈ truncatedClass c i n
      · have hh : z+direction t ∉ truncatedClass c i n := fun hh => hne (h.1.trans hh.1.symm)
        simp [Set.indicator_of_notMem hh]
      · simp [Set.indicator_of_notMem h]
  intro t
  have hi : ∀ᵐ z ∂(volume : Measure ℂ), ∀ i : Fin k, ∀ n : ℕ,
      ((truncatedClass c i n).indicator (fun _ => (1 : ℝ)) z)*
      ((truncatedClass c i n).indicator (fun _ => (1 : ℝ)) (z+direction t))=0 := by
    apply ae_all_iff.mpr
    intro i
    apply ae_all_iff.mpr
    intro n
    filter_upwards [hz i n t,truncatedVector_ae c hc i n,
      (measurePreserving_add_right volume (direction t)).quasiMeasurePreserving.ae (truncatedVector_ae c hc i n)] with z h0 h1 h2
    simpa only [h1,h2] using h0
  filter_upwards [hi] with z hz
  intro he
  obtain ⟨n,hn⟩ := exists_nat_gt (max ‖z‖ ‖z+direction t‖)
  have h1 : z ∈ truncatedClass c (c z) n := ⟨rfl,by
    simpa only [Metric.mem_closedBall,dist_zero_right] using (lt_of_le_of_lt (le_max_left _ _) hn).le⟩
  have h2 : z+direction t ∈ truncatedClass c (c z) n := ⟨he.symm,by
    simpa only [Metric.mem_closedBall,dist_zero_right] using (lt_of_le_of_lt (le_max_right _ _) hn).le⟩
  have h0 := hz (c z) n
  simp [Set.indicator_of_mem h1,Set.indicator_of_mem h2] at h0
end EuclideanFiveColor
end

noncomputable section
open MeasureTheory Filter Topology Set
namespace EuclideanFiveColor
def DensityOne (A : Set ℂ) (x : ℂ) : Prop :=
  Tendsto (fun r : ℝ => volume (A ∩ Metric.closedBall x r) / volume (Metric.closedBall x r))
    (𝓝[>] 0) (𝓝 (1 : ENNReal))
lemma densityOne_disjoint {A B : Set ℂ} (hB : MeasurableSet B)
    (hd : AEDisjoint volume A B) {x : ℂ} (hA : DensityOne A x) : ¬ DensityOne B x := by
  intro hb
  have hh := hA.add hb
  have hle : (1 : ENNReal)+1 ≤ 1 := le_of_tendsto hh (by
    filter_upwards [self_mem_nhdsWithin] with r hr
    rw [← ENNReal.add_div,← measure_union₀ (hB.inter measurableSet_closedBall).nullMeasurableSet
      (hd.mono inter_subset_left inter_subset_left)]
    apply (ENNReal.div_le_iff (Metric.measure_closedBall_pos volume x hr).ne'
      ((isCompact_closedBall x r).measure_ne_top)).mpr
    simpa only [one_mul] using measure_mono (union_subset inter_subset_right inter_subset_right))
  norm_num at hle
lemma densityOne_translate {A : Set ℂ} {x u : ℂ} :
    DensityOne ((fun z : ℂ => z+u) ⁻¹' A) x ↔ DensityOne A (x+u) := by
  have he (r : ℝ) : (fun z : ℂ => z+u) ⁻¹' (Metric.closedBall (x+u) r) = Metric.closedBall x r := by
    ext z
    simp only [Set.mem_preimage,Metric.mem_closedBall,dist_eq_norm,add_sub_add_right_eq_sub]
  have h1 (r : ℝ) : volume (((fun z : ℂ => z+u) ⁻¹' A) ∩ Metric.closedBall x r) =
      volume (A ∩ Metric.closedBall (x+u) r) := by
    rw [← he,← Set.preimage_inter,measure_preimage_add_right]
  have h2 (r : ℝ) : volume (Metric.closedBall x r) = volume (Metric.closedBall (x+u) r) := by
    rw [← he,measure_preimage_add_right]
  simp only [DensityOne,h1,h2]
lemma direction_exists {u : ℂ} (hu : ‖u‖=1) : ∃ t, direction t=u := by
  let v : Circle := ⟨u,mem_sphere_zero_iff_norm.mpr hu⟩
  obtain ⟨t,ht⟩ := Circle.exp_surjective v
  exact ⟨(t : Angles),by simpa only [direction_real] using congrArg Subtype.val ht⟩
lemma weak_density_proper {k : ℕ} (c : ℂ → Fin k) (hc : Measurable c) (hw : WeakColoring k c)
    (i : Fin k) {x y : ℂ} (hxy : ‖x-y‖=1) (hx : DensityOne {z | c z=i} x) :
    ¬ DensityOne {z | c z=i} y := by
  let u := y-x
  obtain ⟨t,ht⟩ := direction_exists (u := u) (by simpa only [u,norm_sub_rev] using hxy)
  have hd : AEDisjoint volume {z | c z=i} ((fun z : ℂ => z+u) ⁻¹' {z | c z=i}) := by
    apply (measure_eq_zero_iff_ae_notMem).mpr
    filter_upwards [weak_all_directions c hc hw t] with z hz
    rintro ⟨h1,h2⟩
    exact hz (by simpa only [ht] using h1.trans h2.symm)
  have hh := densityOne_disjoint ((measurableSet_eq_fun hc measurable_const).preimage
    (measurable_id.add_const u)) hd hx
  simp only [id_eq] at hh
  rw [densityOne_translate] at hh
  simpa only [u,add_sub_cancel] using hh
lemma ae_density_actual {k : ℕ} (c : ℂ → Fin k) (hc : Measurable c) :
    ∀ᵐ x ∂(volume : Measure ℂ), DensityOne {z | c z=c x} x := by
  have hh : ∀ᵐ x ∂(volume : Measure ℂ), ∀ i : Fin k,
      Tendsto (fun r : ℝ => volume ({z | c z=i} ∩ Metric.closedBall x r) / volume (Metric.closedBall x r))
        (𝓝[>] 0) (𝓝 (({z | c z=i} : Set ℂ).indicator (1 : ℂ → ENNReal) x)) :=
    ae_all_iff.mpr fun i => Besicovitch.ae_tendsto_measure_inter_div_of_measurableSet volume
      (measurableSet_eq_fun hc measurable_const)
  filter_upwards [hh] with x hx
  simpa only [DensityOne,Set.indicator_of_mem (show x ∈ {z | c z=c x} from rfl),Pi.one_apply] using hx (c x)
end EuclideanFiveColor
end

end OAI


==> anc/erdos-1070/lean/OAI/LICENSE <==
                                 Apache License
                           Version 2.0, January 2004
                        http://www.apache.org/licenses/

   TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

   1. Definitions.

      "License" shall mean the terms and conditions for use, reproduction,
      and distribution as defined by Sections 1 through 9 of this document.

      "Licensor" shall mean the copyright owner or entity authorized by
      the copyright owner that is granting the License.

      "Legal Entity" shall mean the union of the acting entity and all
      other entities that control, are controlled by, or are under common
      control with that entity. For the purposes of this definition,
      "control" means (i) the power, direct or indirect, to cause the
      direction or management of such entity, whether by contract or
      otherwise, or (ii) ownership of fifty percent (50%) or more of the
      outstanding shares, or (iii) beneficial ownership of such entity.

      "You" (or "Your") shall mean an individual or Legal Entity
      exercising permissions granted by this License.

      "Source" form shall mean the preferred form for making modifications,
      including but not limited to software source code, documentation
      source, and configuration files.

      "Object" form shall mean any form resulting from mechanical
      transformation or translation of a Source form, including but
      not limited to compiled object code, generated documentation,
      and conversions to other media types.

      "Work" shall mean the work of authorship, whether in Source or
      Object form, made available under the License, as indicated by a
      copyright notice that is included in or attached to the work
      (an example is provided in the Appendix below).

      "Derivative Works" shall mean any work, whether in Source or Object
      form, that is based on (or derived from) the Work and for which the
      editorial revisions, annotations, elaborations, or other modifications
      represent, as a whole, an original work of authorship. For the purposes
      of this License, Derivative Works shall not include works that remain
      separable from, or merely link (or bind by name) to the interfaces of,
      the Work and Derivative Works thereof.

      "Contribution" shall mean any work of authorship, including
      the original version of the Work and any modifications or additions
      to that Work or Derivative Works thereof, that is intentionally
      submitted to Licensor for inclusion in the Work by the copyright owner
      or by an individual or Legal Entity authorized to submit on behalf of
      the copyright owner. For the purposes of this definition, "submitted"
      means any form of electronic, verbal, or written communication sent
      to the Licensor or its representatives, including but not limited to
      communication on electronic mailing lists, source code control systems,
      and issue tracking systems that are managed by, or on behalf of, the
      Licensor for the purpose of discussing and improving the Work, but
      excluding communication that is conspicuously marked or otherwise
      designated in writing by the copyright owner as "Not a Contribution."

      "Contributor" shall mean Licensor and any individual or Legal Entity
      on behalf of whom a Contribution has been received by Licensor and
      subsequently incorporated within the Work.

   2. Grant of Copyright License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      copyright license to reproduce, prepare Derivative Works of,
      publicly display, publicly perform, sublicense, and distribute the
      Work and such Derivative Works in Source or Object form.

   3. Grant of Patent License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      (except as stated in this section) patent license to make, have made,
      use, offer to sell, sell, import, and otherwise transfer the Work,
      where such license applies only to those patent claims licensable
      by such Contributor that are necessarily infringed by their
      Contribution(s) alone or by combination of their Contribution(s)
      with the Work to which such Contribution(s) was submitted. If You
      institute patent litigation against any entity (including a
      cross-claim or counterclaim in a lawsuit) alleging that the Work
      or a Contribution incorporated within the Work constitutes direct
      or contributory patent infringement, then any patent licenses
      granted to You under this License for that Work shall terminate
      as of the date such litigation is filed.

   4. Redistribution. You may reproduce and distribute copies of the
      Work or Derivative Works thereof in any medium, with or without
      modifications, and in Source or Object form, provided that You
      meet the following conditions:

      (a) You must give any other recipients of the Work or
          Derivative Works a copy of this License; and

      (b) You must cause any modified files to carry prominent notices
          stating that You changed the files; and

      (c) You must retain, in the Source form of any Derivative Works
          that You distribute, all copyright, patent, trademark, and
          attribution notices from the Source form of the Work,
          excluding those notices that do not pertain to any part of
          the Derivative Works; and

      (d) If the Work includes a "NOTICE" text file as part of its
          distribution, then any Derivative Works that You distribute must
          include a readable copy of the attribution notices contained
          within such NOTICE file, excluding those notices that do not
          pertain to any part of the Derivative Works, in at least one
          of the following places: within a NOTICE text file distributed
          as part of the Derivative Works; within the Source form or
          documentation, if provided along with the Derivative Works; or,
          within a display generated by the Derivative Works, if and
          wherever such third-party notices normally appear. The contents
          of the NOTICE file are for informational purposes only and
          do not modify the License. You may add Your own attribution
          notices within Derivative Works that You distribute, alongside
          or as an addendum to the NOTICE text from the Work, provided
          that such additional attribution notices cannot be construed
          as modifying the License.

      You may add Your own copyright statement to Your modifications and
      may provide additional or different license terms and conditions
      for use, reproduction, or distribution of Your modifications, or
      for any such Derivative Works as a whole, provided Your use,
      reproduction, and distribution of the Work otherwise complies with
      the conditions stated in this License.

   5. Submission of Contributions. Unless You explicitly state otherwise,
      any Contribution intentionally submitted for inclusion in the Work
      by You to the Licensor shall be under the terms and conditions of
      this License, without any additional terms or conditions.
      Notwithstanding the above, nothing herein shall supersede or modify
      the terms of any separate license agreement you may have executed
      with Licensor regarding such Contributions.

   6. Trademarks. This License does not grant permission to use the trade
      names, trademarks, service marks, or product names of the Licensor,
      except as required for reasonable and customary use in describing the
      origin of the Work and reproducing the content of the NOTICE file.

   7. Disclaimer of Warranty. Unless required by applicable law or
      agreed to in writing, Licensor provides the Work (and each
      Contributor provides its Contributions) on an "AS IS" BASIS,
      WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
      implied, including, without limitation, any warranties or conditions
      of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
      PARTICULAR PURPOSE. You are solely responsible for determining the
      appropriateness of using or redistributing the Work and assume any
      risks associated with Your exercise of permissions under this License.

   8. Limitation of Liability. In no event and under no legal theory,
      whether in tort (including negligence), contract, or otherwise,
      unless required by applicable law (such as deliberate and grossly
      negligent acts) or agreed to in writing, shall any Contributor be
      liable to You for damages, including any direct, indirect, special,
      incidental, or consequential damages of any character arising as a
      result of this License or out of the use or inability to use the
      Work (including but not limited to damages for loss of goodwill,
      work stoppage, computer failure or malfunction, or any and all
      other commercial damages or losses), even if such Contributor
      has been advised of the possibility of such damages.

   9. Accepting Warranty or Additional Liability. While redistributing
      the Work or Derivative Works thereof, You may choose to offer,
      and charge a fee for, acceptance of support, warranty, indemnity,
      or other liability obligations and/or rights consistent with this
      License. However, in accepting such obligations, You may act only
      on Your own behalf and on Your sole responsibility, not on behalf
      of any other Contributor, and only if You agree to indemnify,
      defend, and hold each Contributor harmless for any liability
      incurred by, or claims asserted against, such Contributor by reason
      of your accepting any such warranty or additional liability.

   END OF TERMS AND CONDITIONS

   APPENDIX: How to apply the Apache License to your work.

      To apply the Apache License to your work, attach the following
      boilerplate notice, with the fields enclosed by brackets "[]"
      replaced with your own identifying information. (Don't include
      the brackets!)  The text should be enclosed in the appropriate
      comment syntax for the file format. We also recommend that a
      file or class name and description of purpose be included on the
      same "printed page" as the copyright notice for easier
      identification within third-party archives.

   Copyright [yyyy] [name of copyright owner]

   Licensed under the Apache License, Version 2.0 (the "License");
   you may not use this file except in compliance with the License.
   You may obtain a copy of the License at

       http://www.apache.org/licenses/LICENSE-2.0

   Unless required by applicable law or agreed to in writing, software
   distributed under the License is distributed on an "AS IS" BASIS,
   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
   See the License for the specific language governing permissions and
   limitations under the License.


==> anc/erdos-1070/lean/OAI/MeasureTheory/CompactFactors/AlgebraModels.lean <==
import OAI.MeasureTheory.CompactFactors.Separability

namespace OAI

noncomputable section

open MeasureTheory Filter
open scoped ENNReal NNReal
open scoped RealInnerProductSpace BoundedContinuousFunction
open MeasureTheory ProbabilityTheory Filter
open scoped ENNReal RealInnerProductSpace NNReal
open MeasureTheory Filter
open scoped ENNReal NNReal BoundedContinuousFunction RealInnerProductSpace
open MeasureTheory ProbabilityTheory Filter
open scoped ENNReal RealInnerProductSpace NNReal
open MeasureTheory ProbabilityTheory Filter
open scoped ENNReal RealInnerProductSpace NNReal BoundedContinuousFunction
open MeasureTheory ProbabilityTheory Filter
open scoped ENNReal NNReal BoundedContinuousFunction RealInnerProductSpace
open MeasureTheory ProbabilityTheory Filter
open scoped ENNReal NNReal BoundedContinuousFunction RealInnerProductSpace
open MeasureTheory ProbabilityTheory Filter
open scoped ENNReal NNReal BoundedContinuousFunction RealInnerProductSpace
open MeasureTheory ProbabilityTheory Filter
open scoped ENNReal NNReal BoundedContinuousFunction RealInnerProductSpace
open MeasureTheory ProbabilityTheory Filter
open scoped ENNReal NNReal BoundedContinuousFunction RealInnerProductSpace
open MeasureTheory ProbabilityTheory Filter
open scoped ENNReal NNReal BoundedContinuousFunction RealInnerProductSpace
open MeasureTheory ProbabilityTheory Filter
open scoped ENNReal NNReal BoundedContinuousFunction
namespace EuclideanFiveColor.BoundedMeasurable
variable {G X Y : Type*} [AddCommGroup G] [MeasurableSpace X] [MeasurableSpace Y]
  [StandardBorelSpace X] [Nonempty X] [StandardBorelSpace Y] [Nonempty Y]
  [AddAction G X] [AddAction G Y] [MeasurableConstVAdd G X] [MeasurableConstVAdd G Y]
variable (μ : Measure X) [IsProbabilityMeasure μ] (q : X → Y) (hq : Measurable q)

omit [StandardBorelSpace Y] [Nonempty Y] in
lemma covariance_sub_left (φ : G →+ G) (v v' w : Func X) :
    covariance μ q φ (v-v') w = covariance μ q φ v w - covariance μ q φ v' w := by
  have h := covariance_add_left μ q φ (v-v') v' w
  rw [sub_add_cancel] at h
  rw [h]
  ext g y
  simp only [Family.sub_apply, Family.add_apply, sub_apply, add_apply]
  ring
omit [StandardBorelSpace Y] [Nonempty Y] in
lemma covariance_sub_right (φ : G →+ G) (v w w' : Func X) :
    covariance μ q φ v (w-w') = covariance μ q φ v w - covariance μ q φ v w' := by
  have h := covariance_add_right μ q φ v (w-w') w'
  rw [sub_add_cancel] at h
  rw [h]
  ext g y
  simp only [Family.sub_apply, Family.add_apply, sub_apply, add_apply]
  ring

omit [StandardBorelSpace Y] [Nonempty Y] in
include hq in
lemma covariance_norm_left (φ : G →+ G) (v w : Func X) (g : G) :
    ‖l2 (μ.map q) (covariance μ q φ v w g)‖ ≤ (2*(bound w : ℝ))*‖l2 μ v‖ := by
  have hp := conditional_norm_l2_le μ q hq v
  have h1 : ‖l2 (μ.map q) (conditional μ q (v*act (φ g) w))‖ ≤ (bound w : ℝ)*‖l2 μ v‖ :=
    (conditional_norm_l2_le μ q hq _).trans (l2_mul_norm_le μ v (act (φ g) w)
      (fun x => norm_le_bound w _))
  have h2 : ‖l2 (μ.map q) (conditional μ q v * act (φ g) (conditional μ q w))‖ ≤
      (bound w : ℝ)*‖l2 μ v‖ := by
    have h := l2_norm_mul_le (μ.map q) (act (φ g) (conditional μ q w)) (conditional μ q v)
      (fun y => expect_bound _ w (norm_le_bound w) (φ g +ᵥ y))
    rw [mul_comm (act _ _) _] at h
    exact h.trans (mul_le_mul_of_nonneg_left hp (bound w).coe_nonneg)
  rw [covariance_apply, map_sub]
  calc
    _ ≤ ‖l2 (μ.map q) (conditional μ q (v*act (φ g) w))‖ +
        ‖l2 (μ.map q) (conditional μ q v * act (φ g) (conditional μ q w))‖ := norm_sub_le _ _
    _ ≤ _ := by linarith

variable [VAddInvariantMeasure G X μ]
variable (hqcov : ∀ g : G, (fun x => q (g +ᵥ x)) =ᵐ[μ] (fun x => g +ᵥ q x))
omit [StandardBorelSpace Y] [Nonempty Y] in
include hq hqcov in
lemma covariance_norm_right (φ : G →+ G) (v w : Func X) (g : G) :
    ‖l2 (μ.map q) (covariance μ q φ v w g)‖ ≤ (2*(bound v : ℝ))*‖l2 μ w‖ := by
  have hn : ‖l2 μ (act (φ g) w)‖ = ‖l2 μ w‖ := by
    rw [l2_act]
    exact (Amenable.Koopman.action μ (φ g)).norm_map _
  have h1 : ‖l2 (μ.map q) (conditional μ q (v*act (φ g) w))‖ ≤ (bound v : ℝ)*‖l2 μ w‖ := by
    have h := (conditional_norm_l2_le μ q hq (v*act (φ g) w)).trans
      (l2_norm_mul_le μ v _ (norm_le_bound v))
    rwa [hn] at h
  have hp : ‖l2 (μ.map q) (act (φ g) (conditional μ q w))‖ ≤ ‖l2 μ w‖ := by
    have he := (l2_eq_iff (μ.map q) _ _).mpr (conditional_act μ q hq hqcov (φ g) w)
    rw [← he, ← hn]
    exact conditional_norm_l2_le μ q hq _
  have h2 : ‖l2 (μ.map q) (conditional μ q v * act (φ g) (conditional μ q w))‖ ≤
      (bound v : ℝ)*‖l2 μ w‖ := by
    exact (l2_norm_mul_le (μ.map q) _ _ (expect_bound _ v (norm_le_bound v))).trans
      (mul_le_mul_of_nonneg_left hp (bound v).coe_nonneg)
  rw [covariance_apply, map_sub]
  calc
    _ ≤ ‖l2 (μ.map q) (conditional μ q (v*act (φ g) w))‖ +
        ‖l2 (μ.map q) (conditional μ q v * act (φ g) (conditional μ q w))‖ := norm_sub_le _ _
    _ ≤ _ := by linarith
end EuclideanFiveColor.BoundedMeasurable

open MeasureTheory ProbabilityTheory Filter
open scoped ENNReal NNReal BoundedContinuousFunction
namespace EuclideanFiveColor.BoundedMeasurable
variable {G X Y : Type*} [AddCommGroup G] [TopologicalSpace G] [DiscreteTopology G]
  [MeasurableSpace X] [MeasurableSpace Y]
variable (μ : Measure X) [IsProbabilityMeasure μ] (ν : Measure Y) [IsProbabilityMeasure ν]

lemma meanNorm_zero_of_dense (M : Amenable.Mean G) (S : Set (Func X))
    (hd : ∀ f : Func X, ∀ ε : ℝ, 0<ε → ∃ h∈S, ‖l2 μ (f-h)‖ < ε)
    (T : Func X → Family G Y) {C : ℝ} (hC : 0 ≤ C)
    (hT : ∀ f h : Func X, ∀ g, ‖l2 ν (T f g-T h g)‖ ≤ C*‖l2 μ (f-h)‖)
    (hS : ∀ f∈S, Family.meanNorm ν M (T f) = 0) (f : Func X) :
    Family.meanNorm ν M (T f) = 0 := by
  apply Family.meanNorm_eq_zero_of_approx
  intro ε hε
  have hden : 0 < C+1 := by linarith
  obtain ⟨h,hh,hdist⟩ := hd f (ε/(C+1)) (div_pos hε hden)
  refine ⟨T h, hS h hh, fun g => ?_⟩
  have he : ε/(C+1)*(C+1) = ε := div_mul_cancel₀ _ (ne_of_gt hden)
  have hd0 : 0 ≤ ε/(C+1) := (div_pos hε hden).le
  calc
    _ ≤ C * ‖l2 μ (f-h)‖ := hT f h g
    _ ≤ C*(ε/(C+1)) := mul_le_mul_of_nonneg_left hdist.le hC
    _ ≤ ε := by nlinarith

variable [StandardBorelSpace X] [Nonempty X] [StandardBorelSpace Y] [Nonempty Y]
  [AddAction G X] [AddAction G Y] [MeasurableConstVAdd G X] [MeasurableConstVAdd G Y]
  [VAddInvariantMeasure G X μ]
variable (q : X → Y) (hq : Measurable q) [IsProbabilityMeasure (μ.map q)]
variable (hqcov : ∀ g : G, (fun x => q (g +ᵥ x)) =ᵐ[μ] (fun x => g +ᵥ q x))
omit [StandardBorelSpace Y] [Nonempty Y] in
include hq hqcov in
lemma covariance_zero_of_dense (M : Amenable.Mean G) (S : Set (Func X))
    (hd : ∀ f : Func X, ∀ ε : ℝ, 0<ε → ∃ h∈S, ‖l2 μ (f-h)‖ < ε)
    (φ : G →+ G)
    (hS : ∀ v∈S, ∀ w∈S, Family.meanNorm (μ.map q) M (covariance μ q φ v w) = 0)
    (v w : Func X) : Family.meanNorm (μ.map q) M (covariance μ q φ v w) = 0 := by
  have hw (v : Func X) (hv : v∈S) (w : Func X) :
      Family.meanNorm (μ.map q) M (covariance μ q φ v w) = 0 := by
    apply meanNorm_zero_of_dense μ (μ.map q) M S hd (covariance μ q φ v)
      (C := 2*(bound v : ℝ)) (by positivity) _ (hS v hv) w
    intro w w' g
    have he : covariance μ q φ v w g - covariance μ q φ v w' g = covariance μ q φ v (w-w') g :=
      congrArg (fun F : Family G Y => F g) (covariance_sub_right μ q φ v w w').symm
    rw [he]
    exact covariance_norm_right μ q hq hqcov φ v (w-w') g
  apply meanNorm_zero_of_dense μ (μ.map q) M S hd (fun v => covariance μ q φ v w)
    (C := 2*(bound w : ℝ)) (by positivity) _ (fun v hv => hw v hv w) v
  intro v v' g
  have he : covariance μ q φ v w g - covariance μ q φ v' w g = covariance μ q φ (v-v') w g :=
    congrArg (fun F : Family G Y => F g) (covariance_sub_left μ q φ v v' w).symm
  rw [he]
  exact covariance_norm_left μ q hq φ (v-v') w g
end EuclideanFiveColor.BoundedMeasurable

open MeasureTheory ProbabilityTheory Filter
open scoped ENNReal NNReal
namespace EuclideanFiveColor.RelativeProduct
variable {X Y : Type*} [MeasurableSpace X] [MeasurableSpace Y]
lemma graph_mixture (ν : Measure Y) [SFinite ν] (κ : Kernel Y X) [IsMarkovKernel κ]
    (q : X → Y) (hq : Measurable q) (hf : ∀ᵐ y ∂ν, ∀ᵐ x ∂κ y, q x = y) :
    (κ ∘ₘ ν).map (fun x => (q x,x)) = ν ⊗ₘ κ := by
  ext s hs
  rw [Measure.map_apply (show Measurable (fun x => (q x,x)) from hq.prodMk measurable_id) hs,
    Measure.bind_apply (hs.preimage (show Measurable (fun x => (q x,x)) from hq.prodMk measurable_id)) (Kernel.measurable κ).aemeasurable,
    Measure.compProd_apply hs]
  apply lintegral_congr_ae
  filter_upwards [hf] with y hy
  apply measure_congr
  filter_upwards [hy] with x hx
  change ((q x,x) ∈ s) = ((y,x) ∈ s)
  rw [hx]

lemma map_mixture (ν : Measure Y) [SFinite ν] (κ : Kernel Y X) [IsMarkovKernel κ]
    (q : X → Y) (hq : Measurable q) (hf : ∀ᵐ y ∂ν, ∀ᵐ x ∂κ y, q x = y) :
    (κ ∘ₘ ν).map q = ν := by
  have he := congrArg Measure.fst (graph_mixture ν κ q hq hf)
  change ((κ ∘ₘ ν).map (fun x => (q x,id x))).fst = (ν ⊗ₘ κ).fst at he
  simpa only [Measure.fst_map_prodMk hq measurable_id, Measure.fst_compProd] using he

variable [StandardBorelSpace X] [Nonempty X] [StandardBorelSpace Y] [Nonempty Y]
variable (μ : Measure X) [IsProbabilityMeasure μ] (q : X → Y) (hq : Measurable q)

include hq in
lemma square_fiber : ∀ᵐ y ∂μ.map q,
    ∀ᵐ z ∂((condDistrib id q μ).prod (condDistrib id q μ)) y, q z.1 = y := by
  filter_upwards [ConditionalFiber.ae_in_own_fiber μ q hq] with y hy
  rw [Kernel.prod_apply]
  exact (measurePreserving_fst (μ := condDistrib id q μ y)
    (ν := condDistrib id q μ y)).quasiMeasurePreserving.ae hy

lemma law_map_base : (law μ q hq).map (q ∘ Prod.fst) = μ.map q := by
  rw [law_eq_mixture]
  exact map_mixture (μ.map q) _ _ (hq.comp measurable_fst) (square_fiber μ q hq)

lemma conditional_square :
    condDistrib id (q ∘ Prod.fst) (law μ q hq) =ᵐ[μ.map q]
      (condDistrib id q μ).prod (condDistrib id q μ) := by
  have he := graph_mixture (μ.map q) ((condDistrib id q μ).prod (condDistrib id q μ))
    (q ∘ Prod.fst) (hq.comp measurable_fst) (square_fiber μ q hq)
  rw [← law_eq_mixture μ q hq] at he
  have hc := condDistrib_ae_eq_of_measure_eq_compProd_of_measurable
    (hq.comp measurable_fst) measurable_id (he.trans (by rw [law_map_base]))
  rwa [law_map_base] at hc

end EuclideanFiveColor.RelativeProduct

open MeasureTheory ProbabilityTheory Filter
open scoped ENNReal NNReal BoundedContinuousFunction
namespace EuclideanFiveColor.BoundedMeasurable
variable {G X Y : Type*} [AddCommGroup G] [TopologicalSpace G] [DiscreteTopology G]
  [MeasurableSpace X] [MeasurableSpace Y] [StandardBorelSpace X] [Nonempty X]
  [StandardBorelSpace Y] [Nonempty Y]
variable (μ : Measure X) [IsProbabilityMeasure μ] (q : X → Y) (hq : Measurable q)

omit [AddCommGroup G] [TopologicalSpace G] [DiscreteTopology G] in
lemma conditional_tensor (v w : Func X) :
    conditional (RelativeProduct.law μ q hq) (q ∘ Prod.fst) (tensor v w) =ᵐ[μ.map q]
      conditional μ q v * conditional μ q w := by
  filter_upwards [RelativeProduct.conditional_square μ q hq] with y hy
  change (∫ z, tensor v w z ∂condDistrib id (q ∘ Prod.fst) (RelativeProduct.law μ q hq) y) = _
  rw [hy, Kernel.prod_apply]
  exact integral_prod_mul v w

variable [AddAction G X] [AddAction G Y] [MeasurableConstVAdd G X] [MeasurableConstVAdd G Y]
  [VAddInvariantMeasure G X μ]
variable (hqcov : ∀ g : G, (fun x => q (g +ᵥ x)) =ᵐ[μ] (fun x => g +ᵥ q x))
omit [TopologicalSpace G] [DiscreteTopology G] [StandardBorelSpace X] [Nonempty X]
  [StandardBorelSpace Y] [Nonempty Y] [IsProbabilityMeasure μ] in
include hq hqcov in
lemma factor_preserving (g : G) : MeasurePreserving (fun y : Y => g +ᵥ y) (μ.map q) (μ.map q) := by
  refine ⟨measurable_const_vadd g, ?_⟩
  rw [Measure.map_map (measurable_const_vadd g) hq]
  calc
    _ = μ.map (q ∘ (fun x => g +ᵥ x)) := Measure.map_congr (hqcov g).symm
    _ = _ := by rw [← Measure.map_map hq (measurable_const_vadd g), (measurePreserving_vadd g μ).map_eq]

omit [TopologicalSpace G] [DiscreteTopology G] in
include hqcov in
lemma covariance_tensor (φ : G →+ G) (a₁ a₂ b₁ b₂ : Func X) (g : G) :
    covariance (RelativeProduct.law μ q hq) (q ∘ Prod.fst) φ (tensor a₁ a₂) (tensor b₁ b₂) g =ᵐ[μ.map q]
      ((Family.conditional μ q (Family.const a₁ * Family.orbit φ b₁)) *
        (Family.conditional μ q (Family.const a₂ * Family.orbit φ b₂)) -
        (Family.const (conditional μ q a₁) * Family.orbit φ (conditional μ q b₁)) *
        (Family.const (conditional μ q a₂) * Family.orbit φ (conditional μ q b₂)) : Family G Y) g := by
  have ht : tensor a₁ a₂ * act (φ g) (tensor b₁ b₂) = tensor (a₁*act (φ g) b₁) (a₂*act (φ g) b₂) := by
    rw [← tensor_act, tensor_mul]
  have h₁ := conditional_tensor μ q hq a₁ a₂
  have h₂ := (factor_preserving μ q hq hqcov (φ g)).quasiMeasurePreserving.ae
    (conditional_tensor μ q hq b₁ b₂)
  have h₃ := conditional_tensor μ q hq (a₁*act (φ g) b₁) (a₂*act (φ g) b₂)
  filter_upwards [h₁,h₂,h₃] with y hy₁ hy₂ hy₃
  change conditional _ _ (tensor a₁ a₂ * act (φ g) (tensor b₁ b₂)) y -
    conditional _ _ (tensor a₁ a₂) y * conditional _ _ (tensor b₁ b₂) (φ g +ᵥ y) = _
  rw [ht, hy₁, hy₂, hy₃]
  dsimp only [Family.mul_apply, Family.sub_apply, Family.conditional_apply,
    Family.const_apply, Family.orbit_apply, mul_apply, sub_apply, act_apply, Pi.mul_apply]
  ring

variable [IsProbabilityMeasure (μ.map q)]
include hqcov in
lemma covariance_tensor_mean_zero (M : Amenable.Mean G) (hp : PairVanishing μ q hq M)
    (φ : G →+ G) (hs : Function.Surjective φ) (a₁ a₂ b₁ b₂ : Func X) :
    Family.meanNorm (μ.map q) M
      (covariance (RelativeProduct.law μ q hq) (q ∘ Prod.fst) φ (tensor a₁ a₂) (tensor b₁ b₂)) = 0 := by
  let A₁ := Family.conditional μ q (Family.const a₁ * Family.orbit φ b₁)
  let A₂ := Family.conditional μ q (Family.const a₂ * Family.orbit φ b₂)
  let B₁ := Family.const (conditional μ q a₁) * Family.orbit φ (conditional μ q b₁)
  let B₂ := Family.const (conditional μ q a₂) * Family.orbit φ (conditional μ q b₂)
  have h₁ : Family.meanNorm (μ.map q) M (A₁-B₁) = 0 := covariance_mean_zero μ q hq hqcov M hp φ hs a₁ b₁
  have h₂ : Family.meanNorm (μ.map q) M (A₂-B₂) = 0 := covariance_mean_zero μ q hq hqcov M hp φ hs a₂ b₂
  rw [Family.meanNorm_congr (μ.map q) M (covariance_tensor μ q hq hqcov φ a₁ a₂ b₁ b₂)]
  change Family.meanNorm (μ.map q) M (A₁*A₂-B₁*B₂) = 0
  have he : A₁*A₂-B₁*B₂ = (A₁-B₁)*A₂ + (A₂-B₂)*B₁ := by ring
  rw [he]
  exact Family.meanNorm_add_zero _ _ (Family.meanNorm_mul_zero _ _ h₁) (Family.meanNorm_mul_zero _ _ h₂)
end EuclideanFiveColor.BoundedMeasurable

open MeasureTheory ProbabilityTheory Filter
open scoped ENNReal NNReal
namespace EuclideanFiveColor.BoundedMeasurable
variable {X Y : Type*} [MeasurableSpace X] [MeasurableSpace Y]
inductive FiniteTensor : Func (X×Y) → Prop
  | tensor (f : Func X) (g : Func Y) : FiniteTensor (tensor f g)
  | add {f g : Func (X×Y)} : FiniteTensor f → FiniteTensor g → FiniteTensor (f+g)

lemma FiniteTensor.zero : FiniteTensor (0 : Func (X×Y)) := by
  have he : BoundedMeasurable.tensor (0 : Func X) (0 : Func Y) = 0 := by ext z; simp
  rw [← he]
  exact .tensor _ _

lemma FiniteTensor.sum {ι : Type*} (s : Finset ι) (f : ι → Func (X×Y))
    (hf : ∀ i∈s, FiniteTensor (f i)) : FiniteTensor (∑ i∈s, f i) := by
  classical
  induction s using Finset.induction_on with
  | empty => simpa using FiniteTensor.zero (X := X) (Y := Y)
  | @insert i s hi ih =>
    rw [Finset.sum_insert hi]
    exact .add (hf i (Finset.mem_insert_self _ _)) (ih (fun j hj => hf j (Finset.mem_insert_of_mem hj)))

lemma func_sum_apply {ι : Type*} (s : Finset ι) (f : ι → Func X) (x : X) :
    (∑ i∈s, f i) x = ∑ i∈s, f i x := by
  classical
  induction s using Finset.induction_on with
  | empty => simp
  | @insert i s hi ih => simp [hi, ih]

variable [MeasurableSpace.CountablyGenerated X] [MeasurableSpace.CountablyGenerated Y]
open RectangleDensity

def codeCell (n : ℕ) (c : Code n) : Func X := by
  classical
  refine ⟨fun x => if code X n x = c then (1:ℂ) else 0, ?_, 1, ?_⟩
  · exact measurable_const.piecewise ((measurable_code n) (measurableSet_singleton c)) measurable_const
  · intro x; dsimp only; split_ifs <;> simp

lemma tensor_code_finite (n : ℕ) (a : Code n × Code n → ℂ) (F : Func (X×Y))
    (he : ∀ z, F z = a (pairCode n z)) : FiniteTensor F := by
  classical
  let T : Code n × Code n → Func (X×Y) := fun c =>
    tensor (a c • codeCell (X := X) n c.1) (codeCell (X := Y) n c.2)
  have hsum : F = ∑ c, T c := by
    ext z
    rw [he, func_sum_apply]
    rw [Finset.sum_eq_single (pairCode n z)]
    · simp [T, tensor_apply, codeCell, pairCode]
    · intro c _ hc
      have hn : code X n z.1 ≠ c.1 ∨ code Y n z.2 ≠ c.2 := by
        contrapose! hc
        exact Prod.ext hc.1.symm hc.2.symm
      rcases hn with hn | hn <;> simp [T, tensor_apply, codeCell, hn]
    · simp
  rw [hsum]
  exact FiniteTensor.sum _ _ (fun _ _ => .tensor _ _)

lemma finiteTensor_dense (ν : Measure (X×Y)) [IsProbabilityMeasure ν]
    (f : Func (X×Y)) (ε : ℝ) (hε : 0 < ε) :
    ∃ h : Func (X×Y), FiniteTensor h ∧ ‖l2 ν (f-h)‖ < ε := by
  obtain ⟨n,a,ha,_,he⟩ := bounded_rectangles ν f (measurable f) (bound f)
    (bound f).coe_nonneg (norm_le_bound f) ε hε
  let h : Func (X×Y) := ⟨fun z => a (pairCode n z),
    (measurable_of_countable a).comp (measurable_pairCode n), 2*bound f,
    fun z => by simpa only [NNReal.coe_mul, NNReal.coe_ofNat] using ha (pairCode n z)⟩
  refine ⟨h, tensor_code_finite n a h (fun _ => rfl), ?_⟩
  have hh : ‖l2 ν (f-h)‖^2 < ε^2 := by
    rw [norm_l2_sq]
    exact he
  nlinarith [norm_nonneg (l2 ν (f-h))]
end EuclideanFiveColor.BoundedMeasurable

open MeasureTheory ProbabilityTheory Filter
open scoped ENNReal NNReal BoundedContinuousFunction
namespace EuclideanFiveColor.BoundedMeasurable

section
variable {G X Y : Type*} [AddCommGroup G] [TopologicalSpace G] [DiscreteTopology G]
  [MeasurableSpace X] [MeasurableSpace Y] [StandardBorelSpace X] [Nonempty X]
  [StandardBorelSpace Y] [Nonempty Y]
  [AddAction G X] [AddAction G Y] [MeasurableConstVAdd G X] [MeasurableConstVAdd G Y]
variable (μ : Measure X) [IsProbabilityMeasure μ] [VAddInvariantMeasure G X μ]
  (q : X → Y) (hq : Measurable q) [IsProbabilityMeasure (μ.map q)]
variable (hqcov : ∀ g : G, (fun x => q (g +ᵥ x)) =ᵐ[μ] (fun x => g +ᵥ q x))
include hqcov in
lemma pairVanishing_of_covariance (M : Amenable.Mean G)
    (hc : ∀ (φ : G →+ G), Function.Surjective φ → ∀ v w : Func X,
      Family.meanNorm (μ.map q) M (covariance μ q φ v w) = 0) : PairVanishing μ q hq M := by
  intro φ hs v w hw
  have he0 : l2 μ (project μ q hq w) = l2 μ 0 := hw.trans (map_zero _).symm
  have hp : project μ q hq w =ᵐ[μ] (0 : Func X) := (l2_eq_iff μ _ _).mp he0
  have he (g : G) : covariance μ q φ v w g =ᵐ[μ.map q] conditional μ q (v*act (φ g) w) := by
    apply (covariance_center μ q hq hqcov φ v w g).trans
    apply conditional_congr μ q hq
    filter_upwards [(measurePreserving_vadd (φ g) μ).quasiMeasurePreserving.ae hp] with x hx
    change v x * (w (φ g +ᵥ x) - project μ q hq w (φ g +ᵥ x)) = v x*w (φ g +ᵥ x)
    change project μ q hq w (φ g +ᵥ x) = 0 at hx
    rw [hx, sub_zero]
  have hmean := hc φ hs v w
  have hnorm : Family.meanNorm (μ.map q) M (covariance μ q φ v w) =
      Family.meanNorm (μ.map q) M (Family.conditional μ q (Family.const v * Family.orbit φ w)) :=
    Family.meanNorm_congr _ _ he
  rw [hnorm] at hmean
  have hseq : Family.toL2 (μ.map q) (Family.conditional μ q (Family.const v * Family.orbit φ w)) =
      pairSequence μ q hq φ v w := by ext g; rfl
  unfold Family.meanNorm at hmean
  rwa [hseq] at hmean
end

variable {G X Y : Type*} [AddCommGroup G] [TopologicalSpace G] [DiscreteTopology G]
  [MeasurableSpace X] [MeasurableSpace Y] [StandardBorelSpace X] [Nonempty X]
  [StandardBorelSpace Y] [Nonempty Y]
  [AddAction G X] [AddAction G Y] [MeasurableConstVAdd G X] [MeasurableConstVAdd G Y]
variable (μ : Measure X) [IsProbabilityMeasure μ] [VAddInvariantMeasure G X μ]
  (q : X → Y) (hq : Measurable q)
variable (hqcov : ∀ g : G, (fun x => q (g +ᵥ x)) =ᵐ[μ] (fun x => g +ᵥ q x))

omit [TopologicalSpace G] [DiscreteTopology G] [VAddInvariantMeasure G X μ]
  [StandardBorelSpace Y] [Nonempty Y] [MeasurableConstVAdd G X] [MeasurableConstVAdd G Y] in
include hqcov in
lemma square_equivariant (g : G) :
    (fun z => (q ∘ Prod.fst) (g +ᵥ z)) =ᵐ[RelativeProduct.law μ q hq]
      (fun z => g +ᵥ (q ∘ Prod.fst) z) := by
  have hp : MeasurePreserving Prod.fst (RelativeProduct.law μ q hq) μ :=
    ⟨measurable_fst, Measure.fst_compProd μ ((condDistrib id q μ).comap q hq)⟩
  exact hp.quasiMeasurePreserving.ae (hqcov g)

variable [IsProbabilityMeasure (μ.map q)]
include hqcov in
lemma covariance_finiteTensor_mean_zero (M : Amenable.Mean G) (hp : PairVanishing μ q hq M)
    (φ : G →+ G) (hs : Function.Surjective φ) (v w : Func (X×X))
    (hv : FiniteTensor v) (hw : FiniteTensor w) :
    Family.meanNorm (μ.map q) M
      (covariance (RelativeProduct.law μ q hq) (q ∘ Prod.fst) φ v w) = 0 := by
  induction hv with
  | tensor a₁ a₂ =>
    induction hw with
    | tensor b₁ b₂ => exact covariance_tensor_mean_zero μ q hq hqcov M hp φ hs a₁ a₂ b₁ b₂
    | add _ _ ih₁ ih₂ =>
      rw [covariance_add_right]
      exact Family.meanNorm_add_zero _ _ ih₁ ih₂
  | add _ _ ih₁ ih₂ =>
    rw [covariance_add_left]
    exact Family.meanNorm_add_zero _ _ ih₁ ih₂

include hqcov in
lemma square_pairVanishing (M : Amenable.Mean G) (hp : PairVanishing μ q hq M) :
    PairVanishing (RelativeProduct.law μ q hq) (q ∘ Prod.fst) (hq.comp measurable_fst) M := by
  have : VAddInvariantMeasure G (X×X) (RelativeProduct.law μ q hq) :=
    RelativeProduct.law_invariant_add μ q hq (fun g => measurePreserving_vadd g μ) hqcov
  have : IsProbabilityMeasure ((RelativeProduct.law μ q hq).map (q ∘ Prod.fst)) := by
    rw [RelativeProduct.law_map_base μ q hq]
    infer_instance
  apply pairVanishing_of_covariance (RelativeProduct.law μ q hq) (q ∘ Prod.fst)
    (hq.comp measurable_fst) (square_equivariant μ q hq hqcov) M
  intro φ hs v w
  apply covariance_zero_of_dense (RelativeProduct.law μ q hq) (q ∘ Prod.fst)
    (hq.comp measurable_fst) (square_equivariant μ q hq hqcov) M
    {f | FiniteTensor f} (fun f ε hε => finiteTensor_dense _ f ε hε) φ _ v w
  intro v hv w hw
  simpa only [RelativeProduct.law_map_base μ q hq] using
    covariance_finiteTensor_mean_zero μ q hq hqcov M hp φ hs v w hv hw
end EuclideanFiveColor.BoundedMeasurable

open MeasureTheory ProbabilityTheory Filter
open scoped ENNReal NNReal BoundedContinuousFunction RealInnerProductSpace
namespace EuclideanFiveColor.BoundedMeasurable
variable {G X Y : Type*} [AddCommGroup G] [TopologicalSpace G] [DiscreteTopology G]
  [MeasurableSpace X] [MeasurableSpace Y] [StandardBorelSpace X] [Nonempty X]
  [StandardBorelSpace Y] [Nonempty Y]
variable (μ : Measure X) [IsProbabilityMeasure μ] (q : X → Y) (hq : Measurable q)

omit [AddCommGroup G] [TopologicalSpace G] [DiscreteTopology G] in
lemma square_tensor_centered (f : Func X) (hf : l2 μ (project μ q hq f) = 0) :
    l2 (RelativeProduct.law μ q hq)
      (project (RelativeProduct.law μ q hq) (q ∘ Prod.fst) (hq.comp measurable_fst)
        (tensor f (bmConj f))) = 0 := by
  have he : l2 (μ.map q) (conditional μ q f) = 0 := by
    apply norm_eq_zero.mp
    rw [← norm_project_l2 μ q hq, hf, norm_zero]
  have hz : conditional μ q f =ᵐ[μ.map q] (0 : Func Y) := by
    apply (l2_eq_iff _ _ _).mp
    rw [he, map_zero]
  have ht : conditional (RelativeProduct.law μ q hq) (q ∘ Prod.fst) (tensor f (bmConj f))
      =ᵐ[μ.map q] (0 : Func Y) := by
    filter_upwards [conditional_tensor μ q hq f (bmConj f), hz] with y hy hz
    rw [hy]
    change conditional μ q f y * _ = 0
    rw [hz, zero_apply, zero_mul]
  rw [← map_zero (l2 (RelativeProduct.law μ q hq))]
  apply (l2_eq_iff _ _ _).mpr
  have ht' : conditional (RelativeProduct.law μ q hq) (q ∘ Prod.fst) (tensor f (bmConj f)) =ᵐ[(RelativeProduct.law μ q hq).map (q ∘ Prod.fst)] (0 : Func Y) := by
    simpa only [RelativeProduct.law_map_base μ q hq] using ht
  exact (ae_of_ae_map (hq.comp measurable_fst).aemeasurable ht').mono (fun z hz => hz)

variable {ι : Type*} [DecidableEq ι]
omit [AddCommGroup G] [TopologicalSpace G] [DiscreteTopology G] [StandardBorelSpace X]
  [Nonempty X] [MeasurableSpace Y] [StandardBorelSpace Y] [Nonempty Y] in
lemma tensor_prod (s : Finset ι) (f h : ι → Func X) :
    tensor (∏ i∈s, f i) (∏ i∈s, h i) = ∏ i∈s, tensor (f i) (h i) := by
  induction s using Finset.induction_on with
  | empty => ext z; simp [tensor_apply]
  | @insert i s hi ih => simp only [Finset.prod_insert hi, tensor_mul, ih]

variable [AddAction G X] [AddAction G Y] [MeasurableConstVAdd G X] [MeasurableConstVAdd G Y]
  [VAddInvariantMeasure G X μ]
variable (hqcov : ∀ g : G, (fun x => q (g +ᵥ x)) =ᵐ[μ] (fun x => g +ᵥ q x))
variable [IsProbabilityMeasure (μ.map q)]
include hqcov in
lemma centered_conditional_mean_zero (M : Amenable.Mean G) (hp : PairVanishing μ q hq M)
    (s : Finset ι) (φ : ι → G →+ G) (θ : G →+ G) (f : ι → Func X)
    (ha : Admissible s (fun i => θ + φ i))
    (hc : ∃ j∈s, l2 μ (project μ q hq (f j)) = 0) :
    Family.meanNorm (μ.map q) M (Family.conditional μ q (∏ i∈s, Family.orbit (φ i) (f i))) = 0 := by
  let ρ := RelativeProduct.law μ q hq
  have : VAddInvariantMeasure G (X×X) ρ :=
    RelativeProduct.law_invariant_add μ q hq (fun g => measurePreserving_vadd g μ) hqcov
  let t : ι → Func (X×X) := fun i => tensor (f i) (bmConj (f i))
  let F : Family G (X×X) := ∏ i∈s, Family.orbit (θ+φ i) (t i)
  have htc : ∃ j∈s, l2 ρ (project ρ (q ∘ Prod.fst) (hq.comp measurable_fst) (t j)) = 0 := by
    obtain ⟨j,hj,hf⟩ := hc
    exact ⟨j,hj,square_tensor_centered μ q hq (f j) hf⟩
  have hv : Family.avg ρ M F = 0 := avg_product_zero_of_pair ρ (q ∘ Prod.fst)
    (hq.comp measurable_fst) (square_equivariant μ q hq hqcov) M
    (square_pairVanishing μ q hq hqcov M hp) s (fun i => θ+φ i) t ha htc
  unfold Family.meanNorm
  apply M.norm_mean_zero_of_square
  have he : Amenable.Mean.squareNorm (Family.toL2 (μ.map q)
      (Family.conditional μ q (∏ i∈s, Family.orbit (φ i) (f i)))) =
      Amenable.Mean.pairing (Family.toL2 ρ F) (l2 ρ (1 : Func (X×X))) := by
    ext g
    simp only [Amenable.Mean.squareNorm_apply, Amenable.Mean.pairing_apply,
      Family.toL2_apply, Family.conditional_apply, Family.prod_apply, Family.orbit_apply]
    change ‖l2 (μ.map q) (conditional μ q (∏ i∈s, act (φ i g) (f i)))‖^2 =
      inner ℝ (l2 ρ (F g)) (l2 ρ (1 : Func (X×X)))
    have hF : F g = act (θ g) (tensor (∏ i∈s, act (φ i g) (f i))
        (bmConj (∏ i∈s, act (φ i g) (f i)))) := by
      dsimp only [F]
      rw [Family.prod_apply, conj_prod, tensor_prod, act_prod]
      apply Finset.prod_congr rfl
      intro i hi
      rw [← act_conj, tensor_act, ← act_add]
      rfl
    have hc1 : bmConj (1 : Func (X×X)) = 1 := by ext z; simp
    rw [hF, real_inner_comm, l2_inner, hc1, one_mul, integral_act,
      integral_tensor_self μ q hq]
    rfl
  rw [he, ← Family.avg_pair, hv, inner_zero_left]
end EuclideanFiveColor.BoundedMeasurable

open MeasureTheory ProbabilityTheory Filter
open scoped ENNReal NNReal BoundedContinuousFunction RealInnerProductSpace
namespace EuclideanFiveColor.AlgebraReplacement
variable {ι A : Type*} [DecidableEq ι] [CommRing A]
lemma prod_sub_prod (s : Finset ι) (f g : ι → A) :
    (∏ i∈s, f i) - (∏ i∈s, g i) = ∑ t∈s.powerset.erase ∅,
      (∏ i∈t, (f i-g i)) * ∏ i∈s\t, g i := by
  have he := Finset.prod_add (fun i => f i-g i) g s
  simp only [sub_add_cancel] at he
  rw [he]
  have hs := Finset.sum_erase_add s.powerset
    (fun t => (∏ i∈t, (f i-g i)) * ∏ i∈s\t, g i) (Finset.empty_mem_powerset s)
  simp only [Finset.prod_empty, Finset.sdiff_empty, one_mul] at hs
  exact sub_eq_iff_eq_add.mpr hs.symm
end EuclideanFiveColor.AlgebraReplacement
namespace EuclideanFiveColor.BoundedMeasurable
variable {G X Y : Type*} [AddCommGroup G] [TopologicalSpace G] [DiscreteTopology G]
  [MeasurableSpace X] [MeasurableSpace Y] [StandardBorelSpace X] [Nonempty X]
  [StandardBorelSpace Y] [Nonempty Y]
variable (μ : Measure X) [IsProbabilityMeasure μ] (q : X → Y) (hq : Measurable q)
variable {ι : Type*} [DecidableEq ι]
omit [AddCommGroup G] [TopologicalSpace G] [DiscreteTopology G] [StandardBorelSpace Y] [Nonempty Y] in
lemma Family.conditional_sum (s : Finset ι) (f : ι → Family G X) :
    Family.conditional μ q (∑ i∈s, f i) = ∑ i∈s, Family.conditional μ q (f i) := by
  induction s using Finset.induction_on with
  | empty => ext g y; simp [Family.conditional, conditional, expect]
  | @insert i s hi ih => simp only [Finset.sum_insert hi, Family.conditional_add, ih]

variable [AddAction G X] [AddAction G Y] [MeasurableConstVAdd G X] [MeasurableConstVAdd G Y]
  [VAddInvariantMeasure G X μ]
variable (hqcov : ∀ g : G, (fun x => q (g +ᵥ x)) =ᵐ[μ] (fun x => g +ᵥ q x))
variable [IsProbabilityMeasure (μ.map q)]
include hqcov in
lemma conditional_multiple_mean_zero (M : Amenable.Mean G) (hp : PairVanishing μ q hq M)
    (s : Finset ι) (φ : ι → G →+ G) (θ : G →+ G) (f : ι → Func X)
    (ha : Admissible s (fun i => θ + φ i)) :
    Family.meanNorm (μ.map q) M (Family.conditional μ q (∏ i∈s, Family.orbit (φ i) (f i)) -
      ∏ i∈s, Family.orbit (φ i) (conditional μ q (f i))) = 0 := by
  let a : ι → Family G X := fun i => Family.orbit (φ i) (f i)
  let b : ι → Family G X := fun i => Family.orbit (φ i) (project μ q hq (f i))
  have hb (g : G) : conditional μ q ((∏ i∈s, b i) g) =ᵐ[μ.map q]
      (∏ i∈s, Family.orbit (φ i) (conditional μ q (f i))) g := by
    simp only [Family.prod_apply, Family.orbit_apply]
    apply (conditional_congr μ q hq (f := ∏ i∈s, act (φ i g) (project μ q hq (f i)))
      (g := comp (∏ i∈s, act (φ i g) (conditional μ q (f i))) q hq) ?_).trans
      (conditional_lift μ q hq _)
    filter_upwards [prod_act_project_lift μ q hq hqcov s φ f g] with x hx
    simpa only [func_prod_apply, Finset.prod_apply] using hx
  have hrep : Family.meanNorm (μ.map q) M (Family.conditional μ q
      ((∏ i∈s, a i) - ∏ i∈s, b i)) = 0 := by
    rw [AlgebraReplacement.prod_sub_prod s a b, Family.conditional_sum]
    apply Family.meanNorm_sum_zero
    intro t ht
    have hts : t ⊆ s := Finset.mem_powerset.mp (Finset.mem_of_mem_erase ht)
    have htn : t.Nonempty := Finset.nonempty_iff_ne_empty.mpr (Finset.ne_of_mem_erase ht)
    rw [AlgebraReplacement.mixed_prod s t hts]
    let w : ι → Func X := fun i => if i∈t then f i-project μ q hq (f i) else project μ q hq (f i)
    have he : (∏ i∈s, if i∈t then a i-b i else b i) = ∏ i∈s, Family.orbit (φ i) (w i) := by
      apply Finset.prod_congr rfl
      intro i hi
      by_cases hit : i∈t
      · simp only [hit, ↓reduceIte, w, a, b]
        apply Family.ext
        intro g
        exact (act_sub _ _ _).symm
      · simp only [hit, ↓reduceIte, w, b]
    rw [he]
    apply centered_conditional_mean_zero μ q hq hqcov M hp s φ θ w ha
    obtain ⟨j,hj⟩ := htn
    refine ⟨j,hts hj,?_⟩
    simp only [w, hj, ↓reduceIte]
    exact center_project_l2 μ q hq (f j)
  rw [Family.conditional_sub] at hrep
  rw [Family.meanNorm_congr (μ.map q) M (F := Family.conditional μ q (∏ i∈s, a i) -
      Family.conditional μ q (∏ i∈s, b i)) (H := Family.conditional μ q (∏ i∈s, a i) -
      ∏ i∈s, Family.orbit (φ i) (conditional μ q (f i))) (fun g => by
        filter_upwards [hb g] with y hy
        simp only [Family.sub_apply, sub_apply, Family.conditional_apply]
        rw [hy])] at hrep
  exact hrep
end EuclideanFiveColor.BoundedMeasurable

open MeasureTheory ProbabilityTheory Filter
open scoped ENNReal NNReal BoundedContinuousFunction
namespace EuclideanFiveColor.BoundedMeasurable
variable {G : Type*} [AddCommGroup G]
def scaleHom (n : ℤ) : G →+ G := n • AddMonoidHom.id G
@[simp] lemma scaleHom_apply (n : ℤ) (g : G) : scaleHom n g = n • g := rfl
lemma scaleHom_add (n m : ℤ) : scaleHom (G := G) (n+m) = scaleHom n + scaleHom m := add_smul _ _ _
lemma scaleHom_sub (n m : ℤ) : scaleHom (G := G) (n-m) = scaleHom n - scaleHom m := sub_smul _ _ _
variable {ι : Type*} [DecidableEq ι]
omit [DecidableEq ι] in
lemma shifted_admissible (hdiv : ∀ n : ℤ, n ≠ 0 → Function.Surjective (scaleHom (G := G) n))
    (s : Finset ι) (n : ι → ℤ) (hn : Set.InjOn n s) :
    ∃ m : ℤ, Admissible s (fun i => scaleHom (G := G) m + scaleHom (n i)) := by
  obtain ⟨m,hm⟩ := Infinite.exists_notMem_finset (s.image (fun i => -n i))
  refine ⟨m, ?_, ?_⟩
  · intro i hi
    dsimp only
    rw [← scaleHom_add]
    apply hdiv
    intro hz
    have he : m = -n i := eq_neg_of_add_eq_zero_left hz
    exact hm (Finset.mem_image.mpr ⟨i,hi,he.symm⟩)
  · intro i hi j hj hij
    have he : (scaleHom m + scaleHom (n i)) - (scaleHom m + scaleHom (n j)) =
        scaleHom (G := G) (n i-n j) := by rw [scaleHom_sub]; abel
    rw [he]
    apply hdiv
    exact sub_ne_zero.mpr (fun h => hij (hn hi hj h))
variable {X Y : Type*} [TopologicalSpace G] [DiscreteTopology G]
  [MeasurableSpace X] [MeasurableSpace Y] [StandardBorelSpace X] [Nonempty X]
  [StandardBorelSpace Y] [Nonempty Y]
  [AddAction G X] [AddAction G Y] [MeasurableConstVAdd G X] [MeasurableConstVAdd G Y]
variable (μ : Measure X) [IsProbabilityMeasure μ] [VAddInvariantMeasure G X μ]
  (q : X → Y) (hq : Measurable q)
variable (hqcov : ∀ g : G, (fun x => q (g +ᵥ x)) =ᵐ[μ] (fun x => g +ᵥ q x))
variable [IsProbabilityMeasure (μ.map q)]
include hqcov in
lemma conditional_integer_multiple_mean_zero
    (hdiv : ∀ n : ℤ, n ≠ 0 → Function.Surjective (scaleHom (G := G) n))
    (M : Amenable.Mean G) (hp : PairVanishing μ q hq M)
    (s : Finset ι) (n : ι → ℤ) (f : ι → Func X) (hn : Set.InjOn n s) :
    Family.meanNorm (μ.map q) M (Family.conditional μ q (∏ i∈s, Family.orbit (scaleHom (n i)) (f i)) -
      ∏ i∈s, Family.orbit (scaleHom (n i)) (conditional μ q (f i))) = 0 := by
  obtain ⟨m,hm⟩ := shifted_admissible hdiv s n hn
  exact conditional_multiple_mean_zero μ q hq hqcov M hp s (fun i => scaleHom (n i)) (scaleHom m) f hm
end EuclideanFiveColor.BoundedMeasurable

end

end OAI


==> anc/erdos-1070/lean/OAI/MeasureTheory/CompactFactors/Amenability.lean <==
import Mathlib

namespace OAI

noncomputable section

open MeasureTheory Filter
open scoped ENNReal NNReal

open scoped RealInnerProductSpace BoundedContinuousFunction
namespace EuclideanFiveColor.Amenable
variable (G : Type*) [AddCommGroup G] [TopologicalSpace G] [DiscreteTopology G]

def shift {E : Type*} [PseudoMetricSpace E] (g : G) (f : G →ᵇ E) : G →ᵇ E :=
  f.compContinuous ⟨fun x => x + g, continuous_of_discreteTopology⟩

@[simp] lemma shift_apply {E : Type*} [PseudoMetricSpace E] (g x : G) (f : G →ᵇ E) :
    shift G g f x = f (x+g) := rfl

/-- A normalized positive translation-invariant real functional. -/
structure Mean where
  map : (G →ᵇ ℝ) →L[ℝ] ℝ
  map_const : ∀ c, map (BoundedContinuousFunction.const G c) = c
  positive : ∀ f, (∀ x, 0 ≤ f x) → 0 ≤ map f
  invariant : ∀ g f, map (shift G g f) = map f

variable {G}
namespace Mean
variable (M : Mean G)
lemma mono (f h : G →ᵇ ℝ) (hf : ∀ x, f x ≤ h x) : M.map f ≤ M.map h := by
  have hm := M.positive (h-f) (fun x => sub_nonneg.mpr (hf x))
  simpa only [map_sub, sub_nonneg] using hm

lemma abs_le (f h : G →ᵇ ℝ) (hf : ∀ x, |f x| ≤ h x) : |M.map f| ≤ M.map h := by
  rw [_root_.abs_le]
  constructor
  · have := M.mono (-h) f (fun x => (_root_.abs_le.mp (hf x)).1)
    simpa only [map_neg] using this
  · exact M.mono f h fun x => (_root_.abs_le.mp (hf x)).2

lemma exists_lt {f : G →ᵇ ℝ} {ε : ℝ} (h : M.map f < ε) : ∃ g, f g < ε := by
  by_contra hn
  push Not at hn
  have := M.mono (BoundedContinuousFunction.const G ε) f hn
  rw [M.map_const] at this
  exact (not_lt_of_ge this) h

variable {H : Type*} [NormedAddCommGroup H] [InnerProductSpace ℝ H] [CompleteSpace H]

def normFn (V : G →ᵇ H) : G →ᵇ ℝ :=
  BoundedContinuousFunction.ofNormedAddCommGroup (fun x => ‖V x‖)
    (continuous_norm.comp V.continuous) ‖V‖ (fun x => by simpa using V.norm_coe_le_norm x)
omit [AddCommGroup G] [DiscreteTopology G] [InnerProductSpace ℝ H] [CompleteSpace H] in
@[simp] lemma normFn_apply (V : G →ᵇ H) (x : G) : normFn V x = ‖V x‖ := rfl

def pairing (V : G →ᵇ H) (v : H) : G →ᵇ ℝ :=
  BoundedContinuousFunction.ofNormedAddCommGroup (fun x => inner ℝ (V x) v)
    (V.continuous.inner continuous_const) (‖V‖ * ‖v‖)
    (fun x => (norm_inner_le_norm _ _).trans (mul_le_mul_of_nonneg_right (V.norm_coe_le_norm x) (norm_nonneg v)))
omit [AddCommGroup G] [DiscreteTopology G] [CompleteSpace H] in
@[simp] lemma pairing_apply (V : G →ᵇ H) (v : H) (x : G) : pairing V v x = inner ℝ (V x) v := rfl

omit [CompleteSpace H] in
lemma pairing_bound (V : G →ᵇ H) (v : H) :
    |M.map (pairing V v)| ≤ M.map (normFn V) * ‖v‖ := by
  have he : M.map (‖v‖ • normFn V) = M.map (normFn V) * ‖v‖ := by
    rw [map_smul]; simp [mul_comm]
  rw [← he]
  apply M.abs_le
  intro x
  simpa [mul_comm] using (norm_inner_le_norm (𝕜 := ℝ) (V x) v)

def pairingMap (V : G →ᵇ H) : H →L[ℝ] ℝ :=
  LinearMap.mkContinuous
    { toFun := fun v => M.map (pairing V v)
      map_add' := by
        intro v w
        have he : pairing V (v+w) = pairing V v + pairing V w := by ext; simp [inner_add_right]
        rw [he, map_add]
      map_smul' := by
        intro c v
        have he : pairing V (c • v) = c • pairing V v := by ext; simp [inner_smul_right]
        rw [he, map_smul]; rfl }
    (M.map (normFn V)) (fun v => M.pairing_bound V v)

def vector (V : G →ᵇ H) : H := (InnerProductSpace.toDual ℝ H).symm (M.pairingMap V)

lemma vector_pair (V : G →ᵇ H) (v : H) :
    inner ℝ (M.vector V) v = M.map (pairing V v) := InnerProductSpace.toDual_symm_apply

lemma vector_norm_le (V : G →ᵇ H) : ‖M.vector V‖ ≤ M.map (normFn V) := by
  rw [vector, LinearIsometryEquiv.norm_map]
  apply (M.pairingMap V).opNorm_le_bound (M.positive _ (fun x => by simp))
  exact M.pairing_bound V

lemma vector_add (V W : G →ᵇ H) : M.vector (V+W) = M.vector V + M.vector W := by
  apply ext_inner_right ℝ; intro v
  rw [inner_add_left, M.vector_pair, M.vector_pair, M.vector_pair]
  have he : pairing (V+W) v = pairing V v + pairing W v := by ext; simp [inner_add_left]
  rw [he, map_add]

lemma vector_smul (c : ℝ) (V : G →ᵇ H) : M.vector (c • V) = c • M.vector V := by
  apply ext_inner_right ℝ; intro v
  rw [real_inner_smul_left, M.vector_pair, M.vector_pair]
  have he : pairing (c • V) v = c • pairing V v := by ext; simp [real_inner_smul_left]
  rw [he, map_smul]; rfl

lemma vector_shift (V : G →ᵇ H) (g : G) : M.vector (shift G g V) = M.vector V := by
  apply ext_inner_right ℝ; intro v
  rw [M.vector_pair, M.vector_pair]
  exact M.invariant g (pairing V v)

lemma vector_map {J : Type*} [NormedAddCommGroup J] [InnerProductSpace ℝ J] [CompleteSpace J]
    (L : H →L[ℝ] J) (V : G →ᵇ H) :
    M.vector (L.compLeftContinuousBounded G V) = L (M.vector V) := by
  apply ext_inner_right ℝ; intro v
  rw [M.vector_pair, ← L.adjoint_inner_right, M.vector_pair]
  congr 1; ext x
  exact (L.adjoint_inner_right (V x) v).symm

def squareNorm (V : G →ᵇ H) : G →ᵇ ℝ := normFn V * normFn V
omit [AddCommGroup G] [DiscreteTopology G] [InnerProductSpace ℝ H] [CompleteSpace H] in
@[simp] lemma squareNorm_apply (V : G →ᵇ H) (x : G) : squareNorm V x = ‖V x‖^2 := by
  simp [squareNorm, pow_two]

lemma jensen (V : G →ᵇ H) : ‖M.vector V‖^2 ≤ M.map (squareNorm V) := by
  let c := M.vector V
  have he : squareNorm (V - BoundedContinuousFunction.const G c) =
      squareNorm V - (2 : ℝ) • pairing V c + BoundedContinuousFunction.const G (‖c‖^2) := by
    ext x
    simp only [squareNorm_apply, BoundedContinuousFunction.sub_apply, BoundedContinuousFunction.const_apply,
      BoundedContinuousFunction.add_apply, BoundedContinuousFunction.smul_apply, pairing_apply, smul_eq_mul]
    rw [norm_sub_sq_real]
  have hp := M.positive (squareNorm (V - BoundedContinuousFunction.const G c)) (fun x => by
    rw [squareNorm_apply]; positivity)
  rw [he, map_add, map_sub, map_smul, M.map_const, ← M.vector_pair] at hp
  change 0 ≤ M.map (squareNorm V) - 2 * inner ℝ c c + ‖c‖^2 at hp
  rw [real_inner_self_eq_norm_sq] at hp
  dsimp [c] at hp
  linarith
end Mean
end EuclideanFiveColor.Amenable

namespace EuclideanFiveColor.Amenable.Mean

section
open scoped BoundedContinuousFunction
variable {G : Type*} [AddCommGroup G] [TopologicalSpace G] [DiscreteTopology G]
variable (M : Mean G)
variable {H : Type*} [NormedAddCommGroup H] [InnerProductSpace ℝ H] [CompleteSpace H]

def cross (V W : G →ᵇ H) : G →ᵇ ℝ :=
  BoundedContinuousFunction.ofNormedAddCommGroup (fun x => inner ℝ (V x) (W x))
    (V.continuous.inner W.continuous) (‖V‖ * ‖W‖) (fun x => by
      exact (norm_inner_le_norm (𝕜 := ℝ) _ _).trans
        (mul_le_mul (V.norm_coe_le_norm x) (W.norm_coe_le_norm x) (norm_nonneg _) (norm_nonneg _)))

omit [AddCommGroup G] [DiscreteTopology G] [CompleteSpace H] in
@[simp] lemma cross_apply (V W : G →ᵇ H) (x : G) : cross V W x = inner ℝ (V x) (W x) := rfl

omit [AddCommGroup G] [DiscreteTopology G] [CompleteSpace H] in
lemma cross_comm (V W : G →ᵇ H) : cross V W = cross W V := by
  ext x; exact real_inner_comm _ _

omit [AddCommGroup G] [DiscreteTopology G] [CompleteSpace H] in
lemma squareNorm_add (V W : G →ᵇ H) :
    squareNorm (V+W) = squareNorm V + squareNorm W + (2 : ℝ) • cross V W := by
  ext x
  simp only [squareNorm_apply, BoundedContinuousFunction.add_apply,
    BoundedContinuousFunction.smul_apply, cross_apply, smul_eq_mul]
  rw [norm_add_sq_real]; ring

omit [InnerProductSpace ℝ H] [CompleteSpace H] in
lemma squareNorm_shift (V : G →ᵇ H) (g : G) :
    M.map (squareNorm (shift G g V)) = M.map (squareNorm V) :=
  M.invariant g (squareNorm V)

def correlation (V W : G →ᵇ H) : G →ᵇ ℝ :=
  BoundedContinuousFunction.ofNormedAddCommGroup
    (fun g => M.map (cross (shift G g V) W)) continuous_of_discreteTopology
    (‖V‖ * ‖W‖) (fun g => by
      rw [Real.norm_eq_abs, ← M.map_const (‖V‖ * ‖W‖)]
      apply M.abs_le
      intro x
      exact (norm_inner_le_norm (𝕜 := ℝ) _ _).trans
        (mul_le_mul (V.norm_coe_le_norm (x+g)) (W.norm_coe_le_norm x) (norm_nonneg _) (norm_nonneg _)))

omit [CompleteSpace H] in
@[simp] lemma correlation_apply (V W : G →ᵇ H) (g : G) :
    M.correlation V W g = M.map (cross (shift G g V) W) := rfl

omit [CompleteSpace H] in
lemma correlation_add (V W Z : G →ᵇ H) :
    M.correlation V (W+Z) = M.correlation V W + M.correlation V Z := by
  ext g
  simp only [correlation_apply, BoundedContinuousFunction.add_apply]
  rw [← map_add]
  congr 1; ext x
  simp only [cross_apply, BoundedContinuousFunction.add_apply, inner_add_right]

omit [CompleteSpace H] in
lemma correlation_zero (V : G →ᵇ H) : M.correlation V 0 = 0 := by
  ext g
  change M.map (cross (shift G g V) (0 : G →ᵇ H)) = 0
  have he : cross (shift G g V) (0 : G →ᵇ H) = 0 := by ext; simp
  rw [he, map_zero]

omit [CompleteSpace H] in
lemma correlation_shift (V W : G →ᵇ H) (g : G) :
    M.correlation V (shift G g W) = shift G (-g) (M.correlation V W) := by
  ext h
  change M.map (cross (shift G h V) (shift G g W)) =
    M.map (cross (shift G (h+-g) V) W)
  rw [← M.invariant (-g) (cross (shift G h V) (shift G g W))]
  congr 1; ext x
  simp only [shift_apply, cross_apply]
  congr 2 <;> abel

/-- Invariant-mean van der Corput: positivity and finite translates suffice.
There is no exchange of iterated means. -/
theorem vector_eq_zero_of_correlation_nonpos (V : G →ᵇ H)
    (hc : M.map (M.correlation V V) ≤ 0) : M.vector V = 0 := by
  classical
  let C : ℝ := M.map (squareNorm V) + 2
  have hC : 0 < C := by
    have := M.positive (squareNorm V) (fun x => by rw [squareNorm_apply]; positivity)
    dsimp [C]; linarith
  have hW (n : ℕ) : ∃ W : G →ᵇ H, M.vector W = (n : ℝ) • M.vector V ∧
      M.map (M.correlation V W) ≤ 0 ∧ M.map (squareNorm W) ≤ (n : ℝ)*C := by
    induction n with
    | zero =>
      refine ⟨0, ?_, ?_, ?_⟩
      · have he : M.vector (0 : G →ᵇ H) = 0 := by
          apply ext_inner_right ℝ; intro v
          rw [M.vector_pair, inner_zero_left]
          have he : pairing (0 : G →ᵇ H) v = 0 := by ext; simp
          rw [he, map_zero]
        simpa using he
      · simp [M.correlation_zero]
      · have he : squareNorm (0 : G →ᵇ H) = 0 := by ext; simp
        simp [he]
    | succ n ih =>
      obtain ⟨W, hv, hwc, hwe⟩ := ih
      obtain ⟨g, hg⟩ := M.exists_lt (lt_of_le_of_lt hwc zero_lt_one)
      refine ⟨W+shift G g V, ?_, ?_, ?_⟩
      · rw [M.vector_add, M.vector_shift, hv]
        simp [Nat.cast_add, add_smul]
      · rw [M.correlation_add, map_add, M.correlation_shift, M.invariant]
        linarith
      · rw [squareNorm_add, map_add, map_add, map_smul, M.squareNorm_shift,
          cross_comm W _, ← M.correlation_apply V W g]
        have hn : ((n+1 : ℕ) : ℝ) = (n : ℝ)+1 := by simp
        rw [hn]
        dsimp [C] at *
        change M.map (squareNorm W) + M.map (squareNorm V) + 2 * M.correlation V W g ≤
          ((n : ℝ)+1) * (M.map (squareNorm V) + 2)
        change M.correlation V W g < 1 at hg
        nlinarith
  have hn (n : ℕ) (hp : 0 < n) : (n : ℝ) * ‖M.vector V‖^2 ≤ C := by
    obtain ⟨W, hw, _, he⟩ := hW n
    have hj := (M.jensen W).trans he
    rw [hw, norm_smul, Real.norm_natCast] at hj
    have hnr : 0 < (n : ℝ) := by exact_mod_cast hp
    apply (mul_le_mul_iff_right₀ hnr).mp
    nlinarith
  by_contra hv
  have hnorm : 0 < ‖M.vector V‖^2 := sq_pos_of_pos (norm_pos_iff.mpr hv)
  obtain ⟨n, hn'⟩ := exists_nat_gt (max 0 (C / ‖M.vector V‖^2))
  have hn0 : 0 < n := by exact_mod_cast (lt_of_le_of_lt (le_max_left _ _) hn')
  have hratio := lt_of_le_of_lt (le_max_right _ _) hn'
  have hbad := (div_lt_iff₀ hnorm).mp hratio
  have hgood := hn n hn0
  linarith

end

open scoped BoundedContinuousFunction
variable {G : Type*} [AddCommGroup G] [TopologicalSpace G] [DiscreteTopology G]
variable (M : Mean G)
variable {H : Type*} [NormedAddCommGroup H] [InnerProductSpace ℝ H] [CompleteSpace H]

def orbit (U : G → H ≃ₗᵢ[ℝ] H) (v : H) : G →ᵇ H :=
  BoundedContinuousFunction.ofNormedAddCommGroup (fun g => U g v)
    continuous_of_discreteTopology ‖v‖ (fun g => le_of_eq ((U g).norm_map v))

omit [AddCommGroup G] [CompleteSpace H] in
@[simp] lemma orbit_apply (U : G → H ≃ₗᵢ[ℝ] H) (v : H) (g : G) : orbit U v g = U g v := rfl

lemma vector_orbit_invariant (U : G → H ≃ₗᵢ[ℝ] H)
    (hU : ∀ g h v, U (g+h) v = U g (U h v)) (v : H) (g : G) :
    U g (M.vector (orbit U v)) = M.vector (orbit U v) := by
  change (U g).toLinearIsometry.toContinuousLinearMap (M.vector (orbit U v)) = _
  rw [← M.vector_map (U g).toLinearIsometry.toContinuousLinearMap]
  have he : (U g).toLinearIsometry.toContinuousLinearMap.compLeftContinuousBounded G (orbit U v) =
      shift G g (orbit U v) := by
    ext h
    change U g (U h v) = U (h+g) v
    rw [add_comm h g, hU]
  rw [he, M.vector_shift]

lemma vector_orbit_pair_fixed (U : G → H ≃ₗᵢ[ℝ] H) (v w : H)
    (hw : ∀ g, U g w = w) : inner ℝ (M.vector (orbit U v)) w = inner ℝ v w := by
  rw [M.vector_pair]
  have he : pairing (orbit U v) w = BoundedContinuousFunction.const G (inner ℝ v w) := by
    ext g
    change inner ℝ (U g v) w = inner ℝ v w
    calc
      inner ℝ (U g v) w = inner ℝ (U g v) (U g w) := by rw [hw g]
      _ = inner ℝ v w := (U g).inner_map_map v w
  rw [he, M.map_const]

/-- The mean ergodic projection criterion, valid for every positive invariant
mean and without an assumption that the group has a distinguished generator. -/
theorem vector_orbit_eq_zero (U : G → H ≃ₗᵢ[ℝ] H)
    (hU : ∀ g h v, U (g+h) v = U g (U h v)) (v : H)
    (hv : ∀ w, (∀ g, U g w = w) → inner ℝ v w = 0) :
    M.vector (orbit U v) = 0 := by
  have hf := M.vector_orbit_invariant U hU v
  have hi := M.vector_orbit_pair_fixed U v (M.vector (orbit U v)) hf
  rw [hv _ hf] at hi
  exact inner_self_eq_zero.mp hi

end EuclideanFiveColor.Amenable.Mean

namespace EuclideanFiveColor.Amenable.Koopman
open MeasureTheory Filter
section Action
variable {G X E : Type*} [AddCommGroup G] [MeasurableSpace X]
  [AddAction G X] [MeasurableConstVAdd G X] (μ : Measure X)
  [VAddInvariantMeasure G X μ]
  [NormedAddCommGroup E] [InnerProductSpace ℝ E]

def linear (g : G) : Lp E 2 μ →ₗᵢ[ℝ] Lp E 2 μ :=
  Lp.compMeasurePreservingₗᵢ ℝ (fun x => g +ᵥ x) (measurePreserving_vadd g μ)

lemma linear_add (g h : G) (f : Lp E 2 μ) :
    linear μ (g+h) f = linear μ g (linear μ h f) := by
  change Lp.compMeasurePreserving (fun x => (g+h) +ᵥ x) _ f =
    Lp.compMeasurePreserving (fun x => g +ᵥ x) _
      (Lp.compMeasurePreserving (fun x => h +ᵥ x) _ f)
  have he : (fun x : X => (g+h) +ᵥ x) =
      (fun x => h +ᵥ x) ∘ (fun x => g +ᵥ x) := by
    funext x
    simp only [Function.comp_apply, ← add_vadd, add_comm]
  simpa only [he] using Lp.compMeasurePreserving_comp_apply f
    (measurePreserving_vadd h μ) (measurePreserving_vadd g μ)

@[simp] lemma linear_zero (f : Lp E 2 μ) : linear μ (0 : G) f = f := by
  change Lp.compMeasurePreserving (fun x => (0 : G) +ᵥ x) _ f = f
  have he : (fun x : X => (0 : G) +ᵥ x) = id := funext (fun x => zero_vadd G x)
  simpa only [he] using Lp.compMeasurePreserving_id_apply f

def action (g : G) : Lp E 2 μ ≃ₗᵢ[ℝ] Lp E 2 μ :=
  LinearIsometryEquiv.ofSurjective (linear μ g) (fun f =>
    ⟨linear μ (-g) f, by rw [← linear_add, add_neg_cancel, linear_zero]⟩)

@[simp] lemma action_apply (g : G) (f : Lp E 2 μ) : action μ g f = linear μ g f := rfl

lemma action_add (g h : G) (f : Lp E 2 μ) :
    action μ (g+h) f = action μ g (action μ h f) := linear_add μ g h f

lemma coe_action (g : G) (f : Lp E 2 μ) :
    action μ g f =ᵐ[μ] (fun x => f (g +ᵥ x)) :=
  Lp.coeFn_compMeasurePreserving f (measurePreserving_vadd g μ)

end Action

variable {G X E : Type*} [AddCommGroup G] [MeasurableSpace X]
  [AddAction G X] [MeasurableConstVAdd G X] (μ : Measure X)
  [IsProbabilityMeasure μ] [ErgodicVAdd G X μ]
  [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
  [MeasurableSpace E] [BorelSpace E] [MeasurableSpace.CountablySeparated E]

omit [IsProbabilityMeasure μ] [CompleteSpace E] in
lemma ae_eq_const_of_fixed (f : Lp E 2 μ)
    (hf : ∀ g : G, action μ g f = f) : ∃ c : E, f =ᵐ[μ] fun _ => c := by
  apply exists_eventuallyEq_const_of_forall_separating MeasurableSet
  intro A hA
  have := ErgodicVAdd.aeconst_of_forall_preimage_vadd_ae_eq (G := G)
    ((Lp.stronglyMeasurable f).measurable hA) (fun g => by
      have ha := coe_action μ g f
      rw [hf g] at ha
      exact ha.symm.mono (fun x hx =>
        propext (show f (g +ᵥ x) ∈ A ↔ f x ∈ A by change f (g +ᵥ x) = f x at hx; rw [hx])))
  exact eventuallyEmptyOrUniv_iff.mp this

lemma inner_fixed_zero (v : Lp E 2 μ)
    (hv : ∫ x, v x ∂μ = 0) (w : Lp E 2 μ) (hw : ∀ g : G, action μ g w = w) :
    inner ℝ v w = 0 := by
  obtain ⟨c, hc⟩ := ae_eq_const_of_fixed (G := G) μ w hw
  rw [L2.inner_def]
  calc
    (∫ x, inner ℝ (v x) (w x) ∂μ) = ∫ x, inner ℝ c (v x) ∂μ :=
      integral_congr_ae (hc.mono (fun x hx => by dsimp only at hx ⊢; rw [hx, real_inner_comm]))
    _ = inner ℝ c (∫ x, v x ∂μ) := integral_inner ((Lp.memLp v).integrable (by norm_num)) c
    _ = 0 := by rw [hv, inner_zero_right]

variable [TopologicalSpace G] [DiscreteTopology G]

theorem vector_orbit_zero (M : Mean G) (v : Lp E 2 μ)
    (hv : ∫ x, v x ∂μ = 0) : M.vector (H := Lp E 2 μ) (Mean.orbit (action (G := G) (E := E) μ) v) = 0 :=
by
  apply M.vector_orbit_eq_zero (H := Lp E 2 μ) (action (G := G) (E := E) μ)
    (action_add (G := G) (E := E) μ) v
  exact inner_fixed_zero (G := G) (E := E) μ v hv

end EuclideanFiveColor.Amenable.Koopman

end

end OAI


==> anc/erdos-1070/lean/OAI/MeasureTheory/CompactFactors/Approximation.lean <==
import OAI.Analysis.PlaneSpectrum.ConditionalSpectrum
import OAI.MeasureTheory.CompactFactors.RelativeCenters

namespace OAI

noncomputable section

open scoped ComplexConjugate
open scoped BigOperators
open scoped BigOperators BoundedContinuousFunction
open Filter Topology
open MeasureTheory Filter
open scoped ENNReal ComplexConjugate
open MeasureTheory ProbabilityTheory
open scoped ComplexConjugate
open scoped BigOperators
open scoped BigOperators
open Polynomial
open MeasureTheory
open scoped BigOperators
open MeasureTheory
open scoped BigOperators
open MeasureTheory
open MeasureTheory ProbabilityTheory
open scoped BigOperators
open MeasureTheory
open scoped BigOperators ComplexConjugate
open MeasureTheory ProbabilityTheory
open scoped ENNReal BigOperators
open MeasureTheory Filter
open scoped Topology ENNReal NNReal
open MeasureTheory
open scoped ENNReal
open MeasureTheory ProbabilityTheory
open scoped ENNReal

namespace EuclideanFiveColor.UniformEnumeration
open MeasureTheory ProbabilityTheory
open scoped BigOperators ENNReal
variable {G Y : Type*} [MeasurableSpace G] [MeasurableSingletonClass G]
  [MeasurableSpace Y] [Nonempty G]

omit [Nonempty G] in
theorem list_of_uniform_atoms (κ : Measure G)
    (S : Finset G) (a : ℝ≥0∞) (hmass : ∀ d ∈ S, κ {d} = a)
    (hsupp : ∀ᵐ d ∂κ, d ∈ S) (hc : (S.card : ℝ≥0∞)*a=1) :
    ∃ g : Fin S.card → G, κ = (S.card : ℝ≥0∞)⁻¹ • ∑ i, Measure.dirac (g i) := by
  classical
  let e := S.equivFin
  let g : Fin S.card → G := fun i => (e.symm i).val
  have heq := Measure.ae_mem_finset_iff.mp hsupp
  have ha : a = (S.card : ℝ≥0∞)⁻¹ := by
    have hn : (S.card : ℝ≥0∞) ≠ 0 := by intro h; rw [h, zero_mul] at hc; exact zero_ne_one hc
    calc
      a = 1*a := by simp
      _ = ((S.card : ℝ≥0∞)⁻¹ * S.card)*a := by rw [ENNReal.inv_mul_cancel hn (by simp)]
      _ = (S.card : ℝ≥0∞)⁻¹ := by rw [mul_assoc, hc, mul_one]
  refine ⟨g, ?_⟩
  calc
    κ = ∑ d ∈ S, κ {d} • Measure.dirac d := heq
    _ = ∑ d ∈ S, (S.card : ℝ≥0∞)⁻¹ • Measure.dirac d :=
      Finset.sum_congr rfl (fun d hd => by rw [hmass d hd, ha])
    _ = (S.card : ℝ≥0∞)⁻¹ • ∑ d ∈ S, Measure.dirac d := Finset.smul_sum.symm
    _ = (S.card : ℝ≥0∞)⁻¹ • ∑ i, Measure.dirac (g i) := by
      congr 1
      rw [← Finset.sum_coe_sort S (fun d => Measure.dirac d)]
      exact (Equiv.sum_comp e.symm (fun d : S => Measure.dirac d.val)).symm

theorem constant_uniform_lists (ν : Measure Y) [IsProbabilityMeasure ν]
    (κ : Kernel Y G) [IsMarkovKernel κ] (a : ℝ≥0∞) (ha : 0 < a)
    (hf : ∀ᵐ y ∂ν, ∃ S : Finset G, S.Nonempty ∧
      (∀ d ∈ S, κ y {d} = a) ∧ (∀ᵐ d ∂κ y, d ∈ S) ∧ (S.card : ℝ≥0∞)*a=1) :
    ∃ m : ℕ, 0 < m ∧ ∃ g : Y → Fin m → G,
      ∀ᵐ y ∂ν, κ y = (m : ℝ≥0∞)⁻¹ • ∑ i, Measure.dirac (g y i) := by
  classical
  obtain ⟨y₀, S₀, hS₀, _, _, hc₀⟩ := hf.exists
  let m := S₀.card
  have hm : 0 < m := Finset.card_pos.mpr hS₀
  have haT : a ≠ ⊤ := by
    intro h
    rw [h, ENNReal.mul_top (by exact_mod_cast hm.ne')] at hc₀
    exact ENNReal.top_ne_one hc₀
  have hlist : ∀ᵐ y ∂ν, ∃ g : Fin m → G,
      κ y = (m : ℝ≥0∞)⁻¹ • ∑ i, Measure.dirac (g i) := by
    filter_upwards [hf] with y hy
    obtain ⟨S, _hS, hSa, hSupp, hc⟩ := hy
    have hcard : S.card = m := by
      have hh : (S.card : ℝ≥0∞) = (m : ℝ≥0∞) :=
        (ENNReal.mul_right_inj ha.ne' haT).mp (by simpa only [mul_comm] using hc.trans hc₀.symm)
      exact_mod_cast hh
    obtain ⟨g, hg⟩ := list_of_uniform_atoms (κ y) S a hSa hSupp hc
    have hh : (∑ j : Fin S.card, Measure.dirac (g j)) =
        ∑ i : Fin m, Measure.dirac (g (Fin.cast hcard.symm i)) :=
      (Equiv.sum_comp (finCongr hcard.symm) (fun j => Measure.dirac (g j))).symm
    refine ⟨fun i => g (Fin.cast hcard.symm i), ?_⟩
    calc
      κ y = (S.card : ℝ≥0∞)⁻¹ • ∑ i : Fin m, Measure.dirac (g (Fin.cast hcard.symm i)) := hg.trans (congrArg ((S.card : ℝ≥0∞)⁻¹ • ·) hh)
      _ = _ := by congr 2; exact_mod_cast hcard
  let g : Y → Fin m → G := fun y => if h : ∃ g : Fin m → G,
      κ y = (m : ℝ≥0∞)⁻¹ • ∑ i, Measure.dirac (g i) then h.choose else fun _ => Classical.choice inferInstance
  refine ⟨m, hm, g, ?_⟩
  filter_upwards [hlist] with y hy
  simpa only [g, dite_eq_left hy] using hy.choose_spec

end EuclideanFiveColor.UniformEnumeration

open MeasureTheory ProbabilityTheory
namespace EuclideanFiveColor.DifferenceInvariant
variable {G Y : Type*} [CommGroup G] [MeasurableSpace G]
  [MeasurableMul₂ G] [MeasurableInv G] [MeasurableSpace Y]

noncomputable def differenceLaw (ν : Measure Y) (κ : Kernel Y G) [IsMarkovKernel κ] : Measure G :=
  ((κ ×ₖ κ) ∘ₘ ν).map (fun p : G × G => p.1 / p.2)

lemma invariant (ν : Measure Y) [IsProbabilityMeasure ν]
    (κ : Kernel Y G) [IsMarkovKernel κ]
    (R : Y → Y) (hR : MeasurePreserving R ν ν)
    (T : G →* G) (hT : Measurable T)
    (he : ∀ᵐ y ∂ν, κ (R y) = (κ y).map T) :
    MeasurePreserving T (differenceLaw ν κ) (differenceLaw ν κ) := by
  have hprod : (((κ ×ₖ κ) ∘ₘ ν).map (Prod.map T T)) = ((κ ×ₖ κ) ∘ₘ ν) := by
    ext s hs
    rw [Measure.map_apply (hT.prodMap hT) hs,
      Measure.bind_apply ((hT.prodMap hT) hs) (κ ×ₖ κ).aemeasurable,
      Measure.bind_apply hs (κ ×ₖ κ).aemeasurable]
    calc
      (∫⁻ y, (κ ×ₖ κ) y ((Prod.map T T) ⁻¹' s) ∂ν) =
          ∫⁻ y, (κ ×ₖ κ) (R y) s ∂ν := by
        apply lintegral_congr_ae
        filter_upwards [he] with y hy
        rw [Kernel.prod_apply, Kernel.prod_apply, hy,
          Measure.map_prod_map _ _ hT hT, Measure.map_apply (hT.prodMap hT) hs]
      _ = ∫⁻ y, (κ ×ₖ κ) y s ∂ν := hR.lintegral_comp (Kernel.measurable_coe _ hs)
  have hdiv : Measurable (fun p : G × G => p.1 / p.2) := measurable_fst.div measurable_snd
  refine ⟨hT, ?_⟩
  rw [differenceLaw, Measure.map_map hT hdiv]
  calc
    (((κ ×ₖ κ) ∘ₘ ν).map (T ∘ (fun p : G × G => p.1 / p.2))) =
        ((κ ×ₖ κ) ∘ₘ ν).map ((fun p : G × G => p.1 / p.2) ∘ Prod.map T T) := by
      congr 1
      funext p
      exact map_div T p.1 p.2
    _ = (((κ ×ₖ κ) ∘ₘ ν).map (Prod.map T T)).map (fun p : G × G => p.1 / p.2) :=
      (Measure.map_map hdiv (hT.prodMap hT)).symm
    _ = _ := by rw [hprod]

end EuclideanFiveColor.DifferenceInvariant

/-! The scalar finite bounded-module approximation in (source-4), and its
finite-vector consequence. All functions are measurable bounded representatives. -/
namespace EuclideanFiveColor.CompactApproximation
open MeasureTheory
open scoped BigOperators
variable {K Y W : Type*} [SMul K Y] [MeasurableSpace Y] [MeasurableSpace W]

def Scalar (ν : Measure Y) (q : Y → W) : Prop :=
  ∀ H : Y → ℂ, Measurable H → (∃ C : ℝ, ∀ y, ‖H y‖ ≤ C) →
  ∀ ε : ℝ, 0 < ε → ∃ (r : ℕ) (B C : ℝ) (Hf : Fin r → Y → ℂ),
    0 ≤ B ∧ 0 ≤ C ∧ (∀ i, Measurable (Hf i)) ∧ (∀ y, ∑ i, ‖Hf i y‖ ≤ C) ∧
    ∀ k : K, ∃ a : W → Fin r → ℂ, Measurable a ∧ (∀ w, ‖a w‖ ≤ B) ∧
      Integrable (fun y => dist (H (k • y)) (∑ i, a (q y) i * Hf i y)^2) ν ∧
      (∫ y, dist (H (k • y)) (∑ i, a (q y) i * Hf i y)^2 ∂ν) < ε^2

def Vector (ν : Measure Y) (q : Y → W) : Prop :=
  ∀ (m : ℕ) (H : Y → Fin m → ℂ), Measurable H →
  (∃ C : ℝ, ∀ y, ‖H y‖ ≤ C) → ∀ ε : ℝ, 0 < ε →
  ∃ (r : ℕ) (B C : ℝ) (Hf : Fin r → Y → Fin m → ℂ),
    0 ≤ B ∧ 0 ≤ C ∧ (∀ i, Measurable (Hf i)) ∧ (∀ y, ∑ i, ‖Hf i y‖ ≤ C) ∧
    ∀ k : K, ∃ a : W → Fin r → ℂ, Measurable a ∧ (∀ w, ‖a w‖ ≤ B) ∧
      Integrable (fun y => dist (H (k • y)) (∑ i, a (q y) i • Hf i y)^2) ν ∧
      (∫ y, dist (H (k • y)) (∑ i, a (q y) i • Hf i y)^2 ∂ν) < ε^2

lemma pi_dist_sq_le_sum {I : Type*} [Fintype I] (a b : I → ℂ) :
    dist a b ^ 2 ≤ ∑ i, dist (a i) (b i)^2 := by
  have hs : 0 ≤ ∑ i, dist (a i) (b i)^2 := Finset.sum_nonneg (fun _ _ => sq_nonneg _)
  have hn : dist a b ≤ Real.sqrt (∑ i, dist (a i) (b i)^2) := by
    rw [dist_eq_norm, pi_norm_le_iff_of_nonneg (Real.sqrt_nonneg _)]
    intro i
    change ‖a i - b i‖ ≤ _
    rw [← dist_eq_norm]
    apply (Real.le_sqrt (dist_nonneg) hs).mpr
    exact Finset.single_le_sum (fun j _ => sq_nonneg (dist (a j) (b j))) (Finset.mem_univ i)
  nlinarith [Real.sq_sqrt hs, Real.sqrt_nonneg (∑ i, dist (a i) (b i)^2), dist_nonneg (x := a) (y := b)]

lemma vector_of_scalar (ν : Measure Y) [IsProbabilityMeasure ν]
    (q : Y → W) (hq : Measurable q) [MeasurableConstSMul K Y]
    (hs : Scalar (K := K) ν q) : Vector (K := K) ν q := by
  classical
  intro m H hH hHb ε hε
  let δ : ℝ := ε / (m+1)
  have hδ : 0 < δ := div_pos hε (by positivity)
  have hcoord (j : Fin m) : ∃ (r : ℕ) (B C : ℝ) (Hf : Fin r → Y → ℂ),
      0 ≤ B ∧ 0 ≤ C ∧ (∀ i, Measurable (Hf i)) ∧ (∀ y, ∑ i, ‖Hf i y‖ ≤ C) ∧
      ∀ k : K, ∃ a : W → Fin r → ℂ, Measurable a ∧ (∀ w, ‖a w‖ ≤ B) ∧
        Integrable (fun y => dist (H (k • y) j) (∑ i, a (q y) i * Hf i y)^2) ν ∧
        (∫ y, dist (H (k • y) j) (∑ i, a (q y) i * Hf i y)^2 ∂ν) < δ^2 := by
    apply hs (fun y => H y j) ((measurable_pi_iff.mp hH) j) _ δ hδ
    obtain ⟨C, hC⟩ := hHb
    exact ⟨C, fun y => (norm_le_pi_norm (H y) j).trans (hC y)⟩
  choose r B C Hf hB hC hHm hHb hA using hcoord
  let I := (j : Fin m) × Fin (r j)
  let e : Fin (Fintype.card I) ≃ I := (Fintype.equivFin I).symm
  let V : I → Y → Fin m → ℂ := fun s y => Pi.single s.1 (Hf s.1 s.2 y)
  have hV (s : I) : Measurable (V s) := by
    apply Measurable.of_eval
    intro j
    by_cases h : s.1 = j
    · subst j
      simpa [V] using hHm s.1 s.2
    · simp only [V, Pi.single_apply, Ne.symm h, ite_false]
      exact measurable_const
  have hVnorm (s : I) (y : Y) : ‖V s y‖ ≤ ‖Hf s.1 s.2 y‖ := by
    rw [pi_norm_le_iff_of_nonneg (norm_nonneg _)]
    intro j
    by_cases h : s.1 = j
    · subst j; simp [V]
    · simp [V, h]
  refine ⟨Fintype.card I, ∑ j, B j, ∑ j, C j, fun i => V (e i),
    Finset.sum_nonneg (fun j _ => hB j), Finset.sum_nonneg (fun j _ => hC j),
    fun i => hV (e i), ?_, ?_⟩
  · intro y
    change (∑ i, (fun s : I => ‖V s y‖) (e i)) ≤ _
    rw [Equiv.sum_comp e (fun s : I => ‖V s y‖)]
    calc
      ∑ s : I, ‖V s y‖ ≤ ∑ s : I, ‖Hf s.1 s.2 y‖ := Finset.sum_le_sum (fun s _ => hVnorm s y)
      _ = ∑ j, ∑ i, ‖Hf j i y‖ := Fintype.sum_sigma _
      _ ≤ ∑ j, C j := Finset.sum_le_sum (fun j _ => hHb j y)
  · intro k
    choose a ham hab hai hae using fun j => hA j k
    let a' : W → I → ℂ := fun w s => a s.1 w s.2
    have hap (w : W) : ‖fun i => a' w (e i)‖ ≤ ∑ j, B j := by
      rw [pi_norm_le_iff_of_nonneg (Finset.sum_nonneg (fun j _ => hB j))]
      intro i
      exact ((norm_le_pi_norm (a (e i).1 w) (e i).2).trans (hab (e i).1 w)).trans
        (Finset.single_le_sum (fun j _ => hB j) (Finset.mem_univ _))
    have ham' : Measurable (fun w i => a' w (e i)) := by
      apply Measurable.of_eval
      intro i
      exact (measurable_pi_iff.mp (ham (e i).1)) (e i).2
    let A : Y → Fin m → ℂ := fun y => ∑ s : I, a' (q y) s • V s y
    have hAeq (y : Y) (j : Fin m) : A y j = ∑ i, a j (q y) i * Hf j i y := by
      change (∑ s : I, a' (q y) s • V s y) j = _
      simp only [Finset.sum_apply, Pi.smul_apply]
      rw [Fintype.sum_sigma]
      simp [a', V, Pi.single_apply]
    have hAm : Measurable A := by
      apply Measurable.of_eval
      intro j
      simp_rw [hAeq]
      exact Finset.measurable_sum _ (fun i _ => ((measurable_pi_iff.mp (ham j)) i |>.comp hq).mul (hHm j i))
    have hem : AEStronglyMeasurable (fun y => dist (H (k • y)) (A y)^2) ν :=
      ((hH.comp (measurable_const_smul k)).dist hAm |>.pow_const 2).aestronglyMeasurable
    have hsint : Integrable (fun y => ∑ j, dist (H (k • y) j) (A y j)^2) ν := by
      apply integrable_finsetSum
      intro j _
      simpa only [hAeq] using hai j
    have hbound (y : Y) : dist (H (k • y)) (A y)^2 ≤ ∑ j, dist (H (k • y) j) (A y j)^2 :=
      pi_dist_sq_le_sum _ _
    have hint : Integrable (fun y => dist (H (k • y)) (A y)^2) ν :=
      hsint.mono' hem (Filter.Eventually.of_forall (fun y => by simpa only [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg (dist (H (k • y)) (A y)))] using hbound y))
    have hbudget : (∫ y, dist (H (k • y)) (A y)^2 ∂ν) < ε^2 := by
      calc
        _ ≤ ∫ y, ∑ j, dist (H (k • y) j) (A y j)^2 ∂ν := integral_mono hint hsint hbound
        _ = ∑ j, ∫ y, dist (H (k • y) j) (A y j)^2 ∂ν := integral_finsetSum _ (fun j _ => by simpa only [hAeq] using hai j)
        _ ≤ ∑ _j : Fin m, δ^2 := Finset.sum_le_sum (fun j _ => by simpa only [hAeq] using (hae j).le)
        _ = (m : ℝ) * δ^2 := by simp
        _ < ε^2 := by
          dsimp [δ]
          have hm : (0 : ℝ) < m+1 := by positivity
          rw [div_pow, ← mul_div_assoc, div_lt_iff₀ (sq_pos_of_pos hm)]
          nlinarith [sq_nonneg (m : ℝ), sq_pos_of_pos hε]
    have hAe (y : Y) : (∑ i, a' (q y) (e i) • V (e i) y) = A y :=
      Equiv.sum_comp e (fun s => a' (q y) s • V s y)
    refine ⟨fun w i => a' w (e i), ham', hap, ?_, ?_⟩
    · simpa only [hAe] using hint
    · simpa only [hAe] using hbudget

end EuclideanFiveColor.CompactApproximation

namespace EuclideanFiveColor.KernelSupport
open MeasureTheory
variable {K X Y : Type*} [Group K] [MeasurableSpace X] [MeasurableSpace Y]
  [MulAction K X] [MulAction K Y] [MeasurableConstSMul K X] [MeasurableConstSMul K Y]
lemma factor_smul_preserving (μ : Measure X) [SMulInvariantMeasure K X μ]
    (p : X → Y) (hp : Measurable p)
    (hpe : ∀ k : K, ∀ᵐ x ∂μ, p (k • x) = k • p x) (k : K) :
    MeasurePreserving (fun y : Y => k • y) (μ.map p) (μ.map p) := by
  refine ⟨measurable_const_smul k, ?_⟩
  rw [Measure.map_map (measurable_const_smul k) hp]
  calc
    μ.map ((fun y : Y => k • y) ∘ p) = μ.map (p ∘ (fun x : X => k • x)) :=
      Measure.map_congr ((hpe k).mono fun _ hx => hx.symm)
    _ = (μ.map (fun x : X => k • x)).map p :=
      (Measure.map_map hp (measurable_const_smul k)).symm
    _ = μ.map p := by rw [measurePreserving_smul k μ |>.map_eq]
end EuclideanFiveColor.KernelSupport

namespace PlaneFiveColor.Spectral
open MeasureTheory ProbabilityTheory EuclideanFiveColor
open scoped BigOperators ENNReal
variable {X Y W : Type*} [MeasurableSpace X] [MeasurableSpace Y] [MeasurableSpace W]
  [MulAction K X] [MulAction K Y]
  [MeasurableConstSMul K X] [MeasurableConstSMul K Y]

lemma relative_difference_invariant (μ : Measure X) [IsProbabilityMeasure μ]
    [SMulInvariantMeasure K X μ] (b : X → D) (p : X → Y)
    (hb : Measurable b) (hp : Measurable p)
    (hbe : ∀ k : K, ∀ᵐ x ∂μ, b (k • x) = k • b x)
    (hpe : ∀ k : K, ∀ᵐ x ∂μ, p (k • x) = k • p x) (k : K) :
    MeasurePreserving (fun d : D => k • d)
      (DifferenceFourier.differenceLaw (μ.map p) (condDistrib b p μ))
      (DifferenceFourier.differenceLaw (μ.map p) (condDistrib b p μ)) := by
  have he := KernelSupport.condDistrib_equivariant μ b p hb hp
    (MeasurableEquiv.smul k) (MeasurableEquiv.smul k) (fun d : D => k • d)
    (measurable_const_smul k) (measurePreserving_smul k μ) (hpe k) (hbe k)
  exact DifferenceInvariant.invariant (μ.map p) (condDistrib b p μ)
    (fun y : Y => k • y) (KernelSupport.factor_smul_preserving μ p hp hpe k)
    (scalarHom (kCoeff k)) (measurable_const_smul k) he

lemma finite_encoding_approximation_of_compact
    [StandardBorelSpace X] [Nonempty X] [StandardBorelSpace Y] [Nonempty Y]
    [StandardBorelSpace W] [Nonempty W]
    (μ : Measure X) [IsProbabilityMeasure μ] [SMulInvariantMeasure K X μ]
    (p : X → Y) (q : Y → W) (b : X → D)
    (hp : Measurable p) (hq : Measurable q) (hb : Measurable b)
    (hpe : ∀ k : K, ∀ᵐ x ∂μ, p (k • x) = k • p x)
    (hbe : ∀ k : K, ∀ᵐ x ∂μ, b (k • x) = k • b x)
    (m : ℕ) (hm : 0 < m) (g : Y → Fin m → D)
    (hg : ∀ᵐ y ∂μ.map p, condDistrib b p μ y =
      (m : ℝ≥0∞)⁻¹ • ∑ i, Measure.dirac (g y i))
    (hc : CompactApproximation.Scalar (K := K) (μ.map p) q) :
    FiniteEncodingApproximation μ p q b m := by
  classical
  let H₀ : Y → Fin m → ℂ := PhaseEncoding.kernelEncoding (condDistrib b p μ)
    (fun d => (eval 1 d : ℂ)) m
  have hH₀ : Measurable H₀ :=
    PhaseEncoding.measurable_kernelEncoding _ _ (measurable_eval_coe 1) m
  obtain ⟨A, hA⟩ := PhaseEncoding.exists_encoding_bound m
  have hHB : ∀ᵐ y ∂μ.map p, ‖H₀ y‖ ≤ max A 0 := by
    filter_upwards [hg] with y hy
    have he := PhaseEncoding.kernelEncoding_eq_encoding (condDistrib b p μ) (eval 1) m hm y (g y) hy
    change ‖PhaseEncoding.kernelEncoding (condDistrib b p μ) (fun d => (eval 1 d : ℂ)) m y‖ ≤ max A 0
    rw [he]
    exact (hA (fun i => eval 1 (g y i))).trans (le_max_left _ _)
  let H : Y → Fin m → ℂ := fun y => if ‖H₀ y‖ ≤ max A 0 then H₀ y else 0
  have hH : Measurable H := hH₀.piecewise (measurableSet_le hH₀.norm measurable_const) measurable_const
  have hHbound : ∀ y, ‖H y‖ ≤ max A 0 := by
    intro y
    by_cases hy : ‖H₀ y‖ ≤ max A 0
    · simpa only [H, ite_eq_left hy] using hy
    · simp only [H, ite_eq_right hy, norm_zero]
      exact le_max_right _ _
  have hHeq : H =ᵐ[μ.map p] H₀ := hHB.mono fun y hy => ite_eq_left hy
  have hv := CompactApproximation.vector_of_scalar (μ.map p) q hq hc
  intro γ hγ
  obtain ⟨r, B, C, Hf, hB, hC, _hHm, hHf, ha⟩ := hv m H hH ⟨max A 0, hHbound⟩ γ hγ
  refine ⟨r, B, C, Hf, hB, hC, hHf, ?_⟩
  intro k
  obtain ⟨a, _ham, hab, hai, hae⟩ := ha k
  have hker := KernelSupport.condDistrib_equivariant μ b p hb hp
    (MeasurableEquiv.smul k) (MeasurableEquiv.smul k) (fun d : D => k • d)
    (measurable_const_smul k) (measurePreserving_smul k μ) (hpe k) (hbe k)
  have hcov := PhaseEncoding.kernelEncoding_covariance (μ.map p) (condDistrib b p μ)
    (fun y : Y => k • y) (fun d : D => k • d) (measurable_const_smul k)
    (fun d => (eval 1 d : ℂ)) (measurable_eval_coe 1) m hker
  have heq : ∀ᵐ y ∂μ.map p, H (k • y) =
      PhaseEncoding.kernelEncoding (condDistrib b p μ) (fun d => (eval (kCoeff k) d : ℂ)) m y := by
    filter_upwards [(KernelSupport.factor_smul_preserving μ p hp hpe k).quasiMeasurePreserving.ae hHeq,
      hcov] with y hy hc'
    exact hy.trans (by simpa only [Function.comp_def, eval_smul_one] using hc')
  have he : (fun y => dist (H (k • y)) (∑ i, a (q y) i • Hf i y)^2) =ᵐ[μ.map p]
      (fun y => dist (PhaseEncoding.kernelEncoding (condDistrib b p μ)
        (fun d => (eval (kCoeff k) d : ℂ)) m y) (∑ i, a (q y) i • Hf i y)^2) := by
    filter_upwards [heq] with y hy
    rw [hy]
  have hai' := hai.congr he
  refine ⟨a, hab, hai'.comp_measurable hp, ?_⟩
  rw [← integral_map hp.aemeasurable hai'.aestronglyMeasurable,
    ← integral_congr_ae he]
  exact hae

/-- The complete source successor implication. The predecessor assertion is
universal in the equivariant wild map, as required by the transfinite induction. -/
theorem relative_singularity_successor
    [StandardBorelSpace X] [Nonempty X] [StandardBorelSpace Y] [Nonempty Y]
    [StandardBorelSpace W] [Nonempty W]
    [MulAction K W] [MeasurableConstSMul K W]
    (μ : Measure X) [IsProbabilityMeasure μ] [ErgodicSMul K X μ]
    (d : X → D) (p : X → Y) (q : Y → W)
    (hd : Measurable d) (hp : Measurable p) (hq : Measurable q)
    (hde : ∀ k : K, ∀ᵐ x ∂μ, d (k • x) = k • d x)
    (hpe : ∀ k : K, ∀ᵐ x ∂μ, p (k • x) = k • p x)
    (hqe : ∀ k : K, ∀ᵐ y ∂μ.map p, q (k • y) = k • q y)
    (hwild : IsWild (μ.map d))
    (hc : CompactApproximation.Scalar (K := K) (μ.map p) q)
    (hprev : ∀ b : X → D, Measurable b →
      (∀ k : K, ∀ᵐ x ∂μ, b (k • x) = k • b x) → IsWild (μ.map b) →
      DifferenceFourier.differenceLaw (μ.map (q ∘ p)) (condDistrib b (q ∘ p) μ) C = 0) :
    DifferenceFourier.differenceLaw (μ.map p) (condDistrib d p μ) C = 0 := by
  by_contra hn
  have hpos : 0 < RelativeCenters.differenceLaw (μ.map p) (condDistrib d p μ) C :=
    pos_iff_ne_zero.mpr hn
  obtain ⟨b, hb, hbe, hbw, a, ha, hf⟩ := exact_finite_center_reduction μ d p hd hp hde hpe hwild hpos
  obtain ⟨m, hm, g, hg⟩ := UniformEnumeration.constant_uniform_lists (μ.map p)
    (condDistrib b p μ) a ha (hf.mono fun y ⟨S, hS, hSa, hSupp, hcS, _⟩ =>
      ⟨S, hS, hSa, hSupp, hcS⟩)
  have hcomp : ∀ k : K, ∀ᵐ x ∂μ, (q ∘ p) (k • x) = k • (q ∘ p) x := by
    intro k
    filter_upwards [hpe k, ae_of_ae_map hp.aemeasurable (hqe k)] with x hx hy
    simp only [Function.comp_def, hx, hy]
  have hpwild : IsWild (DifferenceFourier.differenceLaw (μ.map (q ∘ p)) (condDistrib b (q ∘ p) μ)) :=
    ⟨relative_difference_invariant μ b (q ∘ p) hb (hq.comp hp) hbe hcomp,
      hprev b hb hbe hbw⟩
  exact finite_uniform_successor_contradiction μ p q b hp hq hb m hm g hg hpwild
    (finite_encoding_approximation_of_compact μ p q b hp hq hb hpe hbe m hm g hg hc)

end PlaneFiveColor.Spectral

namespace EuclideanFiveColor.CompactApproximation
open MeasureTheory
open scoped BigOperators
variable {K Y Z W : Type*} [SMul K Y] [SMul K Z]
  [MeasurableSpace Y] [MeasurableSpace Z] [MeasurableSpace W]

def At (ν : Measure Y) (q : Y → W) (m : ℕ) (H : Y → Fin m → ℂ) (ε : ℝ) : Prop :=
  ∃ (r : ℕ) (B C : ℝ) (Hf : Fin r → Y → Fin m → ℂ),
    0 ≤ B ∧ 0 ≤ C ∧ (∀ i, Measurable (Hf i)) ∧ (∀ y, ∑ i, ‖Hf i y‖ ≤ C) ∧
    ∀ k : K, ∃ a : W → Fin r → ℂ, Measurable a ∧ (∀ w, ‖a w‖ ≤ B) ∧
      Integrable (fun y => dist (H (k • y)) (∑ i, a (q y) i • Hf i y)^2) ν ∧
      (∫ y, dist (H (k • y)) (∑ i, a (q y) i • Hf i y)^2 ∂ν) < ε^2

lemma lift_at
    (ν : Measure Y) [IsProbabilityMeasure ν]
    (p : Y → Z) (q : Z → W) (hp : Measurable p) (hq : Measurable q)
    [MeasurableConstSMul K Y] [MeasurableConstSMul K Z]
    (hpres : ∀ k : K, MeasurePreserving (fun y : Y => k • y) ν ν)
    (hpe : ∀ k : K, ∀ᵐ y ∂ν, p (k • y) = k • p y)
    (m : ℕ) (H : Y → Fin m → ℂ) (H₀ : Z → Fin m → ℂ)
    (hH : Measurable H) (hH₀ : Measurable H₀)
    (hB₀ : ∃ C : ℝ, ∀ z, ‖H₀ z‖ ≤ C)
    (ε : ℝ) (hε : 0 < ε)
    (hi : Integrable (fun y => dist (H y) (H₀ (p y))^2) ν)
    (he : (∫ y, dist (H y) (H₀ (p y))^2 ∂ν) < (ε/2)^2)
    (hc : Vector (K := K) (ν.map p) q) : At (K := K) ν (q ∘ p) m H ε := by
  classical
  obtain ⟨r, B, C, Hf, hB, hC, hHm, hHf, ha⟩ := hc m H₀ hH₀ hB₀ (ε/2) (by positivity)
  refine ⟨r, B, C, fun i => Hf i ∘ p, hB, hC, fun i => (hHm i).comp hp,
    fun y => hHf (p y), ?_⟩
  intro k
  obtain ⟨a, ham, hab, hai, hae⟩ := ha k
  let F : Y → Fin m → ℂ := fun y => ∑ i, a (q (p y)) i • Hf i (p y)
  have hFm : Measurable F := by
    exact Finset.measurable_sum _ (fun i _ =>
      (((measurable_pi_iff.mp ham) i).comp (hq.comp hp)).smul ((hHm i).comp hp))
  let e₁ : Y → ℝ := fun y => dist (H (k • y)) (H₀ (k • p y))^2
  let e₂ : Y → ℝ := fun y => dist (H₀ (k • p y)) (F y)^2
  have heq : (fun y => dist (H (k • y)) (H₀ (p (k • y)))^2) =ᵐ[ν] e₁ :=
    (hpe k).mono fun y hy => by simp only [e₁, hy]
  have hi₁ : Integrable e₁ ν := ((hpres k).integrable_comp hi.aestronglyMeasurable |>.mpr hi).congr heq
  have he₁ : (∫ y, e₁ y ∂ν) < (ε/2)^2 := by
    have hm : AEStronglyMeasurable (fun y => dist (H y) (H₀ (p y))^2)
        (ν.map (fun y : Y => k • y)) := by
      rw [(hpres k).map_eq]
      exact hi.aestronglyMeasurable
    rw [← integral_congr_ae heq, ← integral_map (hpres k).measurable.aemeasurable hm,
      (hpres k).map_eq]
    exact he
  have hi₂ : Integrable e₂ ν := hai.comp_measurable hp
  have he₂ : (∫ y, e₂ y ∂ν) < (ε/2)^2 := by
    change (∫ y, dist (H₀ (k • p y)) (∑ i, a (q (p y)) i • Hf i (p y))^2 ∂ν) < _
    rw [← integral_map hp.aemeasurable hai.aestronglyMeasurable]
    exact hae
  have hmajor (y : Y) : dist (H (k • y)) (F y)^2 ≤ 2*(e₁ y + e₂ y) := by
    have ht := dist_triangle (H (k • y)) (H₀ (k • p y)) (F y)
    have hx := dist_nonneg (x := H (k • y)) (y := H₀ (k • p y))
    have hy := dist_nonneg (x := H₀ (k • p y)) (y := F y)
    have hz := dist_nonneg (x := H (k • y)) (y := F y)
    dsimp [e₁, e₂]
    nlinarith [sq_nonneg (dist (H (k • y)) (H₀ (k • p y)) - dist (H₀ (k • p y)) (F y))]
  have himaj : Integrable (fun y => 2*(e₁ y + e₂ y)) ν := (hi₁.add hi₂).const_mul 2
  have hint : Integrable (fun y => dist (H (k • y)) (F y)^2) ν :=
    himaj.mono' (((hH.comp (measurable_const_smul k)).dist hFm).pow_const 2).aestronglyMeasurable
      (Filter.Eventually.of_forall fun y => by simpa only [Real.norm_eq_abs, abs_sq] using hmajor y)
  refine ⟨a, ham, hab, hint, ?_⟩
  calc
    (∫ y, dist (H (k • y)) (F y)^2 ∂ν) ≤ ∫ y, 2*(e₁ y + e₂ y) ∂ν :=
      integral_mono hint himaj hmajor
    _ = 2*((∫ y, e₁ y ∂ν) + ∫ y, e₂ y ∂ν) := by
      rw [integral_const_mul, integral_add hi₁ hi₂]
    _ < ε^2 := by nlinarith

end EuclideanFiveColor.CompactApproximation

end

end OAI


==> anc/erdos-1070/lean/OAI/MeasureTheory/CompactFactors/BoundedFunctions.lean <==
import OAI.MeasureTheory.CompactFactors.Kernels

namespace OAI

noncomputable section
open MeasureTheory Filter
open scoped ENNReal NNReal
namespace EuclideanFiveColor.BoundedMeasurable

section
variable (X : Type*) [MeasurableSpace X]

def algebra : Subalgebra ℂ (X → ℂ) where
  carrier := {f | Measurable f ∧ ∃ C : ℝ≥0, ∀ x, ‖f x‖ ≤ C}
  zero_mem' := ⟨measurable_const, ⟨0, by simp⟩⟩
  one_mem' := ⟨measurable_const, ⟨1, by simp⟩⟩
  add_mem' := by
    rintro f g ⟨hf, C, hC⟩ ⟨hg, D, hD⟩
    exact ⟨hf.add hg, C+D, fun x => (norm_add_le _ _).trans (add_le_add (hC x) (hD x))⟩
  mul_mem' := by
    rintro f g ⟨hf, C, hC⟩ ⟨hg, D, hD⟩
    refine ⟨hf.mul hg, C*D, fun x => ?_⟩
    simpa only [Pi.mul_apply, norm_mul, NNReal.coe_mul] using
      mul_le_mul (hC x) (hD x) (norm_nonneg _) C.coe_nonneg
  algebraMap_mem' c := ⟨measurable_const, ‖c‖₊, fun _ => le_rfl⟩

abbrev Func := ↥(algebra X)
variable {X}
instance : CoeFun (Func X) (fun _ => X → ℂ) := ⟨Subtype.val⟩

lemma measurable (f : Func X) : Measurable (f : X → ℂ) := f.property.1

def bound (f : Func X) : ℝ≥0 := f.property.2.choose
lemma norm_le_bound (f : Func X) (x : X) : ‖f x‖ ≤ bound f := f.property.2.choose_spec x

@[ext] lemma ext {f g : Func X} (h : ∀ x, f x = g x) : f = g := Subtype.ext (funext h)
@[simp] lemma add_apply (f g : Func X) (x : X) : (f+g) x = f x + g x := rfl
@[simp] lemma mul_apply (f g : Func X) (x : X) : (f*g) x = f x * g x := rfl
@[simp] lemma sub_apply (f g : Func X) (x : X) : (f-g) x = f x - g x := rfl
@[simp] lemma zero_apply (x : X) : (0 : Func X) x = 0 := rfl
@[simp] lemma one_apply (x : X) : (1 : Func X) x = 1 := rfl
@[simp] lemma smul_apply (c : ℂ) (f : Func X) (x : X) : (c • f) x = c * f x := rfl
@[simp] lemma real_smul_apply (c : ℝ) (f : Func X) (x : X) : (c • f) x = c • f x := rfl

def bmConj (f : Func X) : Func X :=
  ⟨fun x => star (f x), continuous_star.measurable.comp (measurable f), bound f, fun x => by simpa using norm_le_bound f x⟩
@[simp] lemma conj_apply (f : Func X) (x : X) : bmConj f x = star (f x) := rfl

def comp {Y : Type*} [MeasurableSpace Y] (f : Func Y) (q : X → Y) (hq : Measurable q) : Func X :=
  ⟨fun x => f (q x), (measurable f).comp hq, bound f, fun x => norm_le_bound f (q x)⟩
@[simp] lemma comp_apply {Y : Type*} [MeasurableSpace Y]
    (f : Func Y) (q : X → Y) (hq : Measurable q) (x : X) : comp f q hq x = f (q x) := rfl

variable (μ : Measure X) [IsFiniteMeasure μ]

lemma memLp (f : Func X) (p : ℝ≥0∞) : MemLp (f : X → ℂ) p μ :=
  MemLp.of_bound (measurable f).aestronglyMeasurable (bound f) (.of_forall (norm_le_bound f))

def lp (p : ℝ≥0∞) (f : Func X) : Lp ℂ p μ := (memLp μ f p).toLp f
lemma coe_lp (p : ℝ≥0∞) (f : Func X) : lp μ p f =ᵐ[μ] f := MemLp.coeFn_toLp _

lemma lp_congr (p : ℝ≥0∞) {f g : Func X} (h : f =ᵐ[μ] g) : lp μ p f = lp μ p g :=
  MemLp.toLp_congr _ _ h

lemma lp_add (p : ℝ≥0∞) (f g : Func X) : lp μ p (f+g) = lp μ p f + lp μ p g :=
  (MemLp.toLp_add (memLp μ f p) (memLp μ g p)).symm

lemma lp_smul (p : ℝ≥0∞) (c : ℝ) (f : Func X) : lp μ p (c • f) = c • lp μ p f := rfl

@[simps] def l2 : Func X →ₗ[ℝ] Lp ℂ 2 μ where
  toFun := lp μ 2
  map_add' := lp_add μ 2
  map_smul' := lp_smul μ 2

lemma l2_ae (f : Func X) : l2 μ f =ᵐ[μ] f := coe_lp μ 2 f

lemma l2_eq_iff (f g : Func X) : l2 μ f = l2 μ g ↔ f =ᵐ[μ] g := by
  constructor
  · intro h
    exact (l2_ae μ f).symm.trans (h ▸ l2_ae μ g)
  · exact lp_congr μ 2

lemma integral_l2 (f : Func X) : ∫ x, l2 μ f x ∂μ = ∫ x, f x ∂μ :=
  integral_congr_ae (l2_ae μ f)

lemma inner_l2 (f g : Func X) :
    inner ℝ (l2 μ f) (l2 μ g) = ∫ x, inner ℝ (f x) (g x) ∂μ := by
  rw [L2.inner_def]
  apply integral_congr_ae
  filter_upwards [l2_ae μ f, l2_ae μ g] with x hx hy
  rw [hx, hy]

lemma l2_norm_mul_le (f g : Func X) {C : ℝ} (hf : ∀ x, ‖f x‖ ≤ C) :
    ‖l2 μ (f*g)‖ ≤ C * ‖l2 μ g‖ := by
  apply Lp.norm_le_mul_norm_of_ae_le_mul
  filter_upwards [l2_ae μ (f*g), l2_ae μ g] with x hx hy
  rw [hx, hy, mul_apply, norm_mul]
  exact mul_le_mul_of_nonneg_right (hf x) (norm_nonneg _)

lemma l2_norm_le [IsProbabilityMeasure μ] (f : Func X) {C : ℝ} (hf : ∀ x, ‖f x‖ ≤ C) :
    ‖l2 μ f‖ ≤ C := by
  have hn : ∀ᵐ x ∂μ, ‖l2 μ f x‖ ≤ C := (l2_ae μ f).mono (fun x hx => by rw [hx]; exact hf x)
  have hC : 0 ≤ C := by
    obtain ⟨x, hx⟩ := hn.exists
    exact (norm_nonneg _).trans hx
  simpa [measureUnivNNReal] using Lp.norm_le_of_ae_bound hC hn

end
open MeasureTheory ProbabilityTheory Filter
open scoped NNReal ENNReal
variable {X Y : Type*} [MeasurableSpace X] [MeasurableSpace Y]

lemma integrable (μ : Measure X) [IsFiniteMeasure μ] (f : Func X) : Integrable (f : X → ℂ) μ :=
  (memLp μ f 1).integrable le_rfl

lemma integrable_norm_sq (μ : Measure X) [IsFiniteMeasure μ] (f : Func X) :
    Integrable (fun x => ‖f x‖^2) μ :=
  Integrable.of_bound ((measurable f).norm.pow_const 2).aestronglyMeasurable ((bound f : ℝ)^2)
    (.of_forall (fun x => by simpa only [Real.norm_eq_abs, abs_sq] using
      (pow_le_pow_left₀ (norm_nonneg _) (norm_le_bound f x) 2)))

lemma norm_l2_sq (μ : Measure X) [IsFiniteMeasure μ] (f : Func X) :
    ‖l2 μ f‖^2 = ∫ x, ‖f x‖^2 ∂μ := by
  rw [← real_inner_self_eq_norm_sq, inner_l2]
  simp only [real_inner_self_eq_norm_sq]

def expect (κ : Kernel Y X) [IsMarkovKernel κ] (f : Func X) : Func Y :=
  ⟨fun y => ∫ x, f x ∂κ y, (measurable f).stronglyMeasurable.integral_kernel.measurable,
    bound f, fun y => by
      simpa only [probReal_univ, mul_one] using
        norm_integral_le_of_norm_le_const (μ := κ y) (.of_forall (norm_le_bound f))⟩

@[simp] lemma expect_apply (κ : Kernel Y X) [IsMarkovKernel κ] (f : Func X) (y : Y) :
    expect κ f y = ∫ x, f x ∂κ y := rfl

lemma expect_bound (κ : Kernel Y X) [IsMarkovKernel κ] (f : Func X)
    {C : ℝ} (hf : ∀ x, ‖f x‖ ≤ C) (y : Y) : ‖expect κ f y‖ ≤ C := by
  simpa only [expect_apply, probReal_univ, mul_one] using
    norm_integral_le_of_norm_le_const (μ := κ y) (.of_forall hf)

lemma expect_add (κ : Kernel Y X) [IsMarkovKernel κ] (f g : Func X) :
    expect κ (f+g) = expect κ f + expect κ g := by
  ext y; exact integral_add (integrable (κ y) f) (integrable (κ y) g)

lemma expect_smul (κ : Kernel Y X) [IsMarkovKernel κ] (c : ℝ) (f : Func X) :
    expect κ (c • f) = c • expect κ f := by
  ext y; exact integral_smul c f

@[simps] def expectLinear (κ : Kernel Y X) [IsMarkovKernel κ] : Func X →ₗ[ℝ] Func Y where
  toFun := expect κ
  map_add' := expect_add κ
  map_smul' := expect_smul κ

lemma expect_conj (κ : Kernel Y X) [IsMarkovKernel κ] (f : Func X) :
    expect κ (bmConj f) = bmConj (expect κ f) := by
  ext y; exact integral_conj

variable [StandardBorelSpace X] [Nonempty X] [StandardBorelSpace Y] [Nonempty Y]
variable (μ : Measure X) [IsProbabilityMeasure μ] (q : X → Y) (hq : Measurable q)

abbrev conditional (f : Func X) : Func Y := expect (condDistrib id q μ) f

def project (f : Func X) : Func X := comp (conditional μ q f) q hq

omit [StandardBorelSpace Y] [Nonempty Y] in
@[simp] lemma project_apply (f : Func X) (x : X) :
    project μ q hq f x = conditional μ q f (q x) := rfl

omit [StandardBorelSpace Y] [Nonempty Y] in
include hq in
lemma conditional_integral (f : Func X) : ∫ y, conditional μ q f y ∂μ.map q = ∫ x, f x ∂μ :=
  ConditionalFiber.integral_fiber μ q hq f (integrable μ f)

omit [StandardBorelSpace Y] [Nonempty Y] in
lemma project_integral (f : Func X) : ∫ x, project μ q hq f x ∂μ = ∫ x, f x ∂μ := by
  rw [← conditional_integral μ q hq f]
  exact (integral_map hq.aemeasurable (measurable (conditional μ q f)).aestronglyMeasurable).symm

lemma conditional_pullout (f : Func X) (b : Func Y) :
    conditional μ q (f * comp b q hq) =ᵐ[μ.map q] (conditional μ q f * b) := by
  filter_upwards [ConditionalFiber.ae_in_own_fiber μ q hq] with y hy
  change (∫ x, f x * b (q x) ∂condDistrib id q μ y) =
    (∫ x, f x ∂condDistrib id q μ y) * b y
  rw [← integral_mul_const]
  exact integral_congr_ae (hy.mono (fun x hx => by dsimp; rw [hx]))

lemma conditional_lift (b : Func Y) :
    conditional μ q (comp b q hq) =ᵐ[μ.map q] b := by
  filter_upwards [ConditionalFiber.ae_in_own_fiber μ q hq] with y hy
  change (∫ x, b (q x) ∂condDistrib id q μ y) = b y
  rw [integral_congr_ae (hy.mono (fun x hx => congrArg b hx))]
  simp

omit [StandardBorelSpace Y] [Nonempty Y] in
include hq in
lemma conditional_congr {f g : Func X} (h : f =ᵐ[μ] g) :
    conditional μ q f =ᵐ[μ.map q] conditional μ q g :=
  (ConditionalFiber.ae_fiber_of_ae μ q hq h).mono (fun _ hy => integral_congr_ae hy)

omit [StandardBorelSpace Y] [Nonempty Y] in
include hq in
lemma conditional_norm_l2_le (f : Func X) :
    ‖l2 (μ.map q) (conditional μ q f)‖ ≤ ‖l2 μ f‖ := by
  have hs : ‖l2 (μ.map q) (conditional μ q f)‖^2 ≤ ‖l2 μ f‖^2 := by
    rw [norm_l2_sq, norm_l2_sq, ← ConditionalFiber.integral_fiber μ q hq
      (fun x => ‖f x‖^2) (integrable_norm_sq μ f)]
    apply integral_mono
    · exact integrable_norm_sq _ _
    · exact ConditionalFiber.integrable_fiber_integral μ q hq _ (integrable_norm_sq μ f)
    · intro y
      exact KernelCompact.norm_integral_sq _ f (integrable _ f) (integrable_norm_sq _ f)
  nlinarith [norm_nonneg (l2 (μ.map q) (conditional μ q f)), norm_nonneg (l2 μ f)]

omit [StandardBorelSpace Y] [Nonempty Y] in
lemma project_eq_condexp (f : Func X) :
    project μ q hq f =ᵐ[μ] μ[(f : X → ℂ) | MeasurableSpace.comap q ‹MeasurableSpace Y›] :=
  (condExp_ae_eq_integral_condDistrib_id hq (integrable μ f)).symm

end EuclideanFiveColor.BoundedMeasurable

end

end OAI


==> anc/erdos-1070/lean/OAI/MeasureTheory/CompactFactors/Centers.lean <==
import Mathlib

namespace OAI

noncomputable section

open scoped ComplexConjugate
open scoped BigOperators
open scoped BigOperators BoundedContinuousFunction
open Filter Topology
open MeasureTheory Filter
open scoped ENNReal ComplexConjugate
open MeasureTheory ProbabilityTheory
open scoped ComplexConjugate
open scoped BigOperators
open scoped BigOperators
open Polynomial
open MeasureTheory
open scoped BigOperators
open MeasureTheory
open scoped BigOperators
open MeasureTheory
open MeasureTheory ProbabilityTheory
open scoped BigOperators
open MeasureTheory
open scoped BigOperators ComplexConjugate
open MeasureTheory ProbabilityTheory
open scoped ENNReal BigOperators

open MeasureTheory Filter
open scoped Topology ENNReal NNReal

namespace EuclideanFiveColor.Location

abbrev Ambient := WithLp 2 (ℝ × ℂ)

def lift (z : ℂ) : Ambient := WithLp.toLp 2 (1, z)

@[simp] theorem lift_fst (z : ℂ) : (lift z).fst = 1 := rfl
@[simp] theorem lift_snd (z : ℂ) : (lift z).snd = z := rfl

theorem lift_ne_zero (z : ℂ) : lift z ≠ 0 := by
  intro h
  have := congrArg WithLp.fst h
  simp at this

theorem norm_lift (z : ℂ) : ‖lift z‖ = Real.sqrt (1 + ‖z‖ ^ 2) := by
  simp [WithLp.prod_norm_eq_of_L2]

theorem lift_sub (z w : ℂ) : lift z - lift w = WithLp.toLp 2 (0, z - w) := by
  apply WithLp.ofLp_injective 2
  simp [lift]

theorem norm_lift_sub (z w : ℂ) : ‖lift z - lift w‖ = ‖z - w‖ := by
  rw [lift_sub, WithLp.norm_toLp_snd]

theorem lift_affine (z w : ℂ) (a b : ℝ) (hab : a + b = 1) :
    lift (a • z + b • w) = a • lift z + b • lift w := by
  apply WithLp.ofLp_injective 2
  apply Prod.ext
  · simpa using hab.symm
  · rfl

theorem not_sameRay_smul_lift {z w : ℂ} (hzw : z ≠ w)
    {a b : ℝ} (ha : 0 < a) (hb : 0 < b) :
    ¬ SameRay ℝ (a • lift z) (b • lift w) := by
  intro h
  have haz : a • lift z ≠ 0 := smul_ne_zero ha.ne' (lift_ne_zero z)
  have hbw : b • lift w ≠ 0 := smul_ne_zero hb.ne' (lift_ne_zero w)
  obtain ⟨r, hr, he⟩ := h.exists_pos_left haz hbw
  have hfst := congrArg WithLp.fst he
  have hsnd := congrArg WithLp.snd he
  simp only [WithLp.smul_fst, lift_fst, smul_eq_mul, mul_one] at hfst
  simp only [WithLp.smul_snd, lift_snd, smul_smul, hfst] at hsnd
  exact hzw ((smul_right_injective ℂ hb.ne') hsnd)

theorem strictConvex_norm_lift : StrictConvexOn ℝ Set.univ (fun z : ℂ => ‖lift z‖) := by
  refine ⟨convex_univ, ?_⟩
  intro z _ w _ hzw a b ha hb hab
  change ‖lift (a • z + b • w)‖ < a • ‖lift z‖ + b • ‖lift w‖
  rw [lift_affine z w a b hab]
  have := norm_add_lt_of_not_sameRay (not_sameRay_smul_lift hzw ha hb)
  simpa only [norm_smul, Real.norm_eq_abs, abs_of_pos ha, abs_of_pos hb,
    smul_eq_mul] using this

noncomputable def kernel (s t : ℂ) : ℝ := ‖lift (s - t)‖ - ‖lift (-t)‖

noncomputable def objective (μ : Measure ℂ) (s : ℂ) : ℝ := ∫ t, kernel s t ∂μ

theorem kernel_formula (s t : ℂ) : kernel s t =
    Real.sqrt (1 + ‖s - t‖ ^ 2) - Real.sqrt (1 + ‖t‖ ^ 2) := by
  simp [kernel, norm_lift]

theorem continuous_kernel (s : ℂ) : Continuous (kernel s) := by
  simp only [funext (kernel_formula s)]
  fun_prop

theorem kernel_bound (s t : ℂ) : |kernel s t| ≤ ‖s‖ := by
  have h := abs_norm_sub_norm_le (lift (s - t)) (lift (-t))
  simpa [kernel, norm_lift_sub] using h

theorem kernel_diff_bound (s s' t : ℂ) : |kernel s t - kernel s' t| ≤ ‖s - s'‖ := by
  have h := abs_norm_sub_norm_le (lift (s - t)) (lift (s' - t))
  simpa [kernel, norm_lift_sub, sub_sub_sub_cancel_right] using h

theorem integrable_kernel (μ : Measure ℂ) [IsFiniteMeasure μ] (s : ℂ) :
    Integrable (kernel s) μ := by
  apply (integrable_const ‖s‖).mono' (continuous_kernel s).aestronglyMeasurable
  exact Eventually.of_forall fun t => by simpa using kernel_bound s t

theorem objective_zero (μ : Measure ℂ) : objective μ 0 = 0 := by
  simp [objective, kernel]

theorem objective_lipschitz (μ : Measure ℂ) [IsProbabilityMeasure μ] :
    LipschitzWith 1 (objective μ) := by
  apply LipschitzWith.of_dist_le_mul
  intro s s'
  rw [Real.dist_eq, objective, objective, ← integral_sub (integrable_kernel μ s)
    (integrable_kernel μ s')]
  calc
    |∫ t, kernel s t - kernel s' t ∂μ| ≤ ∫ t, |kernel s t - kernel s' t| ∂μ :=
      abs_integral_le_integral_abs
    _ ≤ ∫ _ : ℂ, ‖s - s'‖ ∂μ := by
      apply integral_mono ((integrable_kernel μ s).sub (integrable_kernel μ s')).abs
        (integrable_const _)
      exact fun t => kernel_diff_bound s s' t
    _ = (1 : ℝ≥0) * dist s s' := by simp [dist_eq_norm]

theorem continuous_objective (μ : Measure ℂ) [IsProbabilityMeasure μ] :
    Continuous (objective μ) := (objective_lipschitz μ).continuous

theorem kernel_strict_convex (t : ℂ) : StrictConvexOn ℝ Set.univ (fun s => kernel s t) := by
  refine ⟨convex_univ, ?_⟩
  intro z _ w _ hzw a b ha hb hab
  have hn : z - t ≠ w - t := sub_left_injective.ne hzw
  have h := strictConvex_norm_lift.2 (Set.mem_univ (z - t))
    (Set.mem_univ (w - t)) hn ha hb hab
  have ht : a • t + b • t = t := by rw [← add_smul, hab, one_smul]
  have he : a • (z - t) + b • (w - t) = a • z + b • w - t := by
    calc
      _ = a • z + b • w - (a • t + b • t) := by
        simp only [smul_sub]
        abel
      _ = _ := by rw [ht]
  dsimp only at h
  rw [he] at h
  dsimp only [kernel]
  simp only [smul_eq_mul] at h ⊢
  have hc : a * ‖lift (-t)‖ + b * ‖lift (-t)‖ = ‖lift (-t)‖ := by
    rw [← add_mul, hab, one_mul]
  nlinarith only [h, hc]

theorem objective_strict_convex (μ : Measure ℂ) [IsProbabilityMeasure μ] :
    StrictConvexOn ℝ Set.univ (objective μ) := by
  refine ⟨convex_univ, ?_⟩
  intro z hz w hw hzw a b ha hb hab
  have hk (t : ℂ) := (kernel_strict_convex t).2 hz hw hzw ha hb hab
  have hf := integrable_kernel μ (a • z + b • w)
  have hg := ((integrable_kernel μ z).smul a).add ((integrable_kernel μ w).smul b)
  change (∫ t, kernel (a • z + b • w) t ∂μ) <
    a • (∫ t, kernel z t ∂μ) + b • (∫ t, kernel w t ∂μ)
  rw [← integral_smul, ← integral_smul, ← integral_add]
  · refine lt_of_le_of_ne (integral_mono hf hg fun t => (hk t).le) ?_
    intro he
    have heq := (integral_eq_iff_of_ae_le hf hg
      (Eventually.of_forall fun t => (hk t).le)).mp he
    obtain ⟨t, ht⟩ := heq.exists
    exact (hk t).ne ht
  · exact (integrable_kernel μ z).smul a
  · exact (integrable_kernel μ w).smul b

theorem norm_lift_le (z : ℂ) : ‖lift z‖ ≤ ‖z‖ + 1 := by
  calc
    ‖lift z‖ ≤ ‖lift z - lift 0‖ + ‖lift 0‖ := norm_le_norm_sub_add _ _
    _ = ‖z‖ + 1 := by simp [norm_lift_sub, norm_lift]

theorem kernel_lower (s t : ℂ) : ‖s‖ - 2 * ‖t‖ - 1 ≤ kernel s t := by
  have hst : ‖s - t‖ ≤ ‖lift (s - t)‖ := WithLp.norm_snd_le ℝ (lift (s - t))
  have hs : ‖s‖ ≤ ‖s - t‖ + ‖t‖ := norm_le_norm_sub_add _ _
  have ht := norm_lift_le (-t)
  simp only [norm_neg] at ht
  dsimp only [kernel]
  linarith

theorem exists_ball_mass (μ : Measure ℂ) [IsProbabilityMeasure μ] :
    ∃ n : ℕ, (1 / 2 : ℝ) < μ.real (Metric.closedBall 0 (n : ℝ)) := by
  by_contra! h
  have hm (n : ℕ) : μ (Metric.closedBall 0 (n : ℝ)) ≤ (1 / 2 : ℝ≥0∞) := by
    apply (ENNReal.toReal_le_toReal (measure_ne_top _ _) (by norm_num)).mp
    simpa [measureReal_def] using h n
  have hc : (⋃ n : ℕ, Metric.closedBall (0 : ℂ) (n : ℝ)) = Set.univ := by
    apply Set.eq_univ_of_forall
    intro z
    obtain ⟨n, hn⟩ := exists_nat_gt ‖z‖
    exact Set.mem_iUnion.mpr ⟨n, by simpa [Metric.mem_closedBall] using hn.le⟩
  have hmono : Monotone (fun n : ℕ => Metric.closedBall (0 : ℂ) (n : ℝ)) := by
    intro i j hij
    exact Metric.closedBall_subset_closedBall (Nat.cast_le.mpr hij)
  have he : μ (⋃ n : ℕ, Metric.closedBall (0 : ℂ) (n : ℝ)) ≤ (1 / 2 : ℝ≥0∞) := by
    rw [hmono.measure_iUnion]
    exact iSup_le hm
  rw [hc, measure_univ] at he
  norm_num at he

theorem objective_lower (μ : Measure ℂ) [IsProbabilityMeasure μ] (R : ℝ) (s : ℂ) :
    (2 * μ.real (Metric.closedBall 0 R) - 1) * ‖s‖ -
        μ.real (Metric.closedBall 0 R) * (2 * R + 1) ≤ objective μ s := by
  classical
  let B := Metric.closedBall (0 : ℂ) R
  let v := 2 * ‖s‖ - (2 * R + 1)
  have hB : MeasurableSet B := Metric.isClosed_closedBall.measurableSet
  have hi : Integrable (B.indicator (fun _ : ℂ => v)) μ :=
    (integrable_const v).indicator hB
  have hp (t : ℂ) : -‖s‖ + B.indicator (fun _ : ℂ => v) t ≤ kernel s t := by
    by_cases ht : t ∈ B
    · rw [Set.indicator_of_mem ht]
      have ht' : ‖t‖ ≤ R := by simpa [B, Metric.mem_closedBall] using ht
      have hlo := kernel_lower s t
      dsimp only [v]
      linarith
    · rw [Set.indicator_of_notMem ht, add_zero]
      exact (abs_le.mp (kernel_bound s t)).1
  calc
    _ = ∫ t : ℂ, -‖s‖ + B.indicator (fun _ : ℂ => v) t ∂μ := by
      rw [integral_add (integrable_const _) hi, integral_const,
        integral_indicator_const v hB]
      simp only [probReal_univ, smul_eq_mul]
      dsimp only [v, B]
      ring
    _ ≤ _ := integral_mono ((integrable_const _).add hi) (integrable_kernel μ s) hp

theorem linear_norm_coercive (a b : ℝ) (ha : 0 < a) :
    Tendsto (fun z : ℂ => a * ‖z‖ + b) (cocompact ℂ) atTop := by
  have ht : Tendsto (fun z : ℂ => a * ‖z‖) (cocompact ℂ) atTop :=
    Filter.Tendsto.const_mul_atTop ha (tendsto_norm_cocompact_atTop (E := ℂ))
  exact tendsto_atTop_add_const_right (cocompact ℂ) b ht

theorem objective_coercive (μ : Measure ℂ) [IsProbabilityMeasure μ] :
    Tendsto (objective μ) (cocompact ℂ) atTop := by
  obtain ⟨n, hn⟩ := exists_ball_mass μ
  have hp : 0 < 2 * μ.real (Metric.closedBall 0 (n : ℝ)) - 1 := by linarith
  have ht := linear_norm_coercive (2 * μ.real (Metric.closedBall 0 (n : ℝ)) - 1)
    (-(μ.real (Metric.closedBall 0 (n : ℝ)) * (2 * (n : ℝ) + 1))) hp
  apply tendsto_atTop_mono (objective_lower μ (n : ℝ))
  simpa only [sub_eq_add_neg] using ht

theorem exists_unique_minimizer (μ : Measure ℂ) [IsProbabilityMeasure μ] :
    ∃! s, ∀ t, objective μ s ≤ objective μ t := by
  obtain ⟨s, hs⟩ := (continuous_objective μ).exists_forall_le (objective_coercive μ)
  refine ⟨s, hs, ?_⟩
  intro t ht
  exact (objective_strict_convex μ).eq_of_isMinOn (fun x _ => ht x)
    (fun x _ => hs x) (Set.mem_univ t) (Set.mem_univ s)

noncomputable def center (μ : ProbabilityMeasure ℂ) : ℂ :=
  (exists_unique_minimizer (μ : Measure ℂ)).choose

theorem center_minimizes (μ : ProbabilityMeasure ℂ) (s : ℂ) :
    objective (μ : Measure ℂ) (center μ) ≤ objective (μ : Measure ℂ) s :=
  (exists_unique_minimizer (μ : Measure ℂ)).choose_spec.1 s

theorem center_unique (μ : ProbabilityMeasure ℂ) {z : ℂ}
    (hz : ∀ t, objective (μ : Measure ℂ) z ≤ objective (μ : Measure ℂ) t) :
    z = center μ := (exists_unique_minimizer (μ : Measure ℂ)).choose_spec.2 z hz

noncomputable def universalKernel : ProbabilityTheory.Kernel (ProbabilityMeasure ℂ) ℂ :=
  ⟨fun μ => (μ : Measure ℂ), measurable_subtype_coe⟩

theorem measurable_objective (s : ℂ) :
    Measurable (fun μ : ProbabilityMeasure ℂ => objective (μ : Measure ℂ) s) :=
  ((continuous_kernel s).stronglyMeasurable.integral_kernel
    (κ := universalKernel)).measurable

theorem denseSeq_inf_eq_min {X : Type*} [TopologicalSpace X] [TopologicalSpace.SeparableSpace X]
    [Nonempty X] (f : X → ℝ) (hf : Continuous f) (x : X)
    (hx : ∀ y, f x ≤ f y) : (⨅ n, f (TopologicalSpace.denseSeq X n)) = f x := by
  have hb : BddBelow (Set.range (fun n => f (TopologicalSpace.denseSeq X n))) :=
    ⟨f x, by rintro _ ⟨n, rfl⟩; exact hx _⟩
  apply le_antisymm
  · exact (TopologicalSpace.denseRange_denseSeq X).induction_on
      (p := fun y => (⨅ n, f (TopologicalSpace.denseSeq X n)) ≤ f y) x
      (isClosed_le continuous_const hf) (fun n => ciInf_le hb n)
  · exact le_ciInf (fun n => hx _)

noncomputable def minValue (μ : ProbabilityMeasure ℂ) : ℝ :=
  ⨅ n, objective (μ : Measure ℂ) (TopologicalSpace.denseSeq ℂ n)

theorem measurable_minValue : Measurable minValue :=
  Measurable.iInf fun _n => measurable_objective _

theorem minValue_eq (μ : ProbabilityMeasure ℂ) :
    minValue μ = objective (μ : Measure ℂ) (center μ) :=
  denseSeq_inf_eq_min _ (continuous_objective _) _ (center_minimizes μ)

theorem exists_min_on_closed (μ : ProbabilityMeasure ℂ) {C : Set ℂ}
    (hC : IsClosed C) (hCn : C.Nonempty) :
    ∃ z ∈ C, ∀ t ∈ C, objective (μ : Measure ℂ) z ≤ objective (μ : Measure ℂ) t := by
  obtain ⟨x, hx⟩ := hCn
  apply (continuous_objective (μ : Measure ℂ)).continuousOn.exists_isMinOn' hC hx
  apply Filter.Eventually.filter_mono inf_le_left
  exact (objective_coercive (μ : Measure ℂ)).eventually
    (eventually_ge_atTop (objective (μ : Measure ℂ) x))

theorem measurable_center : Measurable center := by
  classical
  apply measurable_of_isClosed
  intro C hC
  by_cases hne : C.Nonempty
  · let : Nonempty C := hne.to_subtype
    let mC (μ : ProbabilityMeasure ℂ) : ℝ :=
      ⨅ n, objective (μ : Measure ℂ) (TopologicalSpace.denseSeq C n).val
    have hmC : Measurable mC := Measurable.iInf fun _n => measurable_objective _
    have he : center ⁻¹' C = {μ | mC μ = minValue μ} := by
      ext μ
      obtain ⟨z, hzC, hz⟩ := exists_min_on_closed μ hC hne
      have hm : mC μ = objective (μ : Measure ℂ) z :=
        denseSeq_inf_eq_min (fun t : C => objective (μ : Measure ℂ) t.val)
          ((continuous_objective _).comp continuous_subtype_val) ⟨z, hzC⟩
          (fun t => hz t.val t.property)
      rw [Set.mem_preimage, Set.mem_ofPred_eq, hm, minValue_eq]
      constructor
      · intro h
        exact le_antisymm (hz _ h) (center_minimizes μ z)
      · intro h
        have hzm : ∀ t, objective (μ : Measure ℂ) z ≤ objective (μ : Measure ℂ) t :=
          fun t => h.trans_le (center_minimizes μ t)
        rwa [center_unique μ hzm] at hzC
    rw [he]
    exact measurableSet_eq_fun hmC measurable_minValue
  · have he : C = ∅ := Set.not_nonempty_iff_eq_empty.mp hne
    simp [he]

theorem kernel_translate (s t v : ℂ) :
    kernel (s + v) (t + v) = kernel s t - kernel (-v) t := by
  have h₁ : s + v - (t + v) = s - t := by abel
  have h₂ : -(t + v) = -v - t := by abel
  simp only [kernel, h₁, h₂]
  ring

theorem objective_translate (μ : ProbabilityMeasure ℂ) (s v : ℂ) :
    objective (Measure.map (fun t => t + v) (μ : Measure ℂ)) (s + v) =
      objective (μ : Measure ℂ) s - objective (μ : Measure ℂ) (-v) := by
  have hm : AEMeasurable (fun t : ℂ => t + v) (μ : Measure ℂ) :=
    (continuous_id.add_const v).aemeasurable
  rw [objective, integral_map hm (continuous_kernel _).aestronglyMeasurable]
  simp only [kernel_translate]
  exact integral_sub (integrable_kernel _ _) (integrable_kernel _ _)

theorem center_translate (μ : ProbabilityMeasure ℂ) (v : ℂ) :
    center (μ.map (fun point => point + v)) = center μ + v := by
  apply Eq.symm
  apply center_unique
  intro t
  have he : t = (t - v) + v := by abel
  change objective (Measure.map (fun t : ℂ => t + v) (μ : Measure ℂ)) (center μ + v) ≤
    objective (Measure.map (fun t : ℂ => t + v) (μ : Measure ℂ)) t
  rw [objective_translate, he, objective_translate]
  exact sub_le_sub_right (center_minimizes μ (t - v)) _

theorem kernel_orthogonal (O : ℂ ≃ₗᵢ[ℝ] ℂ) (s t : ℂ) :
    kernel (O s) (O t) = kernel s t := by
  simp only [kernel_formula, ← O.map_sub, O.norm_map]

theorem objective_orthogonal (μ : ProbabilityMeasure ℂ) (O : ℂ ≃ₗᵢ[ℝ] ℂ) (s : ℂ) :
    objective (Measure.map O (μ : Measure ℂ)) (O s) = objective (μ : Measure ℂ) s := by
  rw [objective, integral_map O.continuous.aemeasurable
    (continuous_kernel _).aestronglyMeasurable]
  simp only [kernel_orthogonal, objective]

theorem center_orthogonal (μ : ProbabilityMeasure ℂ) (O : ℂ ≃ₗᵢ[ℝ] ℂ) :
    center (μ.map O) = O (center μ) := by
  apply Eq.symm
  apply center_unique
  intro t
  obtain ⟨s, rfl⟩ := O.surjective t
  rw [ProbabilityMeasure.toMeasure_map, objective_orthogonal, objective_orthogonal]
  exact center_minimizes μ s

end EuclideanFiveColor.Location

namespace EuclideanFiveColor.CosetCenter
open ProbabilityTheory

variable {G : Type*} [CommGroup G] [MeasurableSpace G]

structure Embedding (G : Type*) [CommGroup G] [MeasurableSpace G] where
  hom : Multiplicative ℂ →* G
  measurableEmbedding : MeasurableEmbedding (fun z : ℂ => hom (Multiplicative.ofAdd z))

namespace Embedding

variable (e : Embedding G)

def j (z : ℂ) : G := e.hom (Multiplicative.ofAdd z)

@[simp] theorem j_zero : e.j 0 = 1 := e.hom.map_one
@[simp] theorem j_add (z w : ℂ) : e.j (z + w) = e.j z * e.j w := e.hom.map_mul _ _
@[simp] theorem j_neg (z : ℂ) : e.j (-z) = (e.j z)⁻¹ := e.hom.map_inv _
@[simp] theorem j_sub (z w : ℂ) : e.j (z - w) = e.j z / e.j w := e.hom.map_div _ _

theorem j_injective : Function.Injective e.j := e.measurableEmbedding.injective

theorem measurable_j : Measurable e.j := e.measurableEmbedding.measurable

def ordinary : Subgroup G := e.hom.range

theorem mem_ordinary_iff (x : G) : x ∈ e.ordinary ↔ ∃ z : ℂ, e.j z = x := Iff.rfl

theorem range_j : Set.range e.j = (e.ordinary : Set G) := rfl

theorem measurableSet_ordinary : MeasurableSet (e.ordinary : Set G) :=
  e.measurableEmbedding.measurableSet_range

noncomputable def coordinate : G → ℂ := Function.extend e.j id (fun _ => 0)

theorem measurable_coordinate : Measurable e.coordinate :=
  e.measurableEmbedding.measurable_extend measurable_id measurable_const

@[simp] theorem coordinate_j (z : ℂ) : e.coordinate (e.j z) = z :=
  e.j_injective.extend_apply id (fun _ => 0) z

theorem j_coordinate {x : G} (hx : x ∈ e.ordinary) : e.j (e.coordinate x) = x := by
  obtain ⟨z, rfl⟩ := (e.mem_ordinary_iff x).mp hx
  simp

variable [MeasurableMul₂ G] [MeasurableInv G]

def coset (z : G) : Set G := {d | d / z ∈ e.ordinary}

theorem measurableSet_coset (z : G) : MeasurableSet (e.coset z) :=
  e.measurableSet_ordinary.preimage (measurable_id.div_const z)

noncomputable def frequencyMeasure (μ : Measure G) (z : G) : Measure ℂ :=
  (μ.restrict (e.coset z)).map (fun d => e.coordinate (d / z))

theorem frequencyMeasure_apply (μ : Measure G) (z : G) {s : Set ℂ}
    (hs : MeasurableSet s) :
    e.frequencyMeasure μ z s = μ {d | d / z ∈ e.ordinary ∧ e.coordinate (d / z) ∈ s} := by
  rw [frequencyMeasure, Measure.map_apply
    (show Measurable (fun d : G => e.coordinate (d / z)) from
      e.measurable_coordinate.comp (measurable_id.div_const z)) hs,
    Measure.restrict_apply (show MeasurableSet ((fun d : G => e.coordinate (d / z)) ⁻¹' s) from
      (e.measurable_coordinate.comp (measurable_id.div_const z)) hs)]
  congr 1
  ext d
  simp only [Set.mem_inter_iff, Set.mem_preimage, Set.mem_ofPred_eq, coset]
  exact and_comm

@[simp] theorem frequencyMeasure_univ (μ : Measure G) (z : G) :
    e.frequencyMeasure μ z Set.univ = μ (e.coset z) := by
  rw [e.frequencyMeasure_apply μ z MeasurableSet.univ]
  congr 1
  ext d
  simp [coset]

noncomputable def parameterKernel : Kernel (ProbabilityMeasure G × G) G :=
  ⟨fun p => (p.1 : Measure G), measurable_subtype_coe.comp measurable_fst⟩

instance parameterKernel_markov : IsMarkovKernel (parameterKernel (G := G)) :=
  ⟨fun p => by change IsProbabilityMeasure (p.1 : Measure G); infer_instance⟩

theorem measurable_frequencyMeasure :
    Measurable (fun p : ProbabilityMeasure G × G => e.frequencyMeasure (p.1 : Measure G) p.2) := by
  classical
  apply Measure.measurable_of_measurable_coe
  intro s hs
  have hm : Measurable (fun p : (ProbabilityMeasure G × G) × G =>
      if p.2 / p.1.2 ∈ e.ordinary ∧ e.coordinate (p.2 / p.1.2) ∈ s
      then (1 : ℝ≥0∞) else 0) := by
    apply Measurable.ite _ measurable_const measurable_const
    exact (e.measurableSet_ordinary.preimage
      (measurable_snd.div (measurable_snd.comp measurable_fst))).inter
      (hs.preimage (e.measurable_coordinate.comp
        (measurable_snd.div (measurable_snd.comp measurable_fst))))
  have h := hm.lintegral_kernel_prod_right' (κ := parameterKernel (G := G))
  convert h using 1
  ext p
  rw [e.frequencyMeasure_apply _ _ hs]
  have hset : MeasurableSet {d : G | d / p.2 ∈ e.ordinary ∧
      e.coordinate (d / p.2) ∈ s} :=
    (e.measurableSet_ordinary.preimage (measurable_id.div_const p.2)).inter
      (hs.preimage (e.measurable_coordinate.comp (measurable_id.div_const p.2)))
  rw [show parameterKernel p = (p.1 : Measure G) from rfl]
  simpa only [Set.indicator_apply, Pi.one_apply, Set.mem_ofPred_eq] using
    (lintegral_indicator_one (μ := (p.1 : Measure G)) hset).symm

theorem measurable_mass : Measurable (fun p : ProbabilityMeasure G × G =>
    (p.1 : Measure G) (e.coset p.2)) := by
  have h : Measurable (fun p : ProbabilityMeasure G × G =>
      e.frequencyMeasure (p.1 : Measure G) p.2 Set.univ) :=
    (Measure.measurable_coe MeasurableSet.univ).comp e.measurable_frequencyMeasure
  simp only [frequencyMeasure_univ] at h
  exact h

noncomputable def frequencyLaw (μ : ProbabilityMeasure G) (z : G) : ProbabilityMeasure ℂ :=
  if h : (μ : Measure G) (e.coset z) = 0 then ⟨Measure.dirac 0, inferInstance⟩
  else
    letI : IsProbabilityMeasure ((μ : Measure G)[|e.coset z]) :=
      cond_isProbabilityMeasure h
    ⟨((μ : Measure G)[|e.coset z]).map (fun d => e.coordinate (d / z)),
      inferInstance⟩

theorem frequencyLaw_measure (μ : ProbabilityMeasure G) (z : G) :
    (e.frequencyLaw μ z : Measure ℂ) =
      if (μ : Measure G) (e.coset z) = 0 then Measure.dirac 0 else
      ((μ : Measure G) (e.coset z))⁻¹ • e.frequencyMeasure μ z := by
  split_ifs with h
  · simp [frequencyLaw, h]
  · simp [frequencyLaw, h, ProbabilityTheory.cond, frequencyMeasure]
    exact Measure.map_smul ((μ : Measure G) (e.coset z))⁻¹
      (e.measurable_coordinate.comp (measurable_id.div_const z)).aemeasurable

theorem measurable_frequencyLaw :
    Measurable (fun p : ProbabilityMeasure G × G => e.frequencyLaw p.1 p.2) := by
  have hm : Measurable (fun p : ProbabilityMeasure G × G =>
      (e.frequencyLaw p.1 p.2 : Measure ℂ)) := by
    simp_rw [frequencyLaw_measure]
    apply Measurable.ite (e.measurable_mass (measurableSet_singleton 0)) measurable_const
    apply Measure.measurable_of_measurable_coe
    intro s hs
    simp only [Measure.smul_apply, smul_eq_mul]
    exact e.measurable_mass.inv.mul ((Measure.measurable_coe hs).comp e.measurable_frequencyMeasure)
  exact hm.subtype_mk

omit [MeasurableMul₂ G] [MeasurableInv G] in
theorem coset_mul_j (z : G) (v : ℂ) : e.coset (z * e.j v) = e.coset z := by
  ext d
  have hj : e.j v ∈ e.ordinary := ⟨_, rfl⟩
  constructor
  · intro h
    change d / z ∈ e.ordinary
    convert e.ordinary.mul_mem h hj using 1
    simp [div_eq_mul_inv, mul_comm, mul_left_comm]
  · intro h
    change d / (z * e.j v) ∈ e.ordinary
    convert e.ordinary.div_mem h hj using 1
    simp [div_eq_mul_inv, mul_assoc, mul_comm]

omit [MeasurableMul₂ G] [MeasurableInv G] in
theorem coordinate_div_j {d : G} (hd : d ∈ e.ordinary) (v : ℂ) :
    e.coordinate (d / e.j v) = e.coordinate d - v := by
  rw [← e.j_coordinate hd, ← e.j_sub, e.coordinate_j, e.coordinate_j]

theorem frequencyMeasure_shift (μ : Measure G) (z : G) (v : ℂ) :
    e.frequencyMeasure μ (z * e.j v) =
      (e.frequencyMeasure μ z).map (fun t => t + -v) := by
  rw [frequencyMeasure, frequencyMeasure, e.coset_mul_j,
    Measure.map_map (show Measurable (fun t : ℂ => t + -v) from
      measurable_id.add_const (-v))
      (show Measurable (fun d : G => e.coordinate (d / z)) from
        e.measurable_coordinate.comp (measurable_id.div_const z))]
  apply Measure.map_congr
  filter_upwards [ae_restrict_mem (e.measurableSet_coset z)] with d hd
  change e.coordinate (d / (z * e.j v)) = e.coordinate (d / z) + -v
  rw [div_mul_eq_div_div, e.coordinate_div_j hd, sub_eq_add_neg]

theorem frequencyLaw_shift (μ : ProbabilityMeasure G) (z : G) (v : ℂ)
    (h : (μ : Measure G) (e.coset z) ≠ 0) :
    e.frequencyLaw μ (z * e.j v) =
      (e.frequencyLaw μ z).map (fun point => point + -v) := by
  apply Subtype.ext
  change (e.frequencyLaw μ (z * e.j v) : Measure ℂ) =
    Measure.map (fun t => t + -v) (e.frequencyLaw μ z : Measure ℂ)
  rw [e.frequencyLaw_measure, e.frequencyLaw_measure, e.coset_mul_j]
  simp only [ite_eq_right h]
  rw [Measure.map_smul ((μ : Measure G) (e.coset z))⁻¹
    (f := fun point : ℂ => point + -v) (continuous_id.add_const (-v)).aemeasurable,
    ← e.frequencyMeasure_shift]

noncomputable def center (μ : ProbabilityMeasure G) (z : G) : G :=
  z * e.j (Location.center (e.frequencyLaw μ z))

theorem measurable_center :
    Measurable (fun p : ProbabilityMeasure G × G => e.center p.1 p.2) :=
  measurable_snd.mul (e.measurable_j.comp
    (Location.measurable_center.comp e.measurable_frequencyLaw))

omit [MeasurableMul₂ G] [MeasurableInv G] in
theorem center_mem_coset (μ : ProbabilityMeasure G) (z : G) :
    e.center μ z ∈ e.coset z := by
  change z * e.j _ / z ∈ e.ordinary
  rw [mul_div_cancel_left]
  exact ⟨_, rfl⟩

theorem center_mul_j (μ : ProbabilityMeasure G) (z : G) (v : ℂ)
    (h : (μ : Measure G) (e.coset z) ≠ 0) :
    e.center μ (z * e.j v) = e.center μ z := by
  rw [center, e.frequencyLaw_shift μ z v h, Location.center_translate, e.j_add,
    e.j_neg, center]
  simp [mul_assoc, mul_comm]

theorem center_eq_of_mem_coset (μ : ProbabilityMeasure G) {z z' : G}
    (hz : (μ : Measure G) (e.coset z) ≠ 0) (hz' : z' ∈ e.coset z) :
    e.center μ z' = e.center μ z := by
  obtain ⟨v, hv⟩ := (e.mem_ordinary_iff (z' / z)).mp hz'
  have he : z' = z * e.j v := by rw [hv]; simp [div_eq_mul_inv]
  rw [he]
  exact e.center_mul_j μ z v hz

omit [MeasurableMul₂ G] [MeasurableInv G] in
theorem quotient_center (μ : ProbabilityMeasure G) (z : G) :
    (QuotientGroup.mk (e.center μ z) : G ⧸ e.ordinary) = QuotientGroup.mk z :=
  QuotientGroup.eq_iff_div_mem.mpr (e.center_mem_coset μ z)

theorem center_eq_iff (μ : ProbabilityMeasure G) {z z' : G}
    (hz : (μ : Measure G) (e.coset z) ≠ 0) :
    e.center μ z' = e.center μ z ↔ z' ∈ e.coset z := by
  constructor
  · intro h
    change z' / z ∈ e.ordinary
    apply QuotientGroup.eq_iff_div_mem.mp
    rw [← e.quotient_center μ z', ← e.quotient_center μ z, h]
  · exact e.center_eq_of_mem_coset μ hz

omit [MeasurableMul₂ G] [MeasurableInv G] in
theorem center_mem_ordinary_iff (μ : ProbabilityMeasure G) (z : G) :
    e.center μ z ∈ e.ordinary ↔ z ∈ e.ordinary := by
  rw [← QuotientGroup.eq_one_iff, e.quotient_center, QuotientGroup.eq_one_iff]

theorem preimage_center_singleton (μ : ProbabilityMeasure G) {z : G}
    (hz : (μ : Measure G) (e.coset z) ≠ 0) :
    (e.center μ) ⁻¹' {e.center μ z} = e.coset z := by
  ext z'
  exact e.center_eq_iff μ hz

theorem measurable_center_fixed (μ : ProbabilityMeasure G) : Measurable (e.center μ) :=
  e.measurable_center.comp (measurable_const.prodMk measurable_id)

variable (T : G ≃* G) (O : ℂ ≃ₗᵢ[ℝ] ℂ)
  (hT : Measurable T) (he : ∀ t : ℂ, T (e.j t) = e.j (O t))

include he

omit [MeasurableMul₂ G] [MeasurableInv G] in
theorem equiv_mem_ordinary_iff (d : G) : T d ∈ e.ordinary ↔ d ∈ e.ordinary := by
  constructor
  · rintro ⟨t, ht⟩
    refine ⟨Multiplicative.ofAdd (O.symm (Multiplicative.toAdd t)), ?_⟩
    change e.j (O.symm _) = d
    apply T.injective
    rw [he, O.apply_symm_apply]
    exact ht
  · rintro ⟨t, rfl⟩
    exact (e.mem_ordinary_iff _).mpr ⟨O (Multiplicative.toAdd t), (he _).symm⟩

omit [MeasurableMul₂ G] [MeasurableInv G] in
theorem preimage_coset_equiv (z : G) : T ⁻¹' e.coset (T z) = e.coset z := by
  ext d
  change T d / T z ∈ e.ordinary ↔ d / z ∈ e.ordinary
  rw [← T.map_div]
  exact e.equiv_mem_ordinary_iff T O he _

omit [MeasurableMul₂ G] [MeasurableInv G] in
theorem coordinate_equiv {d : G} (hd : d ∈ e.ordinary) :
    e.coordinate (T d) = O (e.coordinate d) := by
  obtain ⟨t, rfl⟩ := (e.mem_ordinary_iff d).mp hd
  rw [he, e.coordinate_j, e.coordinate_j]

include hT in
theorem frequencyMeasure_equiv (μ : Measure G) (z : G) :
    e.frequencyMeasure (μ.map T) (T z) = (e.frequencyMeasure μ z).map O := by
  rw [frequencyMeasure, Measure.restrict_map hT (e.measurableSet_coset _),
    e.preimage_coset_equiv T O he,
    Measure.map_map (show Measurable (fun d : G => e.coordinate (d / T z)) from
      e.measurable_coordinate.comp (measurable_id.div_const (T z))) hT,
    frequencyMeasure,
    Measure.map_map O.continuous.measurable
      (show Measurable (fun d : G => e.coordinate (d / z)) from
        e.measurable_coordinate.comp (measurable_id.div_const z))]
  apply Measure.map_congr
  filter_upwards [ae_restrict_mem (e.measurableSet_coset z)] with d hd
  change e.coordinate (T d / T z) = O (e.coordinate (d / z))
  rw [← T.map_div]
  exact e.coordinate_equiv T O he hd

include hT in
theorem frequencyLaw_equiv (μ : ProbabilityMeasure G) (z : G)
    (hz : (μ : Measure G) (e.coset z) ≠ 0) :
    e.frequencyLaw (μ.map T) (T z) =
      (e.frequencyLaw μ z).map O := by
  apply Subtype.ext
  change (e.frequencyLaw (μ.map T) (T z) : Measure ℂ) =
    Measure.map O (e.frequencyLaw μ z : Measure ℂ)
  rw [e.frequencyLaw_measure, e.frequencyLaw_measure, ProbabilityMeasure.toMeasure_map,
    Measure.map_apply hT (e.measurableSet_coset _), e.preimage_coset_equiv T O he,
    ]
  simp only [ite_eq_right hz]
  rw [Measure.map_smul _ O.continuous.aemeasurable,
    e.frequencyMeasure_equiv T O hT he]

include hT in
theorem center_equivariant (μ : ProbabilityMeasure G) (z : G)
    (hz : (μ : Measure G) (e.coset z) ≠ 0) :
    e.center (μ.map T) (T z) = T (e.center μ z) := by
  rw [center, e.frequencyLaw_equiv T O hT he μ z hz, Location.center_orthogonal,
    center, T.map_mul, he]

end Embedding
end EuclideanFiveColor.CosetCenter

end

end OAI


==> anc/erdos-1070/lean/OAI/MeasureTheory/CompactFactors/ConditionalLimits.lean <==
import OAI.MeasureTheory.CompactFactors.Approximation

namespace OAI

noncomputable section

open scoped ComplexConjugate
open scoped BigOperators
open scoped BigOperators BoundedContinuousFunction
open Filter Topology
open MeasureTheory Filter
open scoped ENNReal ComplexConjugate
open MeasureTheory ProbabilityTheory
open scoped ComplexConjugate
open scoped BigOperators
open scoped BigOperators
open Polynomial
open MeasureTheory
open scoped BigOperators
open MeasureTheory
open scoped BigOperators
open MeasureTheory
open MeasureTheory ProbabilityTheory
open scoped BigOperators
open MeasureTheory
open scoped BigOperators ComplexConjugate
open MeasureTheory ProbabilityTheory
open scoped ENNReal BigOperators
open MeasureTheory Filter
open scoped Topology ENNReal NNReal
open MeasureTheory
open scoped ENNReal
open MeasureTheory ProbabilityTheory
open scoped ENNReal
open MeasureTheory ProbabilityTheory

/-! Bounded finite-dimensional L² approximation at a generated limit factor.
The filtration is the pullback of an increasing sequence of earlier factors;
no martingale convergence theorem beyond Mathlib is assumed. -/
namespace EuclideanFiveColor.LimitDensity
open MeasureTheory Filter
open scoped Topology BigOperators
variable {Y : Type*} [mY : MeasurableSpace Y]

def clip (C t : ℝ) : ℝ := max (-C) (min C t)
lemma clip_bound {C : ℝ} (hC : 0 ≤ C) (t : ℝ) : |clip C t| ≤ C := by
  rw [abs_le]
  exact ⟨le_max_left _ _, max_le (by linarith) (min_le_left _ _)⟩
lemma clip_eq {C t : ℝ} (ht : |t| ≤ C) : clip C t = t := by
  obtain ⟨hl, hu⟩ := abs_le.mp ht
  simp only [clip, min_eq_right hu, max_eq_right hl]
lemma continuous_clip (C : ℝ) : Continuous (clip C) := by
  unfold clip
  fun_prop

/-- A bounded vector measurable for a generated join is an L² limit of
uniformly bounded functions measurable at finite stages. -/
theorem bounded_vector_approximation
    (ν : Measure Y) [IsProbabilityMeasure ν] (ℱ : Filtration ℕ mY)
    (m : ℕ) (H : Y → Fin m → ℂ) (hH : Measurable[⨆ n, ℱ n] H)
    (C : ℝ) (hC : 0 ≤ C) (hbound : ∀ y, ‖H y‖ ≤ C) :
    ∃ Hn : ℕ → Y → Fin m → ℂ,
      (∀ n, Measurable[ℱ n] (Hn n)) ∧
      (∀ n y, ‖Hn n y‖ ≤ 2*C) ∧
      (∀ n, Integrable (fun y => dist (H y) (Hn n y)^2) ν) ∧
      Tendsto (fun n => ∫ y, dist (H y) (Hn n y)^2 ∂ν) atTop (𝓝 0) := by
  classical
  have hle : (⨆ n, ℱ n) ≤ mY := iSup_le fun n => ℱ.le n
  have hHm : Measurable H := hH.mono hle le_rfl
  let R : Fin m → Y → ℝ := fun j y => (H y j).re
  let I : Fin m → Y → ℝ := fun j y => (H y j).im
  have hR (j : Fin m) : Measurable[⨆ n, ℱ n] (R j) := by
    let : MeasurableSpace Y := ⨆ n, ℱ n
    exact Complex.measurable_re.comp ((measurable_pi_iff.mp hH) j)
  have hI (j : Fin m) : Measurable[⨆ n, ℱ n] (I j) := by
    let : MeasurableSpace Y := ⨆ n, ℱ n
    exact Complex.measurable_im.comp ((measurable_pi_iff.mp hH) j)
  have hRB (j : Fin m) (y : Y) : |R j y| ≤ C :=
    (Complex.abs_re_le_norm _).trans ((norm_le_pi_norm (H y) j).trans (hbound y))
  have hIB (j : Fin m) (y : Y) : |I j y| ≤ C :=
    (Complex.abs_im_le_norm _).trans ((norm_le_pi_norm (H y) j).trans (hbound y))
  have hRi (j : Fin m) : Integrable (R j) ν :=
    Integrable.of_bound ((hR j).mono hle le_rfl).aestronglyMeasurable C
      (Filter.Eventually.of_forall fun y => by simpa only [Real.norm_eq_abs] using hRB j y)
  have hIi (j : Fin m) : Integrable (I j) ν :=
    Integrable.of_bound ((hI j).mono hle le_rfl).aestronglyMeasurable C
      (Filter.Eventually.of_forall fun y => by simpa only [Real.norm_eq_abs] using hIB j y)
  let Hn : ℕ → Y → Fin m → ℂ := fun n y j =>
    (clip C ((ν[R j | ℱ n]) y) : ℂ) + Complex.I * (clip C ((ν[I j | ℱ n]) y) : ℂ)
  have hHn (n : ℕ) : Measurable[ℱ n] (Hn n) := by
    let : MeasurableSpace Y := ℱ n
    apply Measurable.of_eval
    intro j
    exact ((Complex.measurable_ofReal.comp ((continuous_clip C).measurable.comp
      stronglyMeasurable_condExp.measurable))).add
      (measurable_const.mul (Complex.measurable_ofReal.comp ((continuous_clip C).measurable.comp
        stronglyMeasurable_condExp.measurable)))
  have hBn (n : ℕ) (y : Y) : ‖Hn n y‖ ≤ 2*C := by
    rw [pi_norm_le_iff_of_nonneg (by positivity)]
    intro j
    calc
      ‖Hn n y j‖ ≤ ‖(clip C ((ν[R j | ℱ n]) y) : ℂ)‖ +
          ‖Complex.I * (clip C ((ν[I j | ℱ n]) y) : ℂ)‖ := norm_add_le _ _
      _ = |clip C ((ν[R j | ℱ n]) y)| + |clip C ((ν[I j | ℱ n]) y)| := by
        simp only [norm_mul, Complex.norm_I, one_mul, Complex.norm_real, Real.norm_eq_abs]
      _ ≤ 2*C := by linarith [clip_bound hC ((ν[R j | ℱ n]) y), clip_bound hC ((ν[I j | ℱ n]) y)]
  have hconv : ∀ᵐ y ∂ν, Tendsto (fun n => Hn n y) atTop (𝓝 (H y)) := by
    have hr (j : Fin m) := (hRi j).tendsto_ae_condExp (hR j).stronglyMeasurable
    have hi (j : Fin m) := (hIi j).tendsto_ae_condExp (hI j).stronglyMeasurable
    filter_upwards [ae_all_iff.mpr hr, ae_all_iff.mpr hi] with y hyr hyi
    apply tendsto_pi_nhds.mpr
    intro j
    have hr' := (continuous_clip C).continuousAt.tendsto.comp (hyr j)
    have hi' := (continuous_clip C).continuousAt.tendsto.comp (hyi j)
    rw [clip_eq (hRB j y)] at hr'
    rw [clip_eq (hIB j y)] at hi'
    have ht := (Complex.continuous_ofReal.continuousAt.tendsto.comp hr').add
      ((Complex.continuous_ofReal.continuousAt.tendsto.comp hi').const_mul Complex.I)
    convert ht using 1
    · rfl
    · simp only [R, I, Complex.re_add_im, mul_comm Complex.I]
  have hdist (n : ℕ) (y : Y) : dist (H y) (Hn n y)^2 ≤ (3*C)^2 := by
    have hd : dist (H y) (Hn n y) ≤ 3*C :=
      (dist_le_norm_add_norm _ _).trans (by linarith [hbound y, hBn n y])
    exact pow_le_pow_left₀ dist_nonneg hd 2
  have hint (n : ℕ) : Integrable (fun y => dist (H y) (Hn n y)^2) ν :=
    Integrable.of_bound ((hHm.dist ((hHn n).mono (ℱ.le n) le_rfl)).pow_const 2).aestronglyMeasurable
      ((3*C)^2) (Filter.Eventually.of_forall fun y => by
        simpa only [Real.norm_eq_abs, abs_sq] using hdist n y)
  refine ⟨Hn, hHn, hBn, hint, ?_⟩
  simpa only [integral_zero] using tendsto_integral_of_dominated_convergence
    (f := fun _ : Y => (0 : ℝ)) (fun _ : Y => (3*C)^2)
    (fun n => (hint n).aestronglyMeasurable) (integrable_const _) (fun n =>
      Filter.Eventually.of_forall fun y => by simpa only [Real.norm_eq_abs, abs_sq] using hdist n y)
    (hconv.mono fun y hy => by
      have ht := ((tendsto_const_nhds : Tendsto (fun _ : ℕ => H y) atTop (𝓝 (H y))).dist hy).pow 2
      simpa only [dist_self, zero_pow (by norm_num : (2 : ℕ) ≠ 0)] using ht)

/-- At a generated limit factor, one earlier factor carries a bounded
finite-vector approximant, with a pointwise bounded measurable representative. -/
theorem generated_factor_approximation
    {Z : ℕ → Type*} [∀ n, MeasurableSpace (Z n)]
    (ν : Measure Y) [IsProbabilityMeasure ν] (p : ∀ n, Y → Z n)
    (hp : ∀ n, Measurable (p n))
    (hmono : Monotone (fun n => (inferInstance : MeasurableSpace (Z n)).comap (p n)))
    (hgen : (⨆ n, (inferInstance : MeasurableSpace (Z n)).comap (p n)) = mY)
    (m : ℕ) (H : Y → Fin m → ℂ) (hH : Measurable H)
    (C : ℝ) (hC : 0 ≤ C) (hbound : ∀ y, ‖H y‖ ≤ C)
    (ε : ℝ) (hε : 0 < ε) :
    ∃ n, ∃ H₀ : Z n → Fin m → ℂ, Measurable H₀ ∧ (∀ z, ‖H₀ z‖ ≤ 2*C) ∧
      Integrable (fun y => dist (H y) (H₀ (p n y))^2) ν ∧
      (∫ y, dist (H y) (H₀ (p n y))^2 ∂ν) < ε^2 := by
  classical
  let ℱ : Filtration ℕ mY := ⟨fun n => (inferInstance : MeasurableSpace (Z n)).comap (p n),
    hmono, fun n => (hp n).comap_le⟩
  have hHg : Measurable[⨆ n, ℱ n] H := by
    change Measurable[⨆ n, (inferInstance : MeasurableSpace (Z n)).comap (p n)] H
    rwa [hgen]
  obtain ⟨Hn, hHn, hBn, hint, hlim⟩ := bounded_vector_approximation ν ℱ m H hHg C hC hbound
  obtain ⟨n, hn⟩ := (hlim.eventually (gt_mem_nhds (sq_pos_of_pos hε))).exists
  obtain ⟨H', hH', heq⟩ := (hHn n).exists_eq_measurable_comp
  let H₀ : Z n → Fin m → ℂ := fun z => if ‖H' z‖ ≤ 2*C then H' z else 0
  have hH₀ : Measurable H₀ := hH'.piecewise (measurableSet_le hH'.norm measurable_const) measurable_const
  have hB₀ (z : Z n) : ‖H₀ z‖ ≤ 2*C := by
    by_cases hz : ‖H' z‖ ≤ 2*C
    · simpa only [H₀, ite_eq_left hz] using hz
    · simp only [H₀, ite_eq_right hz, norm_zero]; positivity
  have heq₀ (y : Y) : H₀ (p n y) = Hn n y := by
    have hy := congrFun heq y
    simp only [Function.comp_apply] at hy
    have hb : ‖H' (p n y)‖ ≤ 2*C := hy ▸ hBn n y
    simpa only [H₀, ite_eq_left hb] using hy.symm
  refine ⟨n, H₀, hH₀, hB₀, ?_, ?_⟩
  · simpa only [heq₀] using hint n
  · simpa only [heq₀] using hn

end EuclideanFiveColor.LimitDensity

namespace PlaneFiveColor.Spectral

section
open MeasureTheory ProbabilityTheory EuclideanFiveColor
open scoped BigOperators ENNReal
variable {X Y W : Type*} [MeasurableSpace X] [MeasurableSpace Y] [MeasurableSpace W]
  [MulAction K X] [MulAction K Y]
  [MeasurableConstSMul K X] [MeasurableConstSMul K Y]

omit [MulAction K X] [MulAction K Y] [MeasurableConstSMul K X] [MeasurableConstSMul K Y] in
lemma bounded_phase_encoding
    (μ : Measure X) [IsProbabilityMeasure μ] (p : X → Y) (b : X → D)
    (m : ℕ) (hm : 0 < m) (g : Y → Fin m → D)
    (hg : ∀ᵐ y ∂μ.map p, condDistrib b p μ y =
      (m : ℝ≥0∞)⁻¹ • ∑ i, Measure.dirac (g y i)) :
    ∃ H : Y → Fin m → ℂ, Measurable H ∧ (∃ A : ℝ, 0 ≤ A ∧ ∀ y, ‖H y‖ ≤ A) ∧
      H =ᵐ[μ.map p] PhaseEncoding.kernelEncoding (condDistrib b p μ) (fun d => (eval 1 d : ℂ)) m := by
  classical
  let H₀ : Y → Fin m → ℂ := PhaseEncoding.kernelEncoding (condDistrib b p μ)
    (fun d => (eval 1 d : ℂ)) m
  have hH₀ : Measurable H₀ :=
    PhaseEncoding.measurable_kernelEncoding _ _ (measurable_eval_coe 1) m
  obtain ⟨A, hA⟩ := PhaseEncoding.exists_encoding_bound m
  have hHB : ∀ᵐ y ∂μ.map p, ‖H₀ y‖ ≤ max A 0 := by
    filter_upwards [hg] with y hy
    have he := PhaseEncoding.kernelEncoding_eq_encoding (condDistrib b p μ) (eval 1) m hm y (g y) hy
    change ‖PhaseEncoding.kernelEncoding (condDistrib b p μ) (fun d => (eval 1 d : ℂ)) m y‖ ≤ max A 0
    rw [he]
    exact (hA (fun i => eval 1 (g y i))).trans (le_max_left _ _)
  let H : Y → Fin m → ℂ := fun y => if ‖H₀ y‖ ≤ max A 0 then H₀ y else 0
  have hH : Measurable H := hH₀.piecewise (measurableSet_le hH₀.norm measurable_const) measurable_const
  have hHbound : ∀ y, ‖H y‖ ≤ max A 0 := by
    intro y
    by_cases hy : ‖H₀ y‖ ≤ max A 0
    · simpa only [H, ite_eq_left hy] using hy
    · simp only [H, ite_eq_right hy, norm_zero]
      exact le_max_right _ _
  exact ⟨H, hH, ⟨max A 0, le_max_right _ _, hHbound⟩, hHB.mono fun y hy => ite_eq_left hy⟩

lemma finite_encoding_at_of_approximation
    (μ : Measure X) [IsProbabilityMeasure μ] [SMulInvariantMeasure K X μ]
    (p : X → Y) (q : Y → W) (b : X → D)
    (hp : Measurable p) (hb : Measurable b)
    (hpe : ∀ k : K, ∀ᵐ x ∂μ, p (k • x) = k • p x)
    (hbe : ∀ k : K, ∀ᵐ x ∂μ, b (k • x) = k • b x)
    (m : ℕ) (H : Y → Fin m → ℂ)
    (hHeq : H =ᵐ[μ.map p] PhaseEncoding.kernelEncoding (condDistrib b p μ) (fun d => (eval 1 d : ℂ)) m)
    (γ : ℝ) (ha : CompactApproximation.At (K := K) (μ.map p) q m H γ) :
    FiniteEncodingApproximationAt μ p q b m γ := by
  classical
  let : IsProbabilityMeasure (μ.map p) := inferInstance
  obtain ⟨r, B, C, Hf, hB, hC, _hHm, hHf, ha⟩ := ha
  refine ⟨r, B, C, Hf, hB, hC, hHf, ?_⟩
  intro k
  obtain ⟨a, _ham, hab, hai, hae⟩ := ha k
  have hker := KernelSupport.condDistrib_equivariant μ b p hb hp
    (MeasurableEquiv.smul k) (MeasurableEquiv.smul k) (fun d : D => k • d)
    (measurable_const_smul k) (measurePreserving_smul k μ) (hpe k) (hbe k)
  have hcov := PhaseEncoding.kernelEncoding_covariance (μ.map p) (condDistrib b p μ)
    (fun y : Y => k • y) (fun d : D => k • d) (measurable_const_smul k)
    (fun d => (eval 1 d : ℂ)) (measurable_eval_coe 1) m hker
  have heq : ∀ᵐ y ∂μ.map p, H (k • y) =
      PhaseEncoding.kernelEncoding (condDistrib b p μ) (fun d => (eval (kCoeff k) d : ℂ)) m y := by
    filter_upwards [(KernelSupport.factor_smul_preserving μ p hp hpe k).quasiMeasurePreserving.ae hHeq,
      hcov] with y hy hc'
    exact hy.trans (by simpa only [Function.comp_def, eval_smul_one] using hc')
  have he : (fun y => dist (H (k • y)) (∑ i, a (q y) i • Hf i y)^2) =ᵐ[μ.map p]
      (fun y => dist (PhaseEncoding.kernelEncoding (condDistrib b p μ)
        (fun d => (eval (kCoeff k) d : ℂ)) m y) (∑ i, a (q y) i • Hf i y)^2) := by
    filter_upwards [heq] with y hy
    rw [hy]
  have hai' := hai.congr he
  refine ⟨a, hab, hai'.comp_measurable hp, ?_⟩
  rw [← integral_map hp.aemeasurable hai'.aestronglyMeasurable,
    ← integral_congr_ae he]
  exact hae

end

open MeasureTheory ProbabilityTheory EuclideanFiveColor
open scoped BigOperators ENNReal
variable {X Y : Type*} [MeasurableSpace X] [MeasurableSpace Y]
  [StandardBorelSpace X] [Nonempty X] [StandardBorelSpace Y] [Nonempty Y]
  [MulAction K X] [MulAction K Y]
  [MeasurableConstSMul K X] [MeasurableConstSMul K Y]

omit [StandardBorelSpace Y] [Nonempty Y] in
/-- The source limit implication: a generated increasing sequence of earlier
compact successor factors supplies the requisite single approximation precision.
The induction hypothesis is universal in the recentered wild map. -/
theorem relative_singularity_limit
    {Z W : ℕ → Type*} [∀ n, MeasurableSpace (Z n)] [∀ n, MeasurableSpace (W n)]
    [∀ n, StandardBorelSpace (W n)] [∀ n, Nonempty (W n)]
    [∀ n, MulAction K (Z n)] [∀ n, MulAction K (W n)]
    [∀ n, MeasurableConstSMul K (Z n)] [∀ n, MeasurableConstSMul K (W n)]
    (μ : Measure X) [IsProbabilityMeasure μ] [ErgodicSMul K X μ]
    (d : X → D) (p : X → Y) (v : ∀ n, Y → Z n) (q : ∀ n, Z n → W n)
    (hd : Measurable d) (hp : Measurable p)
    (hv : ∀ n, Measurable (v n)) (hq : ∀ n, Measurable (q n))
    (hde : ∀ k : K, ∀ᵐ x ∂μ, d (k • x) = k • d x)
    (hpe : ∀ k : K, ∀ᵐ x ∂μ, p (k • x) = k • p x)
    (hve : ∀ n, ∀ k : K, ∀ᵐ y ∂μ.map p, v n (k • y) = k • v n y)
    (hqe : ∀ n, ∀ k : K, ∀ᵐ z ∂(μ.map p).map (v n), q n (k • z) = k • q n z)
    (hmono : Monotone (fun n => (inferInstance : MeasurableSpace (Z n)).comap (v n)))
    (hgen : (⨆ n, (inferInstance : MeasurableSpace (Z n)).comap (v n)) = (inferInstance : MeasurableSpace Y))
    (hwild : IsWild (μ.map d))
    (hc : ∀ n, CompactApproximation.Scalar (K := K) ((μ.map p).map (v n)) (q n))
    (hprev : ∀ n, ∀ b : X → D, Measurable b →
      (∀ k : K, ∀ᵐ x ∂μ, b (k • x) = k • b x) → IsWild (μ.map b) →
      DifferenceFourier.differenceLaw (μ.map ((q n ∘ v n) ∘ p))
        (condDistrib b ((q n ∘ v n) ∘ p) μ) C = 0) :
    DifferenceFourier.differenceLaw (μ.map p) (condDistrib d p μ) C = 0 := by
  classical
  let : IsProbabilityMeasure (μ.map p) := inferInstance
  by_contra hn
  have hpos : 0 < RelativeCenters.differenceLaw (μ.map p) (condDistrib d p μ) C :=
    pos_iff_ne_zero.mpr hn
  obtain ⟨b, hb, hbe, hbw, a, ha, hf⟩ := exact_finite_center_reduction μ d p hd hp hde hpe hwild hpos
  obtain ⟨m, hm, g, hg⟩ := UniformEnumeration.constant_uniform_lists (μ.map p)
    (condDistrib b p μ) a ha (hf.mono fun y ⟨S, hS, hSa, hSupp, hcS, _⟩ =>
      ⟨S, hS, hSa, hSupp, hcS⟩)
  obtain ⟨ρ, c, N, hρ, hc', hN, harc⟩ := SmallArc.exists_small_arc_constants m hm
  let γ : ℝ := ((ρ^m/(m : ℝ))/100)/100
  have hγ : 0 < γ := by dsimp [γ]; positivity
  obtain ⟨H, hH, ⟨A, hA, hHB⟩, hHeq⟩ := bounded_phase_encoding μ p b m hm g hg
  obtain ⟨n, H₀, hH₀, hH₀B, hi, he⟩ := LimitDensity.generated_factor_approximation
    (μ.map p) v hv hmono hgen m H hH A hA hHB (γ/2) (by positivity)
  let : IsProbabilityMeasure ((μ.map p).map (v n)) := inferInstance
  have hvector := CompactApproximation.vector_of_scalar ((μ.map p).map (v n)) (q n) (hq n) (hc n)
  have happ := CompactApproximation.lift_at (μ.map p) (v n) (q n) (hv n) (hq n)
    (KernelSupport.factor_smul_preserving μ p hp hpe) (hve n) m H H₀ hH hH₀
    ⟨2*A, hH₀B⟩ γ hγ hi he hvector
  have henc := finite_encoding_at_of_approximation μ p (q n ∘ v n) b hp hb hpe hbe m H hHeq γ happ
  have heqv (k : K) : ∀ᵐ x ∂μ, ((q n ∘ v n) ∘ p) (k • x) = k • ((q n ∘ v n) ∘ p) x := by
    have hqp : ∀ᵐ y ∂μ.map p, q n (v n (k • y)) = k • q n (v n y) := by
      filter_upwards [hve n k, ae_of_ae_map (hv n).aemeasurable (hqe n k)] with y hy hz
      rw [hy, hz]
    filter_upwards [hpe k, ae_of_ae_map hp.aemeasurable hqp] with x hx hy
    simp only [Function.comp_def, hx, hy]
  have hpwild : IsWild (DifferenceFourier.differenceLaw (μ.map ((q n ∘ v n) ∘ p))
      (condDistrib b ((q n ∘ v n) ∘ p) μ)) :=
    ⟨relative_difference_invariant μ b ((q n ∘ v n) ∘ p) hb ((hq n).comp ((hv n).comp hp)) hbe heqv,
      hprev n b hb hbe hbw⟩
  exact finite_uniform_precision_contradiction μ p (q n ∘ v n) b hp ((hq n).comp (hv n)) hb m hm g hg
    hpwild ρ c N hρ hc' hN harc henc

end PlaneFiveColor.Spectral

namespace EuclideanFiveColor.ConditionalBase
open MeasureTheory ProbabilityTheory
variable {X Y G : Type*} [MeasurableSpace X] [MeasurableSpace Y]
  [MeasurableSpace G] [StandardBorelSpace G] [Nonempty G]
lemma condDistrib_given_const (μ : Measure X) [IsProbabilityMeasure μ]
    (b : X → G) (hb : Measurable b) (y₀ : Y) :
    condDistrib b (fun _ => y₀) μ y₀ = μ.map b := by
  have h := condDistrib_comp_map (μ := μ) (X := fun _ : X => y₀) measurable_const.aemeasurable hb.aemeasurable
  simpa only [Measure.map_const, measure_univ, one_smul,
    Measure.dirac_bind (condDistrib b (fun _ => y₀) μ).measurable] using h

lemma prod_given_const (μ : Measure X) [IsProbabilityMeasure μ]
    (b : X → G) (hb : Measurable b) (y₀ : Y) :
    ((condDistrib b (fun _ => y₀) μ ×ₖ condDistrib b (fun _ => y₀) μ) ∘ₘ μ.map (fun _ => y₀)) =
      (μ.map b).prod (μ.map b) := by
  rw [Measure.map_const, measure_univ, one_smul,
    Measure.dirac_bind (condDistrib b (fun _ => y₀) μ ×ₖ condDistrib b (fun _ => y₀) μ).measurable,
    Kernel.prod_apply, condDistrib_given_const μ b hb y₀]
end EuclideanFiveColor.ConditionalBase

namespace PlaneFiveColor.Spectral

section
open MeasureTheory ProbabilityTheory EuclideanFiveColor
variable {X Y : Type*} [MeasurableSpace X] [MeasurableSpace Y]
lemma relative_singularity_base (μ : Measure X) [IsProbabilityMeasure μ]
    (b : X → D) (hb : Measurable b) (y₀ : Y) (hw : IsWild (μ.map b)) :
    DifferenceFourier.differenceLaw (μ.map (fun _ : X => y₀))
      (condDistrib b (fun _ : X => y₀) μ) C = 0 := by
  let : IsProbabilityMeasure (μ.map b) := inferInstance
  rw [DifferenceFourier.differenceLaw, ConditionalBase.prod_given_const μ b hb y₀,
    Measure.map_apply (f := fun p : D × D => p.1 / p.2) (measurable_fst.div measurable_snd) measurableSet_C]
  exact wild_independent_difference (μ.map b) hw
end
open MeasureTheory ProbabilityTheory EuclideanFiveColor
open scoped BigOperators ENNReal
local instance : MeasurableSpace Circle := borel Circle
local instance : BorelSpace Circle := ⟨rfl⟩
variable {X Y W : Type*} [MeasurableSpace X] [StandardBorelSpace X] [Nonempty X]
  [MeasurableSpace Y] [StandardBorelSpace Y] [Nonempty Y]
  [MeasurableSpace W] [StandardBorelSpace W] [Nonempty W]

def AmbientEncodingAt (μ : Measure X) [IsProbabilityMeasure μ] (p : X → Y) (q : X → W)
    (b : X → D) (m : ℕ) (γ : ℝ) : Prop :=
  ∃ (r : ℕ) (B C : ℝ) (H : Fin r → X → Fin m → ℂ),
    0 ≤ B ∧ 0 ≤ C ∧ (∀ y, ∑ i, ‖H i y‖ ≤ C) ∧
    ∀ k : K, ∃ coeff : W → Fin r → ℂ,
      (∀ w, ‖coeff w‖ ≤ B) ∧
      Integrable (fun x => dist
        (PhaseEncoding.kernelEncoding (condDistrib b p μ)
          (fun d => (eval (kCoeff k) d : ℂ)) m (p x))
        (∑ i, coeff (q x) i • H i x) ^ 2) μ ∧
      (∫ x, dist
        (PhaseEncoding.kernelEncoding (condDistrib b p μ)
          (fun d => (eval (kCoeff k) d : ℂ)) m (p x))
        (∑ i, coeff (q x) i • H i x) ^ 2 ∂μ) < γ^2

omit [StandardBorelSpace Y] [Nonempty Y] in
theorem ambient_uniform_precision_contradiction
    (μ : Measure X) [IsProbabilityMeasure μ]
    (p : X → Y) (q : X → W) (b : X → D)
    (hp : Measurable p) (hq : Measurable q) (hb : Measurable b)
    (m : ℕ) (hm : 0 < m) (g : Y → Fin m → D)
    (hg : ∀ᵐ y ∂μ.map p, condDistrib b p μ y =
      (m : ℝ≥0∞)⁻¹ • ∑ i, Measure.dirac (g y i))
    (hwild : IsWild (DifferenceFourier.differenceLaw (μ.map (q))
      (condDistrib b (q) μ)))
    (ρ c : ℝ) (N : ℕ) (hρ : 0 < ρ) (hc : 0 < c) (hN : 0 < N)
    (harc : ∀ (ω : Measure Circle) [IsProbabilityMeasure ω],
      (∀ n, 0 < n → n ≤ N → ‖∫ w, (w : ℂ)^n ∂ω‖ < c) →
      ω.real {w | ‖(w : ℂ)-1‖ ≤ 4*ρ} < 1/(4*(m : ℝ)^2))
    (happrox : AmbientEncodingAt μ p q b m (((ρ^m/(m : ℝ))/100)/100)) : False := by
  classical
  let P : X → W := q
  have hP : Measurable P := hq
  let : IsProbabilityMeasure (μ.map P) := inferInstance
  let ν := DifferenceFourier.differenceLaw (μ.map P) (condDistrib b P μ)
  let : IsProbabilityMeasure ν := inferInstance
  have hn (a : E) : 0 ≤ (∫ d, (eval a d : ℂ) ∂ν).re := by
    rw [← predecessor_moment_sq μ P b hP hb a]
    exact integral_nonneg fun _ => sq_nonneg _
  let τ := (ρ^m/(m : ℝ))/100
  let γ := τ/100
  have hmr : (0 : ℝ) < m := Nat.cast_pos.mpr hm
  have hτ : 0 < τ := by dsimp [τ]; positivity
  have hτδ : 18*τ^2 < (ρ^m/(m : ℝ))^2/20 := by
    dsimp [τ]
    nlinarith [sq_pos_of_pos (div_pos (pow_pos hρ m) hmr)]
  obtain ⟨r, B, C, H, hB, hC, hH, happ⟩ := happrox
  choose coeff hcoeff hInt hErr using happ
  obtain ⟨L, bins, hbins⟩ := FiniteBins.bounded_coefficient_bins
    (V := Fin m → ℂ) r B C τ hC hτ
  let M := 20*(L+1)*m^2
  have hM : 2 ≤ M := by dsimp [M]; nlinarith [Nat.one_le_iff_ne_zero.mpr hm.ne']
  let : NeZero M := ⟨by omega⟩
  let T := MomentTest M N
  let ε := min 1 (c^2/(4*(Fintype.card T+1)))
  have hε : 0 < ε := by dsimp [ε]; apply lt_min (by norm_num); positivity
  have hε1 : ε ≤ 1 := min_le_left _ _
  obtain ⟨t, ht, htM, hTest⟩ := exists_simultaneous_moment_parameter ν hwild hn M N hM hN ε hε hε1
  let xs : Fin M → F := fun j => (j.val+1)*t
  have hxs (j : Fin M) : |(xs j : ℝ)| < 2 := by
    have hMr : (0 : ℝ) < M := Nat.cast_pos.mpr (by omega)
    have hj : (j.val+1 : ℝ) ≤ M := by exact_mod_cast j.isLt
    have hx : |(xs j : ℝ)| = (j.val+1 : ℝ)*|(t : ℝ)| := by
      simp [xs, abs_mul, abs_of_nonneg (show (0 : ℝ) ≤ j.val+1 by positivity)]
    rw [hx]
    have hmul := mul_lt_mul_of_pos_left htM (by positivity : (0 : ℝ) < j.val+1)
    have hbound : (j.val+1 : ℝ) * (1/(M : ℝ)) ≤ 1 := by
      rw [mul_one_div, div_le_one hMr]
      exact hj
    linarith
  choose u v huv using fun j => real_algebraic_sum_two_rotations (xs j) (hxs j)
  let β := condDistrib b p μ
  let enc : K → Y → Fin m → ℂ := fun k =>
    PhaseEncoding.kernelEncoding β (fun d => (eval (kCoeff k) d : ℂ)) m
  let Hp : Fin M → X → Fin m → ℂ := fun j x => enc (u j) (p x)
  let Hm : Fin M → X → Fin m → ℂ := fun j x => enc (v j) (p x)
  let Ap : Fin M → X → Fin m → ℂ := fun j x => ∑ i, coeff (u j) (P x) i • H i x
  let Am : Fin M → X → Fin m → ℂ := fun j x => ∑ i, coeff (v j) (P x) i • H i x
  let ap : Fin M → X → Circle := fun j x => eval (kCoeff (u j)) (b x)
  let am : Fin M → X → Circle := fun j x => eval (kCoeff (v j)) (b x)
  let zp : X → Fin M → Fin m → Circle := fun x j i => eval (kCoeff (u j)) (g (p x) i)
  let zm : X → Fin M → Fin m → Circle := fun x j i => eval (kCoeff (v j)) (g (p x) i)
  have henc : ∀ᵐ x ∂μ, ∀ j, PhaseEncoding.encoding (zp x j) = Hp j x ∧
      PhaseEncoding.encoding (zm x j) = Hm j x := by
    filter_upwards [ae_of_ae_map hp.aemeasurable hg] with x hx
    intro j
    exact ⟨(PhaseEncoding.kernelEncoding_eq_encoding β (eval (kCoeff (u j))) m hm (p x) (g (p x)) hx).symm,
      (PhaseEncoding.kernelEncoding_eq_encoding β (eval (kCoeff (v j))) m hm (p x) (g (p x)) hx).symm⟩
  have hmem : ∀ᵐ x ∂μ, ∀ j, (∃ i, ap j x = zp x j i) ∧ (∃ i, am j x = zm x j i) := by
    filter_upwards [SampledAtoms.ae_sampled_list μ p b hp hb hm g hg] with x hx
    obtain ⟨i, hi⟩ := hx
    intro j
    exact ⟨⟨i, congrArg (eval (kCoeff (u j))) hi⟩, ⟨i, congrArg (eval (kCoeff (v j))) hi⟩⟩
  let f : T → W → ℝ := fun z w =>
    ‖∫ x, (eval (momentArgument z * ofF t) (b x) : ℂ) ∂condDistrib id P μ w‖^2
  have hf (z : T) : Integrable (f z) (μ.map P) :=
    integrable_predecessor_moment_sq μ P b hP hb _
  have hfTest (z : T) : (∫ w, f z w ∂μ.map P) < ε := by
    rw [show (∫ w, f z w ∂μ.map P) =
      (∫ d, (eval (momentArgument z * ofF t) d : ℂ) ∂ν).re from
        predecessor_moment_sq μ P b hP hb _]
    exact hTest z
  have hfBudget : (∑ z, ∫ w, f z w ∂μ.map P)/(c^2) < 1/4 :=
    simultaneous_test_budget _ c hc hfTest
  have heBudget : 10*(∑ j, ((∫ x, dist (Hp j x) (Ap j x)^2 ∂μ) +
      (∫ x, dist (Hm j x) (Am j x)^2 ∂μ)))/((M : ℝ)*τ^2) < 1/4 := by
    have hs : (∑ j, ((∫ x, dist (Hp j x) (Ap j x)^2 ∂μ) +
        (∫ x, dist (Hm j x) (Am j x)^2 ∂μ))) < (M : ℝ)*(2*γ^2) := by
      calc
        _ < ∑ _j : Fin M, 2*γ^2 := Finset.sum_lt_sum_of_nonempty Finset.univ_nonempty
          (fun j _ => by
            have h1 : (∫ x, dist (Hp j x) (Ap j x)^2 ∂μ) < γ^2 := hErr (u j)
            have h2 : (∫ x, dist (Hm j x) (Am j x)^2 ∂μ) < γ^2 := hErr (v j)
            linarith)
        _ = _ := by simp
    have hMr : (0 : ℝ) < M := Nat.cast_pos.mpr (by omega)
    rw [div_lt_iff₀ (mul_pos hMr (sq_pos_of_pos hτ))]
    dsimp [γ] at hs
    nlinarith
  let arr : W → Fin M → {a : Fin 2 → Fin r → ℂ // ‖a‖ ≤ B} := fun w j =>
    ⟨![coeff (u j) w, coeff (v j) w], two_array_norm_bound (hcoeff _ _) (hcoeff _ _) hB⟩
  let bin : W → Fin M → Fin L := fun w j => bins (arr w j)
  have hlarge : (L : ℝ)*(10*m^2 : ℕ) < (9/10 : ℝ)*Fintype.card (Fin M) := by
    simp only [Fintype.card_fin]
    dsimp [M]
    push_cast
    nlinarith [sq_pos_of_pos hmr, Nat.cast_nonneg (α := ℝ) L]
  have hbin : ∀ᵐ w ∂μ.map P, ∀ i j, bin w i = bin w j →
      ∀ᵐ x ∂condDistrib id P μ w, dist (Ap i x) (Ap j x) ≤ τ ∧
        dist (Am i x) (Am j x) ≤ τ := by
    filter_upwards [ConditionalFiber.ae_in_own_fiber μ P hP] with w hw
    intro i j hij
    filter_upwards [hw] with x hx
    have hh := hbins (arr w i) (arr w j) hij (fun k => H k x) (hH x)
    have h0 := (hh 0).le
    have h1 := (hh 1).le
    change dist (∑ k, coeff (u i) (P x) k • H k x)
      (∑ k, coeff (u j) (P x) k • H k x) ≤ τ ∧
      dist (∑ k, coeff (v i) (P x) k • H k x)
      (∑ k, coeff (v j) (P x) k • H k x) ≤ τ
    rw [hx]
    exact ⟨h0, h1⟩
  have hupper : ∀ᵐ w ∂μ.map P, (∀ z, f z w < c^2) → ∀ i j, i ≠ j →
      (condDistrib id P μ w).real {x |
        dist ((ap i x : ℂ)*(am i x : ℂ)) ((ap j x : ℂ)*(am j x : ℂ)) ≤ 4*ρ}
        < 1/(4*(m : ℝ)^2) := by
    apply Filter.Eventually.of_forall
    intro w hw i j hij
    have hMom : ∀ n : ℕ, 0 < n → n ≤ N →
        ‖∫ x, (eval ((n : E)*(ofF (xs i)-ofF (xs j))) (b x) : ℂ)
          ∂condDistrib id P μ w‖ < c := by
      intro n hn hnN
      let z : T := (⟨n-1, by omega⟩, ⟨(i,j), hij⟩)
      have he : (n : E)*(ofF (xs i)-ofF (xs j)) = momentArgument z * ofF t := by
        have hnv : (n-1)+1 = n := by omega
        have hnv' : ((n-1 : ℕ) : E)+1=(n : E) := by exact_mod_cast hnv
        simp only [momentArgument, z, hnv']
        dsimp [xs]
        simp only [map_mul, map_add, map_natCast, map_one]
        ring
      have hh := hw z
      change ‖∫ x, (eval (momentArgument z * ofF t) (b x) : ℂ)
         ∂condDistrib id P μ w‖^2 < c^2 at hh
      rw [he]
      nlinarith [norm_nonneg (∫ x, (eval (momentArgument z * ofF t) (b x) : ℂ)
         ∂condDistrib id P μ w)]
    have hh := pair_collision_upper (condDistrib id P μ w) b hb
      (ofF (xs i)) (ofF (xs j)) m N ρ c harc hMom
    have he (j : Fin M) (x : X) : (ap j x : ℂ)*(am j x : ℂ) =
        (eval (ofF (xs j)) (b x) : ℂ) := by
      change (eval (kCoeff (u j)) (b x) : ℂ) * (eval (kCoeff (v j)) (b x) : ℂ) = _
      rw [huv j]
      exact congrArg (fun z : Circle => (z : ℂ)) (eval_add _ _ _).symm
    simpa only [he] using hh
  apply FiniteModule.common_fiber_contradiction μ P hP m hm ρ τ (c^2) hρ hτ
    (sq_pos_of_pos hc) hτδ Hp Hm Ap Am
    (fun j => (PhaseEncoding.measurable_kernelEncoding β _ (measurable_eval_coe _) m).comp hp)
    (fun j => (PhaseEncoding.measurable_kernelEncoding β _ (measurable_eval_coe _) m).comp hp)
    (fun j => hInt (u j)) (fun j => hInt (v j)) zp zm ap am
    (fun j => (measurable_eval _).comp hb) (fun j => (measurable_eval _).comp hb)
    henc hmem f hf (Filter.Eventually.of_forall (fun w z => sq_nonneg _))
    (by simp only [Fintype.card_fin]; linarith) L bin hlarge hbin hupper

end PlaneFiveColor.Spectral
namespace EuclideanFiveColor.CompactApproximation
open MeasureTheory
variable {K Y : Type*} [SMul K Y] [MeasurableSpace Y] [MeasurableConstSMul K Y]
lemma scalar_identity (ν : Measure Y) : Scalar (K := K) ν id := by
  intro H hH hB ε hε
  obtain ⟨B,hB⟩ := hB
  refine ⟨1, max 0 B, 1, fun _ _ => 1, le_max_left _ _, by norm_num,
    fun _ => measurable_const, fun _ => by simp, ?_⟩
  intro k
  refine ⟨fun y _ => H (k • y), Measurable.of_eval (fun _ => hH.comp (measurable_const_smul k)),
    fun y => ?_, ?_, ?_⟩
  · rw [pi_norm_le_iff_of_nonneg (le_max_left _ _)]
    exact fun _ => (hB _).trans (le_max_right _ _)
  · simp
  · simpa using sq_pos_of_pos hε
end EuclideanFiveColor.CompactApproximation

namespace PlaneFiveColor.Spectral

section
open MeasureTheory ProbabilityTheory EuclideanFiveColor
open scoped BigOperators ENNReal
variable {X Y W : Type*} [MeasurableSpace X] [MeasurableSpace Y] [MeasurableSpace W]
  [StandardBorelSpace X] [Nonempty X] [StandardBorelSpace Y] [Nonempty Y]
  [StandardBorelSpace W] [Nonempty W]
  [MulAction K X] [MulAction K Y] [MulAction K W]
  [MeasurableConstSMul K X] [MeasurableConstSMul K Y] [MeasurableConstSMul K W]

omit [StandardBorelSpace X] [Nonempty X] [StandardBorelSpace W] [Nonempty W]
  [StandardBorelSpace Y] [Nonempty Y] [MulAction K W] [MeasurableConstSMul K W] in
lemma ambient_encoding_of_at (μ : Measure X) [IsProbabilityMeasure μ]
    [ErgodicSMul K X μ] (p : X → Y) (q : X → W) (b : X → D)
    (hp : Measurable p) (hb : Measurable b)
    (hpe : ∀ k : K, ∀ᵐ x ∂μ, p (k • x) = k • p x)
    (hbe : ∀ k : K, ∀ᵐ x ∂μ, b (k • x) = k • b x)
    (m : ℕ) (H : Y → Fin m → ℂ)
    (hHeq : H =ᵐ[μ.map p] PhaseEncoding.kernelEncoding (condDistrib b p μ)
      (fun d => (eval 1 d : ℂ)) m)
    (γ : ℝ) (ha : CompactApproximation.At (K := K) μ q m (H ∘ p) γ) :
    AmbientEncodingAt μ p q b m γ := by
  obtain ⟨r, B, C, Hf, hB, hC, _hHm, hHf, ha⟩ := ha
  refine ⟨r, B, C, Hf, hB, hC, hHf, ?_⟩
  intro k
  obtain ⟨a, _ham, hab, hai, hae⟩ := ha k
  have hker := KernelSupport.condDistrib_equivariant μ b p hb hp
    (MeasurableEquiv.smul k) (MeasurableEquiv.smul k) (fun d : D => k • d)
    (measurable_const_smul k) (measurePreserving_smul k μ) (hpe k) (hbe k)
  have hcov := PhaseEncoding.kernelEncoding_covariance (μ.map p) (condDistrib b p μ)
    (fun y : Y => k • y) (fun d : D => k • d) (measurable_const_smul k)
    (fun d => (eval 1 d : ℂ)) (measurable_eval_coe 1) m hker
  have heq : ∀ᵐ x ∂μ, (H ∘ p) (k • x) =
      PhaseEncoding.kernelEncoding (condDistrib b p μ)
        (fun d => (eval (kCoeff k) d : ℂ)) m (p x) := by
    have he := (measurePreserving_smul k μ).quasiMeasurePreserving.ae
      (ae_of_ae_map hp.aemeasurable hHeq)
    filter_upwards [he, hpe k, ae_of_ae_map hp.aemeasurable hcov] with x hx hp' hc'
    dsimp only [Function.comp_apply]
    rw [hx, hp']
    simpa only [Function.comp_def, eval_smul_one] using hc'
  have he : (fun x => dist ((H ∘ p) (k • x)) (∑ i, a (q x) i • Hf i x)^2) =ᵐ[μ]
      (fun x => dist (PhaseEncoding.kernelEncoding (condDistrib b p μ)
        (fun d => (eval (kCoeff k) d : ℂ)) m (p x)) (∑ i, a (q x) i • Hf i x)^2) :=
    heq.mono fun x hx => by dsimp only at hx ⊢; rw [hx]
  exact ⟨a, hab, hai.congr he, by rw [← integral_congr_ae he]; exact hae⟩

omit [StandardBorelSpace Y] [Nonempty Y] in
/-- Relative singularity is closed under L² approximation by earlier factors,
with all comparisons made on the ambient probability space. This form avoids
choosing exactly commuting representatives at a countable tower join. -/
theorem relative_singularity_approximation
    (μ : Measure X) [IsProbabilityMeasure μ] [ErgodicSMul K X μ]
    (d : X → D) (p : X → Y) (hd : Measurable d) (hp : Measurable p)
    (hde : ∀ k : K, ∀ᵐ x ∂μ, d (k • x) = k • d x)
    (hpe : ∀ k : K, ∀ᵐ x ∂μ, p (k • x) = k • p x)
    (hwild : IsWild (μ.map d))
    (ha : ∀ (m : ℕ) (H : Y → Fin m → ℂ), Measurable H →
      (∃ A : ℝ, ∀ y, ‖H y‖ ≤ A) → ∀ ε : ℝ, 0 < ε →
      ∃ q : X → W, Measurable q ∧
        (∀ k : K, ∀ᵐ x ∂μ, q (k • x) = k • q x) ∧
        (∀ b : X → D, Measurable b →
          (∀ k : K, ∀ᵐ x ∂μ, b (k • x) = k • b x) → IsWild (μ.map b) →
          DifferenceFourier.differenceLaw (μ.map q) (condDistrib b q μ) C = 0) ∧
        ∃ H₀ : W → Fin m → ℂ, Measurable H₀ ∧ (∃ A : ℝ, ∀ w, ‖H₀ w‖ ≤ A) ∧
          Integrable (fun x => dist (H (p x)) (H₀ (q x))^2) μ ∧
          (∫ x, dist (H (p x)) (H₀ (q x))^2 ∂μ) < ε^2) :
    DifferenceFourier.differenceLaw (μ.map p) (condDistrib d p μ) C = 0 := by
  let : IsProbabilityMeasure (μ.map p) := inferInstance
  by_contra hn
  have hpos : 0 < RelativeCenters.differenceLaw (μ.map p) (condDistrib d p μ) C :=
    pos_iff_ne_zero.mpr hn
  obtain ⟨b, hb, hbe, hbw, a, ha', hf⟩ := exact_finite_center_reduction μ d p hd hp hde hpe hwild hpos
  obtain ⟨m, hm, g, hg⟩ := UniformEnumeration.constant_uniform_lists (μ.map p)
    (condDistrib b p μ) a ha' (hf.mono fun y ⟨S, hS, hSa, hSupp, hcS, _⟩ =>
      ⟨S, hS, hSa, hSupp, hcS⟩)
  obtain ⟨ρ, c, N, hρ, hc, hN, harc⟩ := SmallArc.exists_small_arc_constants m hm
  let γ : ℝ := ((ρ^m/(m : ℝ))/100)/100
  have hγ : 0 < γ := by dsimp [γ]; positivity
  obtain ⟨H, hH, ⟨A, _hA, hHB⟩, hHeq⟩ := bounded_phase_encoding μ p b m hm g hg
  obtain ⟨q, hq, hqe, hprev, H₀, hH₀, hH₀B, hi, he⟩ := ha m H hH ⟨A,hHB⟩ (γ/2) (by positivity)
  let : IsProbabilityMeasure (μ.map q) := inferInstance
  have happ := CompactApproximation.lift_at μ q id hq measurable_id
    (fun k => measurePreserving_smul k μ) hqe m (H ∘ p) H₀ (hH.comp hp) hH₀ hH₀B γ hγ hi he
    (CompactApproximation.vector_of_scalar (μ.map q) id measurable_id
      (CompactApproximation.scalar_identity (K := K) (μ.map q)))
  have henc := ambient_encoding_of_at μ p q b hp hb hpe hbe m H hHeq γ happ
  have hpwild : IsWild (DifferenceFourier.differenceLaw (μ.map q) (condDistrib b q μ)) :=
    ⟨relative_difference_invariant μ b q hb hq hbe hqe, hprev b hb hbe hbw⟩
  exact ambient_uniform_precision_contradiction μ p q b hp hq hb m hm g hg
    hpwild ρ c N hρ hc hN harc henc

end
open MeasureTheory ProbabilityTheory EuclideanFiveColor
variable {X Y W : Type*} [MeasurableSpace X] [MeasurableSpace Y] [MeasurableSpace W]
  [MulAction K X] [MulAction K Y] [MulAction K W]
  [MeasurableConstSMul K X] [MeasurableConstSMul K Y] [MeasurableConstSMul K W]

def UniversalGood (μ : Measure X) [IsProbabilityMeasure μ] (p : X → Y) : Prop :=
  ∀ d : X → D, Measurable d → (∀ k : K, ∀ᵐ x ∂μ, d (k • x) = k • d x) →
    IsWild (μ.map d) → DifferenceFourier.differenceLaw (μ.map p) (condDistrib d p μ) C = 0

lemma universalGood_of_factor [StandardBorelSpace X] [Nonempty X]
    [StandardBorelSpace W] [Nonempty W]
    (μ : Measure X) [IsProbabilityMeasure μ] [ErgodicSMul K X μ]
    (p : X → Y) (q : X → W) (r : W → Y)
    (hp : Measurable p) (hq : Measurable q) (hr : Measurable r)
    (hpe : ∀ k : K, ∀ᵐ x ∂μ, p (k • x) = k • p x)
    (hqe : ∀ k : K, ∀ᵐ x ∂μ, q (k • x) = k • q x)
    (he : p =ᵐ[μ] r ∘ q) (hg : UniversalGood μ q) : UniversalGood μ p := by
  intro d hd hde hw
  apply relative_singularity_approximation (W := W) μ d p hd hp hde hpe hw
  intro m H hH hB ε hε
  refine ⟨q, hq, hqe, hg, H ∘ r, hH.comp hr, ?_, ?_, ?_⟩
  · obtain ⟨B,hB⟩ := hB
    exact ⟨B, fun w => hB _⟩
  · apply (integrable_zero X ℝ μ).congr
    filter_upwards [he] with x hx
    simp only [hx, Function.comp_def, dist_self, zero_pow (by norm_num : (2 : ℕ) ≠ 0), Pi.zero_apply]
  · have he0 : (fun x => dist (H (p x)) ((H ∘ r) (q x))^2) =ᵐ[μ] 0 := by
      filter_upwards [he] with x hx
      simp only [hx, Function.comp_def, dist_self, zero_pow (by norm_num : (2 : ℕ) ≠ 0), Pi.zero_apply]
    rw [integral_congr_ae he0]
    simp only [Pi.zero_apply, integral_zero]
    exact sq_pos_of_pos hε

end PlaneFiveColor.Spectral

end

end OAI


==> anc/erdos-1070/lean/OAI/MeasureTheory/CompactFactors/ConditionalSelection.lean <==
import OAI.Analysis.PlaneSpectrum.PhaseCollision

namespace OAI

noncomputable section

open scoped ComplexConjugate
open scoped BigOperators
open scoped BigOperators BoundedContinuousFunction
open Filter Topology
open MeasureTheory Filter
open scoped ENNReal ComplexConjugate
open MeasureTheory ProbabilityTheory
open scoped ComplexConjugate
open scoped BigOperators
open scoped BigOperators
open Polynomial
open MeasureTheory
open scoped BigOperators

open MeasureTheory
open scoped BigOperators
namespace EuclideanFiveColor.GoodFiber

variable {W ι T : Type*} [MeasurableSpace W] [Fintype ι] [Nonempty ι] [Fintype T]

omit [Fintype ι] [Nonempty ι] [Fintype T] in
theorem exists_lt_on_conull (μ : Measure W) [IsProbabilityMeasure μ]
    (g : W → ℝ) (hg : Integrable g μ) (havg : ∫ w, g w ∂μ < 1)
    (P : W → Prop) (hP : ∀ᵐ w ∂μ, P w) : ∃ w, P w ∧ g w < 1 := by
  by_contra h
  push Not at h
  have hle : ∀ᵐ w ∂μ, (1 : ℝ) ≤ g w := hP.mono fun w hw => h w hw
  have hi := integral_mono_ae (integrable_const 1) hg hle
  simp only [integral_const, probReal_univ, smul_eq_mul, one_mul] at hi
  exact (not_lt_of_ge hi) havg

omit [MeasurableSpace W] [Fintype T] in
lemma fraction_lower_bound (e : ι → ℝ) (he : ∀ i, 0 ≤ e i) (τ : ℝ) (hτ : 0 < τ) :
    (1 - (∑ i, e i)/((Fintype.card ι : ℝ)*τ)) ≤
      ((Finset.univ.filter (fun i => e i < τ)).card : ℝ) / Fintype.card ι := by
  classical
  have hn : (0 : ℝ) < Fintype.card ι := Nat.cast_pos.mpr Fintype.card_pos
  have hpoint (i) : 1-e i/τ ≤ if e i < τ then (1 : ℝ) else 0 := by
    split_ifs with h
    · have := div_nonneg (he i) hτ.le; linarith
    · have : 1 ≤ e i/τ := (le_div_iff₀ hτ).mpr (by simpa using le_of_not_gt h)
      linarith
  have hs := Finset.sum_le_sum (fun i (_ : i ∈ Finset.univ) => hpoint i)
  simp only [Finset.sum_sub_distrib, Finset.sum_const, Finset.card_univ,
    nsmul_eq_mul, mul_one, ← Finset.sum_div] at hs
  simp only [Finset.cast_card, Finset.sum_filter]
  apply (le_div_iff₀ hn).mpr
  have heq : (1 - (∑ i, e i)/((Fintype.card ι : ℝ)*τ)) * Fintype.card ι =
      Fintype.card ι - (∑ i, e i)/τ := by field_simp
  rw [heq]
  exact hs

/-- A single explicit budget gives all small-moment tests and over 90% good
approximation indices on the same fiber, together with any conull identities. -/
theorem simultaneous_good_fiber (μ : Measure W) [IsProbabilityMeasure μ]
    (f : T → W → ℝ) (e : ι → W → ℝ) (c τ : ℝ) (hc : 0 < c) (hτ : 0 < τ)
    (hf : ∀ t, Integrable (f t) μ) (he : ∀ i, Integrable (e i) μ)
    (hf0 : ∀ᵐ w ∂μ, ∀ t, 0 ≤ f t w) (he0 : ∀ᵐ w ∂μ, ∀ i, 0 ≤ e i w)
    (hbudget : (∑ t, ∫ w, f t w ∂μ)/c +
      10*(∑ i, ∫ w, e i w ∂μ)/((Fintype.card ι : ℝ)*τ) < 1)
    (P : W → Prop) (hP : ∀ᵐ w ∂μ, P w) :
    ∃ w, P w ∧ (∀ t, f t w < c) ∧
      (9/10 : ℝ)*(Fintype.card ι) <
        (Finset.univ.filter (fun i => e i w < τ)).card := by
  classical
  let n : ℝ := Fintype.card ι
  have hn : 0 < n := Nat.cast_pos.mpr Fintype.card_pos
  let g : W → ℝ := fun w => (∑ t, f t w)/c + 10*(∑ i, e i w)/(n*τ)
  have hig : Integrable g μ := ((integrable_finsetSum _ (fun t _ => hf t)).div_const c).add
    (((integrable_finsetSum _ (fun i _ => he i)).const_mul 10).div_const _)
  have hi : ∫ w, g w ∂μ < 1 := by
    dsimp [g]
    rw [integral_add ((integrable_finsetSum _ (fun t _ => hf t)).div_const c)
      (((integrable_finsetSum _ (fun i _ => he i)).const_mul 10).div_const _),
      integral_div, integral_div, integral_const_mul,
      integral_finsetSum _ (fun t _ => hf t), integral_finsetSum _ (fun i _ => he i)]
    exact hbudget
  obtain ⟨w, ⟨hwP, hwf, hwe⟩, hw⟩ := exists_lt_on_conull μ g hig hi
    (fun w => P w ∧ (∀ t, 0 ≤ f t w) ∧ ∀ i, 0 ≤ e i w) (hP.and (hf0.and he0))
  have hfs : 0 ≤ ∑ t, f t w := Finset.sum_nonneg (fun t _ => hwf t)
  have hes : 0 ≤ ∑ i, e i w := Finset.sum_nonneg (fun i _ => hwe i)
  refine ⟨w, hwP, ?_, ?_⟩
  · intro t
    have ht : f t w ≤ ∑ t, f t w :=
      Finset.single_le_sum (fun t _ => hwf t) (Finset.mem_univ t)
    have hb : f t w/c ≤ g w := by
      dsimp [g]
      have := div_nonneg (mul_nonneg (by norm_num : (0:ℝ) ≤ 10) hes) (mul_pos hn hτ).le
      have := (div_le_div_iff_of_pos_right hc).mpr ht
      linarith
    exact (div_lt_one hc).mp (hb.trans_lt hw)
  · have hew : (∑ i, e i w)/(n*τ) < 1/10 := by
      dsimp [g] at hw
      have : 0 ≤ (∑ t, f t w)/c := div_nonneg hfs hc.le
      rw [mul_div_assoc] at hw
      linarith
    have hlo := fraction_lower_bound (fun i => e i w) hwe τ hτ
    have hfrac : (9/10 : ℝ) <
        ((Finset.univ.filter (fun i => e i w < τ)).card : ℝ)/n := by
      change 1 - (∑ i, e i w)/(n*τ) ≤ _ at hlo
      linarith
    exact (lt_div_iff₀ hn).mp hfrac

omit [MeasurableSpace W] [Fintype T] [Nonempty ι] in
/-- Pigeonholing happens only after the common good fiber is fixed. -/
theorem large_common_bin {L B : ℕ} (s : Finset ι) (b : ι → Fin L)
    (hs : (9/10 : ℝ)*Fintype.card ι < s.card)
    (hLB : (L : ℝ)*B < (9/10 : ℝ)*Fintype.card ι) :
    ∃ J : Finset ι, J ⊆ s ∧ B < J.card ∧ ∀ i ∈ J, ∀ j ∈ J, b i = b j := by
  classical
  have hcard : L*B < s.card := by exact_mod_cast hLB.trans hs
  obtain ⟨k, _, hk⟩ := Finset.exists_lt_card_fiber_of_mul_lt_card_of_maps_to
    (s := s) (t := Finset.univ) (f := b) (fun _ _ => Finset.mem_univ _)
    (by simpa using hcard)
  refine ⟨s.filter (fun i => b i = k), Finset.filter_subset _ _, hk, ?_⟩
  intro i hi j hj
  exact (Finset.mem_filter.mp hi).2.trans (Finset.mem_filter.mp hj).2.symm

end EuclideanFiveColor.GoodFiber

open MeasureTheory
namespace EuclideanFiveColor.Approximation
variable {A X : Type*} [PseudoMetricSpace A] [MeasurableSpace X]

omit [MeasurableSpace X] in
lemma dist_sq_four_points (a b c d : A) :
    dist a d ^ 2 ≤ 3*(dist a b ^ 2 + dist b c ^ 2 + dist d c ^ 2) := by
  have ht : dist a d ≤ dist a b + dist b c + dist d c := by
    have := dist_triangle a b d
    have := dist_triangle b c d
    rw [dist_comm c d] at this
    linarith
  have ha := dist_nonneg (x := a) (y := b)
  have hb := dist_nonneg (x := b) (y := c)
  have hc := dist_nonneg (x := d) (y := c)
  have hd := dist_nonneg (x := a) (y := d)
  nlinarith [sq_nonneg (dist a b - dist b c), sq_nonneg (dist a b - dist d c),
    sq_nonneg (dist b c - dist d c)]

variable [MeasurableSpace A] [BorelSpace A] [SecondCountableTopology A]
/-- Closeness of approximants costs τ, and each of the two approximation
errors costs less than τ in conditional L². -/
theorem integrated_distance_bound (μ : Measure X) [IsProbabilityMeasure μ]
    (H A' H₀ A₀ : X → A) (τ : ℝ)
    (hHm : Measurable H) (hH₀m : Measurable H₀)
    (hj : Integrable (fun x => dist (H x) (A' x)^2) μ)
    (h₀ : Integrable (fun x => dist (H₀ x) (A₀ x)^2) μ)
    (hAj : ∫ x, dist (H x) (A' x)^2 ∂μ < τ^2)
    (hA₀ : ∫ x, dist (H₀ x) (A₀ x)^2 ∂μ < τ^2)
    (hbin : ∀ᵐ x ∂μ, dist (A' x) (A₀ x) ≤ τ) :
    Integrable (fun x => dist (H x) (H₀ x)^2) μ ∧
      (∫ x, dist (H x) (H₀ x)^2 ∂μ) < 9*τ^2 := by
  have hdom : Integrable (fun x => 3*(dist (H x) (A' x)^2 + τ^2 +
      dist (H₀ x) (A₀ x)^2)) μ := ((hj.add (integrable_const _)).add h₀).const_mul 3
  have hle : ∀ᵐ x ∂μ, dist (H x) (H₀ x)^2 ≤
      3*(dist (H x) (A' x)^2 + τ^2 + dist (H₀ x) (A₀ x)^2) := by
    filter_upwards [hbin] with x hx
    have hs : dist (A' x) (A₀ x)^2 ≤ τ^2 :=
      pow_le_pow_left₀ dist_nonneg hx 2
    exact (dist_sq_four_points _ _ _ _).trans (by linarith)
  have hi : Integrable (fun x => dist (H x) (H₀ x)^2) μ := by
    apply hdom.mono' ((hHm.dist hH₀m).pow_const 2).aestronglyMeasurable
    exact hle.mono fun x hx => by simpa only [Real.norm_eq_abs, abs_sq] using hx
  refine ⟨hi, ?_⟩
  have he := integral_mono_ae hi hdom hle
  have hc : Integrable (fun _ : X => τ^2) μ := integrable_const _
  have hjc : Integrable (fun x => dist (H x) (A' x)^2 + τ^2) μ := hj.add hc
  rw [integral_const_mul, integral_add hjc h₀,
    integral_add hj hc, integral_const, probReal_univ, smul_eq_mul, one_mul] at he
  linarith

end EuclideanFiveColor.Approximation

open MeasureTheory ProbabilityTheory
namespace EuclideanFiveColor.ConditionalFiber
variable {X W G V : Type*} [MeasurableSpace X] [StandardBorelSpace X] [Nonempty X]
  [MeasurableSpace W] [MeasurableSpace G] [StandardBorelSpace G] [Nonempty G]

omit [MeasurableSpace G] [StandardBorelSpace G] [Nonempty G] in
lemma comp_identity_fiber (μ : Measure X) [IsFiniteMeasure μ]
    (p : X → W) (hp : Measurable p) :
    (condDistrib id p μ) ∘ₘ μ.map p = μ := by
  simpa using condDistrib_comp_map hp.aemeasurable (measurable_id.aemeasurable (μ := μ))

omit [MeasurableSpace G] [StandardBorelSpace G] [Nonempty G] in
lemma ae_fiber_of_ae (μ : Measure X) [IsFiniteMeasure μ]
    (p : X → W) (hp : Measurable p) {P : X → Prop} (hP : ∀ᵐ x ∂μ, P x) :
    ∀ᵐ w ∂μ.map p, ∀ᵐ x ∂condDistrib id p μ w, P x := by
  exact Measure.ae_ae_of_ae_comp (by rwa [comp_identity_fiber μ p hp])

lemma map_identity_fiber (μ : Measure X) [IsFiniteMeasure μ]
    (p : X → W) (hp : AEMeasurable p μ) (b : X → G) (hb : Measurable b) :
    ∀ᵐ w ∂μ.map p, (condDistrib id p μ w).map b = condDistrib b p μ w := by
  filter_upwards [condDistrib_comp hp
    (measurable_id.aemeasurable (μ := μ)) hb] with w hw
  simpa [Kernel.map_apply _ hb] using hw.symm

omit [MeasurableSpace G] [StandardBorelSpace G] [Nonempty G] in
lemma ae_in_own_fiber [StandardBorelSpace W] [Nonempty W]
    (μ : Measure X) [IsFiniteMeasure μ] (p : X → W) (hp : Measurable p) :
    ∀ᵐ w ∂μ.map p, ∀ᵐ x ∂condDistrib id p μ w, p x = w := by
  filter_upwards [map_identity_fiber μ p hp.aemeasurable p hp,
    condDistrib_self hp.aemeasurable] with w hw hs
  have he : (condDistrib id p μ w).map p = Measure.dirac w := by
    rw [hw, hs]; rfl
  apply ae_of_ae_map (p := fun z : W => z = w) hp.aemeasurable
  rw [he]
  simp

variable [NormedAddCommGroup V] [NormedSpace ℝ V]
omit [MeasurableSpace G] [StandardBorelSpace G] [Nonempty G] in
lemma integral_fiber (μ : Measure X) [IsFiniteMeasure μ]
    (p : X → W) (hp : Measurable p) (f : X → V) (hf : Integrable f μ) :
    ∫ w, (∫ x, f x ∂condDistrib id p μ w) ∂μ.map p = ∫ x, f x ∂μ := by
  have hi : Integrable f ((condDistrib id p μ) ∘ₘ μ.map p) := by
    rwa [comp_identity_fiber μ p hp]
  rw [Measure.comp_eq_comp_const_apply] at hi
  have he := Kernel.integral_comp hi
  simpa [Kernel.const_apply, ← Measure.comp_eq_comp_const_apply,
    comp_identity_fiber μ p hp] using he.symm

omit [MeasurableSpace G] [StandardBorelSpace G] [Nonempty G] [NormedSpace ℝ V] in
lemma integrable_ae_fiber (μ : Measure X) [IsFiniteMeasure μ]
    (p : X → W) (hp : Measurable p) (f : X → V) (hf : Integrable f μ) :
    ∀ᵐ w ∂μ.map p, Integrable f (condDistrib id p μ w) := by
  have hi : Integrable f ((condDistrib id p μ) ∘ₘ μ.map p) := by
    rwa [comp_identity_fiber μ p hp]
  exact ((Measure.integrable_comp_iff hi.aestronglyMeasurable).mp hi).1

omit [MeasurableSpace G] [StandardBorelSpace G] [Nonempty G] in
lemma integrable_fiber_integral (μ : Measure X) [IsFiniteMeasure μ]
    (p : X → W) (hp : Measurable p) (f : X → V) (hf : Integrable f μ) :
    Integrable (fun w => ∫ x, f x ∂condDistrib id p μ w) (μ.map p) := by
  have hi : Integrable f ((condDistrib id p μ) ∘ₘ μ.map p) := by
    rwa [comp_identity_fiber μ p hp]
  rw [Measure.comp_eq_comp_const_apply] at hi
  exact hi.integral_comp

end EuclideanFiveColor.ConditionalFiber

namespace EuclideanFiveColor.FiniteModule
open MeasureTheory ProbabilityTheory
open scoped BigOperators
open ConditionalFiber
local instance : MeasurableSpace Circle := borel Circle
local instance : BorelSpace Circle := ⟨rfl⟩
variable {X W ι T : Type*} [MeasurableSpace X] [StandardBorelSpace X] [Nonempty X]
  [MeasurableSpace W] [Fintype ι] [Nonempty ι] [Fintype T]

/-- The actual common-fiber contradiction. The budget is global; all phase
upper bounds are required simultaneously on that fiber before a bin is chosen.
The phase lists are not assumed measurable. -/
theorem common_fiber_contradiction (μ : Measure X) [IsProbabilityMeasure μ]
    (p : X → W) (hp : Measurable p) (m : ℕ) (hm : 0 < m)
    (ρ τ c : ℝ) (hρ : 0 < ρ) (hτ : 0 < τ) (hc : 0 < c)
    (hτδ : 18*τ^2 < (ρ^m/m)^2/20)
    (Hp Hm Ap Am : ι → X → Fin m → ℂ)
    (hHp : ∀ j, Measurable (Hp j)) (hHm : ∀ j, Measurable (Hm j))
    (hIp : ∀ j, Integrable (fun x => dist (Hp j x) (Ap j x)^2) μ)
    (hIm : ∀ j, Integrable (fun x => dist (Hm j x) (Am j x)^2) μ)
    (zp zm : X → ι → Fin m → Circle) (ap am : ι → X → Circle)
    (hap : ∀ j, Measurable (ap j)) (ham : ∀ j, Measurable (am j))
    (henc : ∀ᵐ x ∂μ, ∀ j, PhaseEncoding.encoding (zp x j) = Hp j x ∧
      PhaseEncoding.encoding (zm x j) = Hm j x)
    (hmem : ∀ᵐ x ∂μ, ∀ j, (∃ r, ap j x = zp x j r) ∧ (∃ r, am j x = zm x j r))
    (f : T → W → ℝ) (hf : ∀ t, Integrable (f t) (μ.map p))
    (hf0 : ∀ᵐ w ∂μ.map p, ∀ t, 0 ≤ f t w)
    (hbudget : (∑ t, ∫ w, f t w ∂μ.map p)/c +
      10*(∑ j, ((∫ x, dist (Hp j x) (Ap j x)^2 ∂μ) +
        (∫ x, dist (Hm j x) (Am j x)^2 ∂μ)))/((Fintype.card ι : ℝ)*τ^2) < 1)
    (L : ℕ) (bin : W → ι → Fin L)
    (hlarge : (L : ℝ)*(10*m^2 : ℕ) < (9/10 : ℝ)*Fintype.card ι)
    (hbin : ∀ᵐ w ∂μ.map p, ∀ i j, bin w i = bin w j →
      ∀ᵐ x ∂condDistrib id p μ w, dist (Ap i x) (Ap j x) ≤ τ ∧
        dist (Am i x) (Am j x) ≤ τ)
    (hupper : ∀ᵐ w ∂μ.map p, (∀ t, f t w < c) → ∀ i j, i ≠ j →
      (condDistrib id p μ w).real {x |
        dist ((ap i x : ℂ)*(am i x : ℂ)) ((ap j x : ℂ)*(am j x : ℂ)) ≤ 4*ρ}
        < 1/(4*(m : ℝ)^2)) : False := by
  classical
  let e : ι → W → ℝ := fun j w =>
    (∫ x, dist (Hp j x) (Ap j x)^2 ∂condDistrib id p μ w) +
    (∫ x, dist (Hm j x) (Am j x)^2 ∂condDistrib id p μ w)
  have he (j : ι) : Integrable (e j) (μ.map p) :=
    (integrable_fiber_integral μ p hp _ (hIp j)).add
      (integrable_fiber_integral μ p hp _ (hIm j))
  have hinte (j : ι) : (∫ w, e j w ∂μ.map p) =
      (∫ x, dist (Hp j x) (Ap j x)^2 ∂μ) +
      (∫ x, dist (Hm j x) (Am j x)^2 ∂μ) := by
    rw [show e j = fun w =>
      (∫ x, dist (Hp j x) (Ap j x)^2 ∂condDistrib id p μ w) +
      (∫ x, dist (Hm j x) (Am j x)^2 ∂condDistrib id p μ w) from rfl,
      integral_add (integrable_fiber_integral μ p hp _ (hIp j))
        (integrable_fiber_integral μ p hp _ (hIm j)),
      integral_fiber μ p hp _ (hIp j), integral_fiber μ p hp _ (hIm j)]
  have he0 (w) (j) : 0 ≤ e j w :=
    add_nonneg (integral_nonneg fun x => sq_nonneg _) (integral_nonneg fun x => sq_nonneg _)
  have hbudget' : (∑ t, ∫ w, f t w ∂μ.map p)/c +
      10*(∑ j, ∫ w, e j w ∂μ.map p)/((Fintype.card ι : ℝ)*τ^2) < 1 := by
    simpa only [hinte] using hbudget
  have hcondp : ∀ᵐ w ∂μ.map p, ∀ j, Integrable
      (fun x => dist (Hp j x) (Ap j x)^2) (condDistrib id p μ w) :=
    ae_all_iff.mpr fun j => integrable_ae_fiber μ p hp _ (hIp j)
  have hcondm : ∀ᵐ w ∂μ.map p, ∀ j, Integrable
      (fun x => dist (Hm j x) (Am j x)^2) (condDistrib id p μ w) :=
    ae_all_iff.mpr fun j => integrable_ae_fiber μ p hp _ (hIm j)
  let P : W → Prop := fun w =>
    (∀ᵐ x ∂condDistrib id p μ w, ∀ j, PhaseEncoding.encoding (zp x j) = Hp j x ∧
      PhaseEncoding.encoding (zm x j) = Hm j x) ∧
    (∀ᵐ x ∂condDistrib id p μ w, ∀ j, (∃ r, ap j x = zp x j r) ∧ (∃ r, am j x = zm x j r)) ∧
    (∀ j, Integrable (fun x => dist (Hp j x) (Ap j x)^2) (condDistrib id p μ w)) ∧
    (∀ j, Integrable (fun x => dist (Hm j x) (Am j x)^2) (condDistrib id p μ w)) ∧
    (∀ i j, bin w i = bin w j → ∀ᵐ x ∂condDistrib id p μ w,
      dist (Ap i x) (Ap j x) ≤ τ ∧ dist (Am i x) (Am j x) ≤ τ) ∧
    ((∀ t, f t w < c) → ∀ i j, i ≠ j →
      (condDistrib id p μ w).real {x |
        dist ((ap i x : ℂ)*(am i x : ℂ)) ((ap j x : ℂ)*(am j x : ℂ)) ≤ 4*ρ}
        < 1/(4*(m : ℝ)^2))
  have hP : ∀ᵐ w ∂μ.map p, P w := by
    filter_upwards [ae_fiber_of_ae μ p hp henc, ae_fiber_of_ae μ p hp hmem,
      hcondp, hcondm, hbin, hupper] with w h₁ h₂ h₃ h₄ h₅ h₆
    exact ⟨h₁, h₂, h₃, h₄, h₅, h₆⟩
  obtain ⟨w, ⟨hwenc, hwmem, hwIp, hwIm, hwbin, hwup⟩, hwf, hmany⟩ :=
    GoodFiber.simultaneous_good_fiber (μ.map p) f e c (τ^2) hc (sq_pos_of_pos hτ)
      hf he hf0 (Filter.Eventually.of_forall he0) hbudget' P hP
  let s := Finset.univ.filter (fun j => e j w < τ^2)
  obtain ⟨J, hJs, hJ, hJbin⟩ := GoodFiber.large_common_bin s (bin w) hmany hlarge
  have hJpos : 0 < J.card := lt_of_le_of_lt (Nat.zero_le _) hJ
  let : Nonempty J := Set.Nonempty.to_subtype (Finset.card_pos.mp hJpos)
  obtain ⟨j₀⟩ := (inferInstance : Nonempty J)
  have herr (j : J) :
      (∫ x, dist (Hp j x) (Ap j x)^2 ∂condDistrib id p μ w) < τ^2 ∧
      (∫ x, dist (Hm j x) (Am j x)^2 ∂condDistrib id p μ w) < τ^2 := by
    have hj : e j w < τ^2 := (Finset.mem_filter.mp (hJs j.property)).2
    have hn1 : 0 ≤ ∫ x, dist (Hp j x) (Ap j x)^2 ∂condDistrib id p μ w :=
      integral_nonneg fun _ => sq_nonneg _
    have hn2 : 0 ≤ ∫ x, dist (Hm j x) (Am j x)^2 ∂condDistrib id p μ w :=
      integral_nonneg fun _ => sq_nonneg _
    dsimp [e] at hj
    constructor <;> linarith
  have hd (j : J) := hwbin j j₀ (hJbin j j.property j₀ j₀.property)
  have hdp (j : J) := Approximation.integrated_distance_bound
    (condDistrib id p μ w) (Hp j) (Ap j) (Hp j₀) (Ap j₀) τ
    (hHp j) (hHp j₀) (hwIp j) (hwIp j₀) (herr j).1 (herr j₀).1
    ((hd j).mono fun x hx => hx.1)
  have hdm (j : J) := Approximation.integrated_distance_bound
    (condDistrib id p μ w) (Hm j) (Am j) (Hm j₀) (Am j₀) τ
    (hHm j) (hHm j₀) (hwIm j) (hwIm j₀) (herr j).2 (herr j₀).2
    ((hd j).mono fun x hx => hx.2)
  obtain ⟨i, j, hij, hlo⟩ := EncodedCollision.collision_from_measurable_encodings
    (condDistrib id p μ w) m hm ρ hρ
    (fun x (j : J) => zp x j) (fun x (j : J) => zm x j)
    (fun j : J => ap j) (fun j : J => am j) j₀ (fun j : J => Hp j) (fun j : J => Hm j)
    (hwenc.mono fun x hx j => hx j) (fun j => hap j) (fun j => ham j)
    (fun j => (hHp j).dist (hHp j₀)) (fun j => (hHm j).dist (hHm j₀))
    (hwmem.mono fun x hx j => hx j)
    (fun j => (hdp j).1.add (hdm j).1)
    (fun j => by
      rw [integral_add (hdp j).1 (hdm j).1]
      exact (add_lt_add (hdp j).2 (hdm j).2).trans (by nlinarith [hτδ]))
    (by simpa only [Fintype.card_coe] using hJ)
  exact (not_lt_of_ge hlo) (hwup hwf i j (fun heq => hij (Subtype.ext heq)))

end EuclideanFiveColor.FiniteModule

open scoped BigOperators
namespace EuclideanFiveColor.FiniteBins

variable {A : Type*} [PseudoMetricSpace A]

theorem compact_bins {s : Set A} (hs : IsCompact s) {r : ℝ} (hr : 0 < r) :
    ∃ L : ℕ, ∃ f : s → Fin L, ∀ x y, f x = f y → dist (x : A) (y : A) < r := by
  classical
  obtain ⟨u, _, hu, hucover⟩ := hs.finite_cover_balls (half_pos hr)
  let t := hu.toFinset
  have ht : s ⊆ ⋃ a ∈ t, Metric.ball a (r/2) := by simpa only [t, hu.mem_toFinset] using hucover
  have hx (x : s) : ∃ a ∈ t, dist (x : A) a < r/2 := by
    obtain ⟨a, ha⟩ := Set.mem_iUnion.mp (ht x.property)
    obtain ⟨hat, hx⟩ := Set.mem_iUnion.mp ha
    exact ⟨a, hat, hx⟩
  let c : s → t := fun x => ⟨(hx x).choose, (hx x).choose_spec.1⟩
  let e : t ≃ Fin t.card := t.equivFin
  refine ⟨t.card, fun x => e (c x), ?_⟩
  intro x y hxy
  have hc : c x = c y := e.injective hxy
  have hdx : dist (x : A) (c x : A) < r/2 := (hx x).choose_spec.2
  have hdy : dist (y : A) (c x : A) < r/2 := by rw [hc]; exact (hx y).choose_spec.2
  calc
    _ ≤ dist (x : A) (c x : A) + dist (c x : A) (y : A) := dist_triangle _ _ _
    _ < r/2+r/2 := add_lt_add hdx (by simpa only [dist_comm] using hdy)
    _ = r := by ring

variable {V : Type*} [NormedAddCommGroup V] [NormedSpace ℂ V]

lemma linear_combination_dist_bound {q : ℕ} (H : Fin q → V)
    (b c : Fin q → ℂ) :
    dist (∑ i, b i • H i) (∑ i, c i • H i) ≤
      dist b c * ∑ i, ‖H i‖ := by
  rw [dist_eq_norm, ← Finset.sum_sub_distrib]
  calc
    _ ≤ ∑ i, ‖b i • H i - c i • H i‖ := norm_sum_le _ _
    _ ≤ ∑ i, dist b c * ‖H i‖ := by
      apply Finset.sum_le_sum
      intro i _
      rw [← sub_smul, norm_smul]
      exact mul_le_mul_of_nonneg_right
        (by simpa only [dist_eq_norm] using dist_le_pi_dist b c i) (norm_nonneg _)
    _ = _ := by rw [Finset.mul_sum]

/-- A common finite partition simultaneously controls both coefficient arrays. -/
theorem bounded_coefficient_bins (q : ℕ) (B D τ : ℝ) (hD : 0 ≤ D) (hτ : 0 < τ) :
    ∃ L : ℕ, ∃ f : {b : Fin 2 → Fin q → ℂ // ‖b‖ ≤ B} → Fin L,
      ∀ b c, f b = f c → ∀ H : Fin q → V, (∑ i, ‖H i‖) ≤ D →
      ∀ j : Fin 2, dist (∑ i, b.val j i • H i) (∑ i, c.val j i • H i) < τ := by
  have hden : 0 < 1+D := by linarith
  have hs : IsCompact {b : Fin 2 → Fin q → ℂ | ‖b‖ ≤ B} := by
    simpa only [Metric.closedBall, dist_zero_right] using
      (isCompact_closedBall (0 : Fin 2 → Fin q → ℂ) B)
  obtain ⟨L, f, hf⟩ := compact_bins hs (div_pos hτ hden)
  refine ⟨L, f, ?_⟩
  intro b c hbc H hH j
  have hdist : dist (b.val j) (c.val j) < τ/(1+D) :=
    (dist_le_pi_dist b.val c.val j).trans_lt (hf b c hbc)
  calc
    _ ≤ dist (b.val j) (c.val j) * ∑ i, ‖H i‖ := linear_combination_dist_bound H _ _
    _ ≤ dist (b.val j) (c.val j) * D :=
      mul_le_mul_of_nonneg_left hH dist_nonneg
    _ ≤ dist (b.val j) (c.val j) * (1+D) :=
      mul_le_mul_of_nonneg_left (by linarith) dist_nonneg
    _ < τ := (lt_div_iff₀ hden).mp hdist

end EuclideanFiveColor.FiniteBins

end

end OAI


==> anc/erdos-1070/lean/OAI/MeasureTheory/CompactFactors/Factors.lean <==
import OAI.MeasureTheory.CompactFactors.Functions

namespace OAI

noncomputable section

open scoped ComplexConjugate
open scoped BigOperators
open scoped BigOperators BoundedContinuousFunction
open Filter Topology
open MeasureTheory Filter
open scoped ENNReal ComplexConjugate
open MeasureTheory ProbabilityTheory
open scoped ComplexConjugate
open scoped BigOperators
open scoped BigOperators
open Polynomial
open MeasureTheory
open scoped BigOperators
open MeasureTheory
open scoped BigOperators
open MeasureTheory
open MeasureTheory ProbabilityTheory
open scoped BigOperators
open MeasureTheory
open scoped BigOperators ComplexConjugate
open MeasureTheory ProbabilityTheory
open scoped ENNReal BigOperators
open MeasureTheory Filter
open scoped Topology ENNReal NNReal
open MeasureTheory
open scoped ENNReal
open MeasureTheory ProbabilityTheory
open scoped ENNReal
open MeasureTheory ProbabilityTheory
open MeasureTheory ProbabilityTheory
open MeasureTheory ProbabilityTheory
open scoped ENNReal
namespace EuclideanFiveColor
open MeasureTheory
structure OrbitSpace (K : Type*) where
  val : K → ℂ

namespace OrbitSpace
variable {K : Type*}
def equiv (K : Type*) : OrbitSpace K ≃ (K → ℂ) where
  toFun := val
  invFun := mk
  left_inv _ := rfl
  right_inv _ := rfl

instance : Inhabited (OrbitSpace K) := ⟨⟨fun _ => 0⟩⟩
instance : TopologicalSpace (OrbitSpace K) := (equiv K).topologicalSpace
instance : MeasurableSpace (OrbitSpace K) := borel _
instance : BorelSpace (OrbitSpace K) := ⟨rfl⟩
instance [Countable K] : PolishSpace (OrbitSpace K) := (equiv K).polishSpace_induced

@[ext] lemma ext {a b : OrbitSpace K} (h : ∀ k, a.val k = b.val k) : a = b := by
  cases a; cases b; congr; funext k; exact h k

lemma continuous_val : Continuous (val : OrbitSpace K → K → ℂ) :=
  (equiv K).homeomorph.continuous
lemma continuous_mk : Continuous (mk : (K → ℂ) → OrbitSpace K) :=
  (equiv K).homeomorph.symm.continuous
lemma measurable_val [Countable K] : Measurable (val : OrbitSpace K → K → ℂ) := continuous_val.measurable
lemma measurable_mk [Countable K] : Measurable (mk : (K → ℂ) → OrbitSpace K) := continuous_mk.measurable

instance [Monoid K] : MulAction K (OrbitSpace K) where
  smul k f := ⟨fun l => f.val (l*k)⟩
  one_smul f := by ext l; exact congrArg f.val (mul_one l)
  mul_smul a b f := by ext l; exact congrArg f.val (mul_assoc l a b).symm

@[simp] lemma smul_val [Monoid K] (k : K) (f : OrbitSpace K) (l : K) :
    (k • f).val l = f.val (l*k) := rfl

instance [Monoid K] : ContinuousConstSMul K (OrbitSpace K) where
  continuous_const_smul k := continuous_mk.comp
    (continuous_pi fun l => (continuous_apply (l*k)).comp continuous_val)
instance [Monoid K] : MeasurableConstSMul K (OrbitSpace K) where
  measurable_const_smul k := (continuous_const_smul k).measurable

end OrbitSpace

namespace OrbitFactor
variable {K X Y : Type*} [Monoid K] [MulAction K X] [MulAction K Y]
  [MeasurableSpace X] [MeasurableSpace Y]

def orbit (H : X → ℂ) (x : X) : OrbitSpace K := ⟨fun k => H (k • x)⟩

omit [MulAction K Y] [MeasurableSpace Y] in
lemma measurable_orbit [Countable K] [MeasurableConstSMul K X]
    {H : X → ℂ} (hH : Measurable H) : Measurable (orbit (K := K) H) :=
  OrbitSpace.measurable_mk.comp (Measurable.of_eval fun k => hH.comp (measurable_const_smul k))

omit [MulAction K Y] [MeasurableSpace X] [MeasurableSpace Y] in
lemma orbit_equivariant (H : X → ℂ) (k : K) (x : X) :
    orbit (K := K) H (k • x) = k • orbit H x := by
  ext l
  exact congrArg H (mul_smul l k x).symm

def extend (q : X → Y) (H : X → ℂ) (x : X) : Y × OrbitSpace K := (q x, orbit H x)

omit [MulAction K Y] in
lemma measurable_extend [Countable K] [MeasurableConstSMul K X]
    {q : X → Y} (hq : Measurable q) {H : X → ℂ} (hH : Measurable H) :
    Measurable (extend (K := K) q H) := hq.prodMk (measurable_orbit hH)

omit [MeasurableSpace Y] in
lemma extend_equivariant (μ : Measure X) {q : X → Y} (H : X → ℂ)
    (hqcov : ∀ k : K, ∀ᵐ x ∂μ, q (k • x) = k • q x) (k : K) :
    ∀ᵐ x ∂μ, extend (K := K) q H (k • x) = k • extend q H x := by
  filter_upwards [hqcov k] with x hx
  exact Prod.ext hx (orbit_equivariant H k x)

omit [MeasurableSpace X] in
@[simp] lemma orbit_one (H : X → ℂ) (x : X) : (orbit (K := K) H x).val 1 = H x := by
  simp only [orbit, one_smul]

end OrbitFactor
end EuclideanFiveColor

namespace EuclideanFiveColor.OrbitFactor
open MeasureTheory ProbabilityTheory CompactFunctions
variable {K X Y : Type*} [Monoid K] [Countable K] [MulAction K X] [MulAction K Y]
  [MeasurableSpace X] [MeasurableSpace Y]
  [StandardBorelSpace X] [Nonempty X] [StandardBorelSpace Y] [Nonempty Y]
  [MeasurableConstSMul K X] [MeasurableConstSMul K Y]

omit [StandardBorelSpace X] [Nonempty X] [StandardBorelSpace Y] [Nonempty Y] in
lemma measurable_extend_compactSigma (μ : Measure X) [IsProbabilityMeasure μ]
    (q : X → Y) (hq : Measurable q)
    (hpres : ∀ k : K, MeasurePreserving (fun x : X => k • x) μ μ)
    (hqcov : ∀ k : K, ∀ᵐ x ∂μ, q (k • x) = k • q x)
    (H : X → ℂ) (hH : Measurable H) (hc : Compact (K := K) μ q H) :
    @Measurable X (Y × OrbitSpace K) (compactSigma μ q hq hpres) inferInstance
      (extend (K := K) q H) := by
  have hHm := measurable_compactSigma hq hpres hH hc
  have hpm : @Measurable X (K → ℂ) (compactSigma μ q hq hpres) inferInstance
      (fun x k => H (k • x)) :=
    @Measurable.of_eval X K (fun _ => ℂ) (compactSigma μ q hq hpres) (fun _ => inferInstance) _ (fun k => hHm.comp (measurable_shift_compactSigma hq hpres k))
  exact (measurable_base_compactSigma hq hpres hqcov).prodMk
    (OrbitSpace.measurable_mk.comp hpm)

/-- The orbit factor generated by a compact scalar function is an actual
compact extension; the finite module is projected onto that factor. -/
lemma compact_orbit_extension (μ : Measure X) [IsProbabilityMeasure μ]
    (q : X → Y) (hq : Measurable q)
    (hpres : ∀ k : K, MeasurePreserving (fun x : X => k • x) μ μ)
    (hqcov : ∀ k : K, ∀ᵐ x ∂μ, q (k • x) = k • q x)
    (H : X → ℂ) (hH : Measurable H) (hc : Compact (K := K) μ q H)
    (F : Y × OrbitSpace K → ℂ) (hF : Measurable F)
    (D : ℝ) (hD : 0 ≤ D) (hFD : ∀ z, ‖F z‖ ≤ D) :
    Compact (K := K) (μ.map (extend (K := K) q H)) Prod.fst F := by
  let : MeasurableConstSMul K (Y × OrbitSpace K) := ⟨fun k =>
    ((measurable_const_smul k).comp measurable_fst).prodMk
      ((measurable_const_smul k).comp measurable_snd)⟩
  apply compact_descend μ (extend (K := K) q H) (measurable_extend hq hH)
    Prod.fst measurable_fst (extend_equivariant μ H hqcov) F hF D hD hFD
  change Compact (K := K) μ q (F ∘ extend (K := K) q H)
  exact compact_of_measurable_compactSigma hq hpres
    (hF.comp (measurable_extend_compactSigma μ q hq hpres hqcov H hH hc)) D hD
    (fun x => hFD _)

end EuclideanFiveColor.OrbitFactor
namespace EuclideanFiveColor.KernelCompact
open MeasureTheory ProbabilityTheory
open scoped BigOperators
variable {K X Y : Type*} [Group K] [MulAction K X] [MulAction K Y]
  [MeasurableSpace X] [MeasurableSpace Y] [MeasurableSpace.CountablyGenerated X]
  [MeasurableConstSMul K X] [MeasurableConstSMul K Y]

omit [MeasurableConstSMul K Y] in
lemma compact_applyKernel (μ : Measure X) [IsProbabilityMeasure μ]
    (κ : Kernel Y X) [IsMarkovKernel κ] (q : X → Y) (hq : Measurable q)
    (L : X × X → ℂ) (hL : Measurable L) (C : ℝ) (hC : 0 ≤ C)
    (hLC : ∀ z, ‖L z‖ ≤ C)
    (hqcov : ∀ k : K, ∀ᵐ x ∂μ, q (k • x) = k • q x)
    (hκcov : ∀ k : K, ∀ᵐ y ∂μ.map q, κ (k • y) = (κ y).map (fun x => k • x))
    (hLcov : ∀ k : K, ∀ᵐ z ∂μ ⊗ₘ κ.comap q hq, L (k • z.1, k • z.2) = L z)
    (f : X → ℂ) (hfm : Measurable f) (hfB : ∀ x, ‖f x‖ ≤ 1) :
    CompactFunctions.Compact (K := K) μ q (applyKernel κ q L f) := by
  intro ε hε
  obtain ⟨r, B, C₀, Hf, hB, hC₀, hHm, hHb, ha⟩ :=
    bounded_range_approximation μ κ q hq L hL C hC hLC ε hε
  refine ⟨r, B, C₀, Hf, hB, hC₀, hHm, hHb, ?_⟩
  intro k
  obtain ⟨a, ham, hab, hai, hae⟩ := ha (fun x => f (k • x))
    (hfm.comp (measurable_const_smul k)) (fun x => hfB (k • x))
  have he := applyKernel_covariance μ κ q hq L hL hqcov hκcov hLcov f hfm k
  have hd : (fun x => dist (applyKernel κ q L f (k • x))
      (∑ i, a (q x) i * Hf i x)^2) =ᵐ[μ]
      (fun x => dist (applyKernel κ q L (fun x => f (k • x)) x)
        (∑ i, a (q x) i * Hf i x)^2) := he.mono fun x hx => by dsimp only at hx ⊢; rw [hx]
  exact ⟨a, ham, hab, hai.congr hd.symm, by rw [integral_congr_ae hd]; exact hae⟩

end EuclideanFiveColor.KernelCompact
namespace EuclideanFiveColor.CompactTower
open MeasureTheory ProbabilityTheory KernelCompact CompactFunctions OrbitFactor
variable {K X Y : Type*} [Group K] [Countable K] [MulAction K X] [MulAction K Y]
  [MeasurableSpace X] [MeasurableSpace Y]
  [StandardBorelSpace X] [Nonempty X] [StandardBorelSpace Y] [Nonempty Y]
  [MeasurableConstSMul K X] [MeasurableConstSMul K Y]

/-- The strict compact-successor step of the compact tower. The new coordinate
is constructed from a centered invariant conditional-product kernel. -/
theorem strict_compact_successor (μ : Measure X) [IsProbabilityMeasure μ]
    [ErgodicSMul K X μ] (q : X → Y) (hq : Measurable q)
    (hqcov : ∀ k : K, ∀ᵐ x ∂μ, q (k • x) = k • q x)
    (hn : ¬ ErgodicSMul K (X × X) (RelativeProduct.law μ q hq)) :
    ∃ H : X → ℂ, Measurable H ∧ (∀ x, ‖H x‖ ≤ 2) ∧
      (¬ ∃ b : Y → ℂ, Measurable b ∧ H =ᵐ[μ] b ∘ q) ∧
      (∀ F : Y × OrbitSpace K → ℂ, Measurable F →
        (∃ C : ℝ, ∀ z, ‖F z‖ ≤ C) →
        Compact (K := K) (μ.map (extend (K := K) q H)) Prod.fst F) := by
  have hpres (k : K) := measurePreserving_smul k μ
  let κ := condDistrib id q μ
  let : SMulInvariantMeasure K (X × X) (μ ⊗ₘ κ.comap q hq) :=
    RelativeProduct.law_invariant μ q hq hpres hqcov
  have hκcov := RelativeProduct.conditional_covariance μ q hq hpres hqcov
  obtain ⟨L, hLm, hLB, hLcov, hLn, _hrow, hcol⟩ := centered_kernel μ κ q hq
    (RelativeProduct.law_swap μ q hq) hqcov hκcov hn
  obtain ⟨f, hfm, hfB, hfn⟩ := exists_nonzero_image μ κ q hq L hLm 2 (by norm_num) hLB hLn
  let H := applyKernel κ q L f
  have hHm : Measurable H := measurable_applyKernel κ q hq L hLm f hfm
  have hHc : Compact (K := K) μ q H := compact_applyKernel μ κ q hq L hLm 2
    (by norm_num) hLB hqcov hκcov hLcov f hfm hfB
  refine ⟨H, hHm, applyKernel_bound κ q L 2 hLB f hfB, ?_, ?_⟩
  · exact nonzero_not_factorizable μ q hq H hfn
      (image_conditional_mean_zero μ q hq L hLm 2 hLB f hfm hfB hcol)
  · intro F hF hFB
    obtain ⟨C,hC⟩ := hFB
    have hC0 : 0 ≤ C := (norm_nonneg (F (Classical.choice inferInstance))).trans (hC _)
    exact compact_orbit_extension μ q hq hpres hqcov H hHm hHc F hF C hC0 hC

end EuclideanFiveColor.CompactTower

namespace EuclideanFiveColor.FactorCode
open MeasureTheory
variable {K X Y : Type*} [Group K] [Countable K]
  [MeasurableSpace X] [MeasurableSpace Y] [StandardBorelSpace Y]
  [MulAction K X] [MeasurableConstSMul K X]

def scalar (Y : Type*) [MeasurableSpace Y] [StandardBorelSpace Y] (y : Y) : ℂ :=
  Real.arctan (embeddingReal Y y)

lemma scalar_measurable : Measurable (scalar Y) :=
  Complex.measurable_ofReal.comp (Real.continuous_arctan.measurable.comp (measurable_embeddingReal Y))

lemma scalar_injective : Function.Injective (scalar Y) := by
  intro x y h
  apply (measurableEmbedding_embeddingReal Y).injective
  apply Real.arctan_injective
  exact_mod_cast (show (Real.arctan (embeddingReal Y x) : ℂ) = Real.arctan (embeddingReal Y y) from h)

lemma scalar_embedding : MeasurableEmbedding (scalar Y) :=
  scalar_measurable.measurableEmbedding scalar_injective

lemma scalar_bound (y : Y) : ‖scalar Y y‖ ≤ 2 := by
  rw [scalar, Complex.norm_real, Real.norm_eq_abs]
  apply abs_le.mpr
  constructor
  · have := Real.neg_pi_div_two_lt_arctan (embeddingReal Y y)
    linarith [Real.pi_lt_four]
  · have := Real.arctan_lt_pi_div_two (embeddingReal Y y)
    linarith [Real.pi_lt_four]

def encode (p : X → Y) : X → OrbitSpace K := OrbitFactor.orbit (scalar Y ∘ p)

lemma encode_measurable {p : X → Y} (hp : Measurable p) : Measurable (encode (K := K) p) :=
  OrbitFactor.measurable_orbit (scalar_measurable.comp hp)

omit [Countable K] [MeasurableSpace X] [MeasurableConstSMul K X] in
lemma encode_equivariant (p : X → Y) (k : K) (x : X) :
    encode (K := K) p (k • x) = k • encode (K := K) p x := OrbitFactor.orbit_equivariant _ _ _

omit [Countable K] [MeasurableSpace X] [MeasurableConstSMul K X] in
lemma encode_bound (p : X → Y) (x : X) (k : K) : ‖(encode p x).val k‖ ≤ 2 := scalar_bound _

variable [Nonempty Y]
def decode : OrbitSpace K → Y := fun z => scalar_embedding.invFun (z.val 1)

lemma decode_measurable : Measurable (decode (K := K) (Y := Y)) :=
  scalar_embedding.measurable_invFun.comp ((measurable_pi_apply 1).comp OrbitSpace.measurable_val)

omit [Countable K] [MeasurableSpace X] [MeasurableConstSMul K X] in
lemma decode_encode (p : X → Y) (x : X) : decode (encode (K := K) p x) = p x := by
  dsimp only [decode, encode]
  rw [OrbitFactor.orbit_one]
  exact scalar_embedding.leftInverse_invFun _

omit [Nonempty Y] [MeasurableConstSMul K X] in
lemma encode_as_comp [MulAction K Y] [MeasurableConstSMul K Y]
    (μ : Measure X) (p : X → Y) (hpe : ∀ k : K, ∀ᵐ x ∂μ, p (k • x) = k • p x) :
    ∀ᵐ x ∂μ, encode (K := K) p x = encode (K := K) (id : Y → Y) (p x) := by
  filter_upwards [ae_all_iff.mpr hpe] with x hx
  ext k
  exact congrArg (scalar Y) (hx k)

end EuclideanFiveColor.FactorCode
namespace EuclideanFiveColor.FactorLp
open MeasureTheory
variable {X Y Z : Type*} [MeasurableSpace X] [MeasurableSpace Y] [MeasurableSpace Z]
  [StandardBorelSpace Y] [Nonempty Y]

def space (μ : Measure X) (p : X → Y) : Submodule ℂ (Lp ℂ 2 μ) :=
  lpMeas ℂ ℂ (MeasurableSpace.comap p inferInstance) 2 μ

omit [StandardBorelSpace Y] [Nonempty Y] in
lemma isClosed (μ : Measure X) {p : X → Y} (hp : Measurable p) :
    IsClosed (space μ p : Set (Lp ℂ 2 μ)) :=
  isClosed_aestronglyMeasurable hp.comap_le

omit [StandardBorelSpace Y] [Nonempty Y] in
lemma exists_rep (μ : Measure X) (p : X → Y) (f : Lp ℂ 2 μ) (hf : f ∈ space μ p) :
    ∃ g : Y → ℂ, Measurable g ∧ (f : X → ℂ) =ᵐ[μ] g ∘ p := by
  obtain ⟨h, hh, hfe⟩ := hf
  obtain ⟨g, hg, he⟩ := hh.measurable.exists_eq_measurable_comp (f := p)
  exact ⟨g, hg, by simpa only [he] using hfe⟩

omit [StandardBorelSpace Y] [Nonempty Y] in
lemma mem_of_rep (μ : Measure X) (p : X → Y) (f : Lp ℂ 2 μ)
    (g : Y → ℂ) (hg : Measurable g) (he : (f : X → ℂ) =ᵐ[μ] g ∘ p) : f ∈ space μ p := by
  exact ⟨g ∘ p, (hg.comp (Measurable.of_comap_le le_rfl)).stronglyMeasurable, he⟩

omit [StandardBorelSpace Y] [Nonempty Y] in
lemma le_of_factor (μ : Measure X) (p : X → Y) (q : X → Z)
    (r : Z → Y) (hr : Measurable r) (he : p =ᵐ[μ] r ∘ q) : space μ p ≤ space μ q := by
  intro f hf
  obtain ⟨g, hg, hfe⟩ := exists_rep μ p f hf
  apply mem_of_rep μ q f (g ∘ r) (hg.comp hr)
  filter_upwards [hfe, he] with x hx he
  simpa only [Function.comp_apply, he] using hx

lemma factor_of_le (μ : Measure X) [IsFiniteMeasure μ]
    (p : X → Y) (q : X → Z) (hp : Measurable p) (hle : space μ p ≤ space μ q) :
    ∃ r : Z → Y, Measurable r ∧ p =ᵐ[μ] r ∘ q := by
  let f := FactorCode.scalar Y ∘ p
  have hfm : Measurable f := FactorCode.scalar_measurable.comp hp
  have hf : MemLp f 2 μ := MemLp.of_bound hfm.aestronglyMeasurable 2
    (Filter.Eventually.of_forall fun x => FactorCode.scalar_bound (p x))
  have hmem : hf.toLp f ∈ space μ p := mem_of_rep μ p _ _ FactorCode.scalar_measurable hf.coeFn_toLp
  obtain ⟨g, hg, he⟩ := exists_rep μ q _ (hle hmem)
  refine ⟨FactorCode.scalar_embedding.invFun ∘ g,
    FactorCode.scalar_embedding.measurable_invFun.comp hg, ?_⟩
  filter_upwards [hf.coeFn_toLp, he] with x hx hex
  have hh : f x = g (q x) := hx.symm.trans hex
  change p x = FactorCode.scalar_embedding.invFun (g (q x))
  rw [← hh]
  exact (FactorCode.scalar_embedding.leftInverse_invFun (p x)).symm

end EuclideanFiveColor.FactorLp
namespace EuclideanFiveColor.CountableApprox
open MeasureTheory
variable {Y : Type*} [MeasurableSpace Y]

def truncate (n : ℕ) (y : ℕ → Y) : Fin n → Y := fun i => y i

lemma truncate_measurable (n : ℕ) : Measurable (truncate (Y := Y) n) :=
  Measurable.of_eval fun i => measurable_pi_apply (i : ℕ)

lemma truncate_mono : Monotone (fun n => (inferInstance : MeasurableSpace (Fin n → Y)).comap (truncate n)) := by
  intro n m hnm
  rw [← measurable_iff_comap_le]
  have hm : Measurable[(inferInstance : MeasurableSpace (Fin m → Y)).comap (truncate m)]
      (truncate (Y := Y) m) := Measurable.of_comap_le le_rfl
  refine @Measurable.of_eval (ℕ → Y) (Fin n) (fun _ => Y)
    (MeasurableSpace.comap (truncate m) inferInstance) (fun _ => inferInstance) (truncate n) ?_
  intro i
  exact (measurable_pi_apply (⟨i, lt_of_lt_of_le i.isLt hnm⟩ : Fin m)).comp hm

lemma truncate_generate : (⨆ n, (inferInstance : MeasurableSpace (Fin n → Y)).comap (truncate n)) =
    (inferInstance : MeasurableSpace (ℕ → Y)) := by
  apply le_antisymm (iSup_le fun n => (truncate_measurable n).comap_le)
  have hm (n : ℕ) : Measurable[⨆ n, (inferInstance : MeasurableSpace (Fin n → Y)).comap (truncate n)]
      (truncate (Y := Y) n) := Measurable.of_comap_le (le_iSup (fun n => MeasurableSpace.comap (truncate (Y := Y) n) (inferInstance : MeasurableSpace (Fin n → Y))) n)
  have hi : Measurable[⨆ n, (inferInstance : MeasurableSpace (Fin n → Y)).comap (truncate n)]
      (id : (ℕ → Y) → (ℕ → Y)) := by
    refine @Measurable.of_eval (ℕ → Y) ℕ (fun _ => Y)
      (⨆ n, MeasurableSpace.comap (truncate n) (inferInstance : MeasurableSpace (Fin n → Y)))
      (fun _ => inferInstance) id ?_
    intro n
    exact (measurable_pi_apply (⟨n, Nat.lt_succ_self n⟩ : Fin (n+1))).comp (hm (n+1))
  simpa using hi.comap_le

lemma bounded_approximation (ν : Measure (ℕ → Y)) [IsProbabilityMeasure ν]
    (m : ℕ) (H : (ℕ → Y) → Fin m → ℂ) (hH : Measurable H)
    (C : ℝ) (hC : 0 ≤ C) (hB : ∀ y, ‖H y‖ ≤ C) (ε : ℝ) (hε : 0 < ε) :
    ∃ n, ∃ H₀ : (Fin n → Y) → Fin m → ℂ, Measurable H₀ ∧ (∀ y, ‖H₀ y‖ ≤ 2*C) ∧
      Integrable (fun y => dist (H y) (H₀ (truncate n y))^2) ν ∧
      (∫ y, dist (H y) (H₀ (truncate n y))^2 ∂ν) < ε^2 :=
  LimitDensity.generated_factor_approximation ν truncate truncate_measurable truncate_mono truncate_generate
    m H hH C hC hB ε hε

end EuclideanFiveColor.CountableApprox
namespace EuclideanFiveColor.ChainJoin
open MeasureTheory
variable {K X Y : Type*} [Group K] [Countable K]
  [MeasurableSpace X] [MeasurableSpace Y] [StandardBorelSpace Y] [Nonempty Y]
  [MulAction K X] [MulAction K Y] [MeasurableConstSMul K X] [MeasurableConstSMul K Y]

def joint (q : ℕ → X → Y) (x : X) : ℕ → Y := fun n => q n x

def code (q : ℕ → X → Y) : X → OrbitSpace K := FactorCode.encode (joint q)

omit [StandardBorelSpace Y] [Nonempty Y] in
lemma joint_measurable (q : ℕ → X → Y) (hq : ∀ n, Measurable (q n)) : Measurable (joint q) :=
  Measurable.of_eval hq

omit [Nonempty Y] [MulAction K Y] [MeasurableConstSMul K Y] in
lemma code_measurable (q : ℕ → X → Y) (hq : ∀ n, Measurable (q n)) : Measurable (code (K := K) q) :=
  FactorCode.encode_measurable (joint_measurable q hq)

omit [Countable K] [MeasurableSpace X] [Nonempty Y] [MulAction K Y] [MeasurableConstSMul K X] [MeasurableConstSMul K Y] in
lemma code_equivariant (q : ℕ → X → Y) (k : K) (x : X) :
    code (K := K) q (k • x) = k • code q x := FactorCode.encode_equivariant _ _ _

omit [MulAction K Y] [MeasurableConstSMul K X] [MeasurableConstSMul K Y] in
lemma le_code (μ : Measure X) (q : ℕ → X → Y) (n : ℕ) :
    FactorLp.space μ (q n) ≤ FactorLp.space μ (code (K := K) q) := by
  apply FactorLp.le_of_factor μ (q n) (code q)
    (fun z => (FactorCode.decode (K := K) (Y := ℕ → Y) z) n)
    ((measurable_pi_apply n).comp FactorCode.decode_measurable)
  exact Filter.Eventually.of_forall fun x => by
    dsimp only [Function.comp_apply, code]
    rw [FactorCode.decode_encode]
    rfl

omit [Countable K] [MeasurableSpace Y] [MeasurableConstSMul K X] [MeasurableConstSMul K Y] [Nonempty Y] [StandardBorelSpace Y] in
lemma joint_equivariant (μ : Measure X) (q : ℕ → X → Y)
    (hqe : ∀ n (k : K), ∀ᵐ x ∂μ, q n (k • x) = k • q n x) (k : K) :
    ∀ᵐ x ∂μ, joint q (k • x) = k • joint q x := by
  filter_upwards [ae_all_iff.mpr (fun n => hqe n k)] with x hx
  exact funext hx

omit [StandardBorelSpace Y] [Nonempty Y] in
lemma finite_upper (μ : Measure X) (q : ℕ → X → Y)
    (hc : ∀ i j, FactorLp.space μ (q i) ≤ FactorLp.space μ (q j) ∨
      FactorLp.space μ (q j) ≤ FactorLp.space μ (q i)) (n : ℕ) :
    ∃ j, ∀ i < n, FactorLp.space μ (q i) ≤ FactorLp.space μ (q j) := by
  induction n with
  | zero => exact ⟨0, by simp⟩
  | succ n ih =>
    obtain ⟨j, hj⟩ := ih
    obtain hij | hji := hc j n
    · refine ⟨n, fun i hi => ?_⟩
      obtain hi | rfl := Nat.lt_or_eq_of_le (Nat.le_of_lt_succ hi)
      · exact (hj i hi).trans hij
      · exact le_rfl
    · refine ⟨j, fun i hi => ?_⟩
      obtain hi | rfl := Nat.lt_or_eq_of_le (Nat.le_of_lt_succ hi)
      · exact hj i hi
      · exact hji

omit [MeasurableConstSMul K X] in
lemma approximation (μ : Measure X) [IsProbabilityMeasure μ]
    (q : ℕ → X → Y) (hq : ∀ n, Measurable (q n))
    (hqe : ∀ n (k : K), ∀ᵐ x ∂μ, q n (k • x) = k • q n x)
    (hc : ∀ i j, FactorLp.space μ (q i) ≤ FactorLp.space μ (q j) ∨
      FactorLp.space μ (q j) ≤ FactorLp.space μ (q i))
    (m : ℕ) (H : OrbitSpace K → Fin m → ℂ) (hH : Measurable H)
    (hB : ∃ C : ℝ, ∀ z, ‖H z‖ ≤ C) (ε : ℝ) (hε : 0 < ε) :
    ∃ j, ∃ H₀ : Y → Fin m → ℂ, Measurable H₀ ∧ (∃ C : ℝ, ∀ y, ‖H₀ y‖ ≤ C) ∧
      Integrable (fun x => dist (H (code q x)) (H₀ (q j x))^2) μ ∧
      (∫ x, dist (H (code q x)) (H₀ (q j x))^2 ∂μ) < ε^2 := by
  classical
  obtain ⟨C, hC⟩ := hB
  let C' := max C 0
  have hC' : 0 ≤ C' := le_max_right _ _
  let J := joint q
  have hJ := joint_measurable q hq
  let E : (ℕ → Y) → OrbitSpace K := FactorCode.encode id
  have hE : Measurable E := FactorCode.encode_measurable measurable_id
  obtain ⟨n, Hn, hHn, hHnB, hi, he⟩ := CountableApprox.bounded_approximation (μ.map J)
    m (H ∘ E) (hH.comp hE) C' hC' (fun y => (hC _).trans (le_max_left _ _)) ε hε
  obtain ⟨j, hj⟩ := finite_upper μ q hc n
  have hfac (i : Fin n) : ∃ r : Y → Y, Measurable r ∧ q i =ᵐ[μ] r ∘ q j :=
    FactorLp.factor_of_le μ (q i) (q j) (hq i) (hj i i.isLt)
  choose r hr hre using hfac
  let R : Y → Fin n → Y := fun y i => r i y
  have hR : Measurable R := Measurable.of_eval hr
  have hEq := FactorCode.encode_as_comp (K := K) μ J (joint_equivariant μ q hqe)
  have hEq' : (fun x => dist ((H ∘ E) (J x)) (Hn (CountableApprox.truncate n (J x)))^2) =ᵐ[μ]
      (fun x => dist (H (code q x)) ((Hn ∘ R) (q j x))^2) := by
    filter_upwards [hEq, ae_all_iff.mpr hre] with x hx hxr
    have hp : CountableApprox.truncate n (J x) = R (q j x) := funext hxr
    change dist (H (E (J x))) _ ^ 2 = _
    change code (K := K) q x = E (J x) at hx
    rw [← hx, hp]
    rfl
  refine ⟨j, Hn ∘ R, hHn.comp hR, ⟨2*C', fun y => hHnB _⟩, ?_, ?_⟩
  · exact (hi.comp_measurable hJ).congr hEq'
  · rw [← integral_congr_ae hEq', ← integral_map hJ.aemeasurable hi.aestronglyMeasurable]
    exact he

end EuclideanFiveColor.ChainJoin
namespace EuclideanFiveColor.SeparableZorn
open TopologicalSpace
variable {E : Type*} [NormedAddCommGroup E] [NormedSpace ℂ E] [SecondCountableTopology E]

lemma countable_cover (S : Set (Submodule ℂ E)) (hS : S.Nonempty) :
    ∃ p : ℕ → S, ∀ V : Submodule ℂ E, IsClosed (V : Set E) →
      (∀ n, (p n).val ≤ V) → ∀ U ∈ S, U ≤ V := by
  classical
  let D : Set E := {x | ∃ U ∈ S, x ∈ U}
  have : Nonempty D := by
    obtain ⟨U, hU⟩ := hS
    exact ⟨⟨0, U, hU, U.zero_mem⟩⟩
  obtain ⟨u, hu⟩ := exists_dense_seq D
  have hU (n : ℕ) : ∃ U : S, (u n).val ∈ U.val := by
    obtain ⟨U, hU, hx⟩ := (u n).property
    exact ⟨⟨U, hU⟩, hx⟩
  choose p hp using hU
  refine ⟨p, ?_⟩
  intro V hc hV U hUS x hx
  have hcl : IsClosed ((Subtype.val : D → E) ⁻¹' (V : Set E)) := hc.preimage continuous_subtype_val
  have hsub : Set.range u ⊆ (Subtype.val : D → E) ⁻¹' (V : Set E) := by
    rintro _ ⟨n, rfl⟩
    exact hV n (hp n)
  have hwhole := closure_minimal hsub hcl
  rw [hu.closure_range] at hwhole
  exact hwhole (Set.mem_univ (⟨x, U, hUS, hx⟩ : D))

lemma exists_maximal {A : Type*} [Preorder A] [Nonempty A]
    (F : A → Submodule ℂ E) (hF : ∀ a, IsClosed (F a : Set E))
    (hord : ∀ a b, a ≤ b ↔ F a ≤ F b)
    (hseq : ∀ p : ℕ → A, (∀ i j, p i ≤ p j ∨ p j ≤ p i) →
      ∃ a, ∀ i, p i ≤ a) : ∃ a : A, IsMax a := by
  classical
  apply zorn_le_nonempty
  intro c hc hne
  obtain ⟨p, hp⟩ := countable_cover (F '' c) (hne.image F)
  have hrep (n : ℕ) : ∃ a : c, F a = (p n).val := by
    obtain ⟨a, ha, he⟩ := (p n).property
    exact ⟨⟨a, ha⟩, he⟩
  choose a ha using hrep
  have haorder (i j : ℕ) : (a i).val ≤ (a j).val ∨ (a j).val ≤ (a i).val :=
    hc.total (a i).property (a j).property
  obtain ⟨b, hb⟩ := hseq (fun n => (a n).val) haorder
  refine ⟨b, ?_⟩
  intro d hd
  apply (hord d b).mpr
  exact hp (F b) (hF b) (fun n => by rw [← ha n]; exact (hord _ _).mp (hb n))
    (F d) ⟨d, hd, rfl⟩

end EuclideanFiveColor.SeparableZorn
namespace EuclideanFiveColor.CodedMax
open MeasureTheory
variable {K X : Type*} [Group K] [Countable K] [MeasurableSpace X]
  [MulAction K X] [MeasurableConstSMul K X]

structure Model (μ : Measure X) (Good : (X → OrbitSpace K) → Prop) where
  map : X → OrbitSpace K
  measurable : Measurable map
  equivariant : ∀ k : K, ∀ᵐ x ∂μ, map (k • x) = k • map x
  good : Good map

instance (μ : Measure X) (Good : (X → OrbitSpace K) → Prop) : Preorder (Model μ Good) where
  le a b := FactorLp.space μ a.map ≤ FactorLp.space μ b.map
  le_refl _ := le_rfl
  le_trans _ _ _ := le_trans

lemma exists_maximal (μ : Measure X) [IsProbabilityMeasure μ] [StandardBorelSpace X]
    (Good : (X → OrbitSpace K) → Prop) (hbase : Nonempty (Model μ Good))
    (hjoin : ∀ q : ℕ → X → OrbitSpace K, (∀ n, Measurable (q n)) →
      (∀ n (k : K), ∀ᵐ x ∂μ, q n (k • x) = k • q n x) → (∀ n, Good (q n)) →
      (∀ i j, FactorLp.space μ (q i) ≤ FactorLp.space μ (q j) ∨
        FactorLp.space μ (q j) ≤ FactorLp.space μ (q i)) → Good (ChainJoin.code q)) :
    ∃ a : Model μ Good, IsMax a := by
  have := hbase
  have : Fact ((2 : ENNReal) ≠ ⊤) := ⟨by norm_num⟩
  apply SeparableZorn.exists_maximal (fun a : Model μ Good => FactorLp.space μ a.map)
    (fun a => FactorLp.isClosed μ a.measurable) (fun _ _ => Iff.rfl)
  intro p hc
  let q := fun n => (p n).map
  have hq (n : ℕ) := (p n).measurable
  have hqe (n : ℕ) := (p n).equivariant
  have hcg : Good (ChainJoin.code q) := hjoin q hq hqe (fun n => (p n).good) hc
  let a : Model μ Good := ⟨ChainJoin.code q, ChainJoin.code_measurable q hq,
    fun k => Filter.Eventually.of_forall (ChainJoin.code_equivariant q k), hcg⟩
  exact ⟨a, fun n => ChainJoin.le_code μ q n⟩

end EuclideanFiveColor.CodedMax

end

end OAI


==> anc/erdos-1070/lean/OAI/MeasureTheory/CompactFactors/Functions.lean <==
import OAI.MeasureTheory.CompactFactors.Kernels

namespace OAI

noncomputable section

open scoped ComplexConjugate
open scoped BigOperators
open scoped BigOperators BoundedContinuousFunction
open Filter Topology
open MeasureTheory Filter
open scoped ENNReal ComplexConjugate
open MeasureTheory ProbabilityTheory
open scoped ComplexConjugate
open scoped BigOperators
open scoped BigOperators
open Polynomial
open MeasureTheory
open scoped BigOperators
open MeasureTheory
open scoped BigOperators
open MeasureTheory
open MeasureTheory ProbabilityTheory
open scoped BigOperators
open MeasureTheory
open scoped BigOperators ComplexConjugate
open MeasureTheory ProbabilityTheory
open scoped ENNReal BigOperators
open MeasureTheory Filter
open scoped Topology ENNReal NNReal
open MeasureTheory
open scoped ENNReal
open MeasureTheory ProbabilityTheory
open scoped ENNReal
open MeasureTheory ProbabilityTheory
open MeasureTheory ProbabilityTheory
open MeasureTheory ProbabilityTheory
open scoped ENNReal

namespace EuclideanFiveColor.CompactFunctions
open MeasureTheory
open scoped BigOperators
variable {K X Y : Type*} [SMul K X] [MeasurableSpace X] [MeasurableSpace Y]

def At (μ : Measure X) (q : X → Y) (H : X → ℂ) (ε : ℝ) : Prop :=
  ∃ (r : ℕ) (B C : ℝ) (Hf : Fin r → X → ℂ),
    0 ≤ B ∧ 0 ≤ C ∧ (∀ i, Measurable (Hf i)) ∧ (∀ x, ∑ i, ‖Hf i x‖ ≤ C) ∧
    ∀ k : K, ∃ a : Y → Fin r → ℂ, Measurable a ∧ (∀ y, ‖a y‖ ≤ B) ∧
      Integrable (fun x => dist (H (k • x)) (∑ i, a (q x) i * Hf i x)^2) μ ∧
      (∫ x, dist (H (k • x)) (∑ i, a (q x) i * Hf i x)^2 ∂μ) < ε^2

def Compact (μ : Measure X) (q : X → Y) (H : X → ℂ) : Prop :=
  ∀ ε : ℝ, 0 < ε → At (K := K) μ q H ε

lemma at_of_finite {μ : Measure X} {q : X → Y} {H : X → ℂ} {ε : ℝ}
    {I : Type*} [Fintype I] (B C : ℝ) (Hf : I → X → ℂ)
    (hB : 0 ≤ B) (hC : 0 ≤ C) (hm : ∀ i, Measurable (Hf i))
    (hb : ∀ x, ∑ i, ‖Hf i x‖ ≤ C)
    (ha : ∀ k : K, ∃ a : Y → I → ℂ, Measurable a ∧ (∀ y, ‖a y‖ ≤ B) ∧
      Integrable (fun x => dist (H (k • x)) (∑ i, a (q x) i * Hf i x)^2) μ ∧
      (∫ x, dist (H (k • x)) (∑ i, a (q x) i * Hf i x)^2 ∂μ) < ε^2) :
    At (K := K) μ q H ε := by
  classical
  let e : Fin (Fintype.card I) ≃ I := (Fintype.equivFin I).symm
  refine ⟨_, B, C, fun i => Hf (e i), hB, hC, fun i => hm (e i), ?_, ?_⟩
  · intro x
    rw [e.sum_comp (fun i => ‖Hf i x‖)]
    exact hb x
  · intro k
    obtain ⟨a, ham, hab, hai, hae⟩ := ha k
    have hs (x : X) : (∑ i, a (q x) (e i) * Hf (e i) x) = ∑ i, a (q x) i * Hf i x := e.sum_comp (fun i => a (q x) i * Hf i x)
    refine ⟨fun y i => a y (e i), Measurable.of_eval (fun i => (measurable_pi_iff.mp ham) (e i)), ?_, ?_, ?_⟩
    · intro y
      rw [pi_norm_le_iff_of_nonneg hB]
      exact fun i => (norm_le_pi_norm (a y) (e i)).trans (hab y)
    · simpa only [hs] using hai
    · simpa only [hs] using hae

lemma module_bound {I : Type*} [Fintype I] (a : I → ℂ) (H : I → ℂ)
    {B C : ℝ} (hB : 0 ≤ B) (ha : ‖a‖ ≤ B) (hH : ∑ i, ‖H i‖ ≤ C) :
    ‖∑ i, a i * H i‖ ≤ B*C := by
  calc
    ‖∑ i, a i * H i‖ ≤ ∑ i, ‖a i * H i‖ := norm_sum_le _ _
    _ ≤ ∑ i, B*‖H i‖ := Finset.sum_le_sum fun i _ => by
      rw [norm_mul]
      exact mul_le_mul_of_nonneg_right ((norm_le_pi_norm a i).trans ha) (norm_nonneg _)
    _ = B * ∑ i, ‖H i‖ := by rw [Finset.mul_sum]
    _ ≤ B*C := mul_le_mul_of_nonneg_left hH hB

lemma dist_sq_add (a b c d : ℂ) :
    dist (a+b) (c+d)^2 ≤ 2*(dist a c^2 + dist b d^2) := by
  have h := dist_add_add_le a b c d
  nlinarith [dist_nonneg (x := a+b) (y := c+d), dist_nonneg (x := a) (y := c),
    dist_nonneg (x := b) (y := d), sq_nonneg (dist a c - dist b d)]

lemma dist_sq_chain (a b c : ℂ) :
    dist a c^2 ≤ 2*(dist a b^2 + dist b c^2) := by
  have h := dist_triangle a b c
  nlinarith [dist_nonneg (x := a) (y := c), dist_nonneg (x := a) (y := b),
    dist_nonneg (x := b) (y := c), sq_nonneg (dist a b - dist b c)]

lemma compact_const (μ : Measure X) (q : X → Y) (c : ℂ) :
    Compact (K := K) μ q (fun _ => c) := by
  intro ε hε
  apply at_of_finite (I := Unit) 1 ‖c‖ (fun _ _ => c) (by norm_num) (norm_nonneg _) (fun _ => measurable_const)
  · intro x; simp
  · intro k
    refine ⟨fun _ _ => 1, measurable_const, fun _ => by simp, ?_, ?_⟩
    · simp
    · simpa using sq_pos_of_pos hε

lemma compact_conj {μ : Measure X} {q : X → Y} {H : X → ℂ}
    (hH : Compact (K := K) μ q H) : Compact (K := K) μ q (fun x => star (H x)) := by
  intro ε hε
  obtain ⟨r, B, C, F, hB, hC, hm, hb, ha⟩ := hH ε hε
  refine ⟨r, B, C, fun i x => star (F i x), hB, hC,
    fun i => Complex.continuous_conj.measurable.comp (hm i), ?_, ?_⟩
  · intro x; simpa using hb x
  · intro k
    obtain ⟨a, ham, hab, hai, hae⟩ := ha k
    refine ⟨fun y i => star (a y i), (Measurable.of_eval (fun i => Complex.continuous_conj.measurable.comp ((measurable_pi_iff.mp ham) i))), ?_, ?_, ?_⟩
    · intro y
      rw [pi_norm_le_iff_of_nonneg hB]
      intro i
      simpa using (norm_le_pi_norm (a y) i).trans (hab y)
    · have hs (x : X) : (∑ i, star (a (q x) i) * star (F i x)) = star (∑ i, a (q x) i * F i x) := by
        simp only [star_sum, star_mul, mul_comm]
      simpa only [hs, dist_star_star] using hai
    · have hs (x : X) : (∑ i, star (a (q x) i) * star (F i x)) = star (∑ i, a (q x) i * F i x) := by
        simp only [star_sum, star_mul, mul_comm]
      simpa only [hs, dist_star_star] using hae

lemma compact_add {μ : Measure X} {q : X → Y} {H G : X → ℂ}
    [MeasurableConstSMul K X] (hq : Measurable q) (hHm : Measurable H) (hGm : Measurable G)
    (hH : Compact (K := K) μ q H) (hG : Compact (K := K) μ q G) :
    Compact (K := K) μ q (fun x => H x + G x) := by
  intro ε hε
  obtain ⟨r, B, C, F, hB, hC, hm, hb, ha⟩ := hH (ε/2) (by positivity)
  obtain ⟨s, D, E, J, hD, hE, hjm, hjb, hd⟩ := hG (ε/2) (by positivity)
  classical
  apply at_of_finite (I := Fin r ⊕ Fin s) (max B D) (C+E) (Sum.elim F J)
    (hB.trans (le_max_left _ _)) (add_nonneg hC hE)
  · intro i; cases i with
    | inl i => exact hm i
    | inr i => exact hjm i
  · intro x
    simpa only [Fintype.sum_sum_type, Sum.elim_inl, Sum.elim_inr] using add_le_add (hb x) (hjb x)
  · intro k
    obtain ⟨a, ham, hab, hai, hae⟩ := ha k
    obtain ⟨b, hbm, hbb, hbi, hbe⟩ := hd k
    let A : Y → Fin r ⊕ Fin s → ℂ := fun y => Sum.elim (a y) (b y)
    have hAm : Measurable A := by
      apply Measurable.of_eval
      intro i
      cases i with
      | inl i => exact (measurable_pi_iff.mp ham) i
      | inr i => exact (measurable_pi_iff.mp hbm) i
    have hAb (y : Y) : ‖A y‖ ≤ max B D := by
      rw [pi_norm_le_iff_of_nonneg (hB.trans (le_max_left _ _))]
      intro i
      cases i with
      | inl i => exact ((norm_le_pi_norm (a y) i).trans (hab y)).trans (le_max_left _ _)
      | inr i => exact ((norm_le_pi_norm (b y) i).trans (hbb y)).trans (le_max_right _ _)
    let F₀ : X → ℂ := fun x => ∑ i, a (q x) i * F i x
    let G₀ : X → ℂ := fun x => ∑ i, b (q x) i * J i x
    have hFm : Measurable F₀ := Finset.measurable_sum _ (fun i _ =>
      (((measurable_pi_iff.mp ham) i).comp hq).mul (hm i))
    have hGm₀ : Measurable G₀ := Finset.measurable_sum _ (fun i _ =>
      (((measurable_pi_iff.mp hbm) i).comp hq).mul (hjm i))
    have hiM : Integrable (fun x => 2*(dist (H (k • x)) (F₀ x)^2 +
        dist (G (k • x)) (G₀ x)^2)) μ := (hai.add hbi).const_mul 2
    have hmajor (x : X) := dist_sq_add (H (k • x)) (G (k • x)) (F₀ x) (G₀ x)
    have hi : Integrable (fun x => dist (H (k • x)+G (k • x)) (F₀ x+G₀ x)^2) μ :=
      hiM.mono' ((((hHm.comp (measurable_const_smul k)).add (hGm.comp (measurable_const_smul k))).dist
        (hFm.add hGm₀)).pow_const 2).aestronglyMeasurable
        (Filter.Eventually.of_forall fun x => by simpa only [Real.norm_eq_abs, abs_sq] using hmajor x)
    have he : (∫ x, dist (H (k • x)+G (k • x)) (F₀ x+G₀ x)^2 ∂μ) < ε^2 := by
      calc
        _ ≤ ∫ x, 2*(dist (H (k • x)) (F₀ x)^2 + dist (G (k • x)) (G₀ x)^2) ∂μ :=
          integral_mono hi hiM hmajor
        _ = 2*((∫ x, dist (H (k • x)) (F₀ x)^2 ∂μ) + ∫ x, dist (G (k • x)) (G₀ x)^2 ∂μ) := by
          rw [integral_const_mul, integral_add hai hbi]
        _ < ε^2 := by dsimp [F₀, G₀]; nlinarith
    refine ⟨A, hAm, hAb, ?_, ?_⟩
    · simpa only [Fintype.sum_sum_type, A, Sum.elim_inl, Sum.elim_inr] using hi
    · simpa only [Fintype.sum_sum_type, A, Sum.elim_inl, Sum.elim_inr] using he

lemma compact_mul {μ : Measure X} {q : X → Y} {H G : X → ℂ}
    [MeasurableConstSMul K X] (hq : Measurable q) (hHm : Measurable H) (hGm : Measurable G)
    (RG : ℝ) (hRG : 0 ≤ RG) (hGb : ∀ x, ‖G x‖ ≤ RG)
    (hH : Compact (K := K) μ q H) (hG : Compact (K := K) μ q G) :
    Compact (K := K) μ q (fun x => H x * G x) := by
  intro ε hε
  let δ := ε/(2*(RG+1))
  have hδ : 0 < δ := by dsimp [δ]; positivity
  obtain ⟨r, B, C, F, hB, hC, hm, hb, ha⟩ := hH δ hδ
  let γ := ε/(2*(B*C+1))
  have hγ : 0 < γ := by dsimp [γ]; positivity
  obtain ⟨s, D, E, J, hD, hE, hjm, hjb, hd⟩ := hG γ hγ
  classical
  apply at_of_finite (I := Fin r × Fin s) (B*D) (C*E) (fun i x => F i.1 x * J i.2 x)
    (mul_nonneg hB hD) (mul_nonneg hC hE) (fun i => (hm i.1).mul (hjm i.2))
  · intro x
    calc
      (∑ i : Fin r × Fin s, ‖F i.1 x * J i.2 x‖) = (∑ i, ‖F i x‖) * ∑ j, ‖J j x‖ := by
        simp only [Fintype.sum_prod_type, norm_mul, Finset.sum_mul_sum]
      _ ≤ C*E := mul_le_mul (hb x) (hjb x) (Finset.sum_nonneg fun _ _ => norm_nonneg _) hC
  · intro k
    obtain ⟨a, ham, hab, hai, hae⟩ := ha k
    obtain ⟨b, hbm, hbb, hbi, hbe⟩ := hd k
    let A : Y → Fin r × Fin s → ℂ := fun y i => a y i.1 * b y i.2
    have hAm : Measurable A := Measurable.of_eval (fun i =>
      ((measurable_pi_iff.mp ham) i.1).mul ((measurable_pi_iff.mp hbm) i.2))
    have hAb (y : Y) : ‖A y‖ ≤ B*D := by
      rw [pi_norm_le_iff_of_nonneg (mul_nonneg hB hD)]
      intro i
      change ‖a y i.1 * b y i.2‖ ≤ _
      rw [norm_mul]
      exact mul_le_mul ((norm_le_pi_norm (a y) i.1).trans (hab y))
        ((norm_le_pi_norm (b y) i.2).trans (hbb y)) (norm_nonneg _) hB
    let F₀ : X → ℂ := fun x => ∑ i, a (q x) i * F i x
    let G₀ : X → ℂ := fun x => ∑ i, b (q x) i * J i x
    have hFm : Measurable F₀ := Finset.measurable_sum _ (fun i _ =>
      (((measurable_pi_iff.mp ham) i).comp hq).mul (hm i))
    have hGm₀ : Measurable G₀ := Finset.measurable_sum _ (fun i _ =>
      (((measurable_pi_iff.mp hbm) i).comp hq).mul (hjm i))
    have hFbound (x : X) : ‖F₀ x‖ ≤ B*C := module_bound _ _ hB (hab _) (hb _)
    have hmajor (x : X) : dist (H (k • x)*G (k • x)) (F₀ x*G₀ x)^2 ≤
        2*(RG^2*dist (H (k • x)) (F₀ x)^2 + (B*C)^2*dist (G (k • x)) (G₀ x)^2) := by
      have heq : H (k • x)*G (k • x)-F₀ x*G₀ x =
          (H (k • x)-F₀ x)*G (k • x)+F₀ x*(G (k • x)-G₀ x) := by ring
      have hn : dist (H (k • x)*G (k • x)) (F₀ x*G₀ x) ≤
          RG*dist (H (k • x)) (F₀ x) + (B*C)*dist (G (k • x)) (G₀ x) := by
        rw [dist_eq_norm, heq]
        refine (norm_add_le _ _).trans ?_
        simp only [norm_mul, ← dist_eq_norm]
        exact add_le_add (by nlinarith [hGb (k • x), dist_nonneg (x := H (k • x)) (y := F₀ x)])
          (mul_le_mul_of_nonneg_right (hFbound x) dist_nonneg)
      have h₁ : 0 ≤ RG*dist (H (k • x)) (F₀ x) := mul_nonneg hRG dist_nonneg
      have h₂ : 0 ≤ (B*C)*dist (G (k • x)) (G₀ x) := mul_nonneg (mul_nonneg hB hC) dist_nonneg
      nlinarith [dist_nonneg (x := H (k • x)*G (k • x)) (y := F₀ x*G₀ x),
        sq_nonneg (RG*dist (H (k • x)) (F₀ x) - (B*C)*dist (G (k • x)) (G₀ x))]
    have hiM : Integrable (fun x => 2*(RG^2*dist (H (k • x)) (F₀ x)^2 +
        (B*C)^2*dist (G (k • x)) (G₀ x)^2)) μ :=
      ((hai.const_mul (RG^2)).add (hbi.const_mul ((B*C)^2))).const_mul 2
    have hi : Integrable (fun x => dist (H (k • x)*G (k • x)) (F₀ x*G₀ x)^2) μ :=
      hiM.mono' ((((hHm.comp (measurable_const_smul k)).mul (hGm.comp (measurable_const_smul k))).dist
        (hFm.mul hGm₀)).pow_const 2).aestronglyMeasurable
        (Filter.Eventually.of_forall fun x => by simpa only [Real.norm_eq_abs, abs_sq] using hmajor x)
    have hδB : RG*δ < ε/2 := by
      dsimp [δ]
      have hh : 0 < 2*(RG+1) := by positivity
      rw [← mul_div_assoc, div_lt_iff₀ hh]
      nlinarith
    have hγB : (B*C)*γ < ε/2 := by
      dsimp [γ]
      have hh : 0 < 2*(B*C+1) := by positivity
      rw [← mul_div_assoc, div_lt_iff₀ hh]
      nlinarith
    have he : (∫ x, dist (H (k • x)*G (k • x)) (F₀ x*G₀ x)^2 ∂μ) < ε^2 := by
      calc
        _ ≤ ∫ x, 2*(RG^2*dist (H (k • x)) (F₀ x)^2 +
            (B*C)^2*dist (G (k • x)) (G₀ x)^2) ∂μ := integral_mono hi hiM hmajor
        _ = 2*(RG^2*(∫ x, dist (H (k • x)) (F₀ x)^2 ∂μ) +
            (B*C)^2*∫ x, dist (G (k • x)) (G₀ x)^2 ∂μ) := by
          rw [integral_const_mul, integral_add (hai.const_mul _) (hbi.const_mul _),
            integral_const_mul, integral_const_mul]
        _ ≤ 2*((RG*δ)^2 + ((B*C)*γ)^2) := by
          have h₁ := mul_le_mul_of_nonneg_left hae.le (sq_nonneg RG)
          have h₂ := mul_le_mul_of_nonneg_left hbe.le (sq_nonneg (B*C))
          dsimp [F₀, G₀]
          nlinarith
        _ < ε^2 := by
          have h₁ := sq_lt_sq₀ (mul_nonneg hRG hδ.le) (by positivity : 0 ≤ ε/2) |>.mpr hδB
          have h₂ := sq_lt_sq₀ (mul_nonneg (mul_nonneg hB hC) hγ.le) (by positivity : 0 ≤ ε/2) |>.mpr hγB
          nlinarith
    have hs (x : X) : (∑ i : Fin r × Fin s, A (q x) i * (F i.1 x * J i.2 x)) = F₀ x*G₀ x := by
      simp only [Fintype.sum_prod_type, A, F₀, G₀, Finset.sum_mul_sum]
      congr 1
      funext i
      congr 1
      funext j
      ring
    refine ⟨A, hAm, hAb, ?_, ?_⟩
    · simpa only [hs] using hi
    · simpa only [hs] using he

lemma compact_of_l2_approximation {μ : Measure X} {q : X → Y} {H : X → ℂ}
    [MeasurableConstSMul K X] (hq : Measurable q) (hHm : Measurable H)
    (hpres : ∀ k : K, MeasurePreserving (fun x : X => k • x) μ μ)
    (happ : ∀ δ : ℝ, 0 < δ → ∃ G : X → ℂ, Measurable G ∧ Compact (K := K) μ q G ∧
      Integrable (fun x => dist (H x) (G x)^2) μ ∧ (∫ x, dist (H x) (G x)^2 ∂μ) < δ^2) :
    Compact (K := K) μ q H := by
  intro ε hε
  obtain ⟨G, hGm, hG, hi₀, he₀⟩ := happ (ε/2) (by positivity)
  obtain ⟨r, B, C, F, hB, hC, hm, hb, ha⟩ := hG (ε/2) (by positivity)
  refine ⟨r, B, C, F, hB, hC, hm, hb, ?_⟩
  intro k
  obtain ⟨a, ham, hab, hai, hae⟩ := ha k
  let F₀ : X → ℂ := fun x => ∑ i, a (q x) i * F i x
  have hFm : Measurable F₀ := Finset.measurable_sum _ (fun i _ =>
    (((measurable_pi_iff.mp ham) i).comp hq).mul (hm i))
  have hi₁ : Integrable (fun x => dist (H (k • x)) (G (k • x))^2) μ :=
    (hpres k).integrable_comp hi₀.aestronglyMeasurable |>.mpr hi₀
  have he₁ : (∫ x, dist (H (k • x)) (G (k • x))^2 ∂μ) < (ε/2)^2 := by
    have hm₀ : AEStronglyMeasurable (fun x => dist (H x) (G x)^2) (μ.map (fun x : X => k • x)) := by
      rw [(hpres k).map_eq]
      exact hi₀.aestronglyMeasurable
    rw [← integral_map (hpres k).measurable.aemeasurable hm₀, (hpres k).map_eq]
    exact he₀
  have hiM : Integrable (fun x => 2*(dist (H (k • x)) (G (k • x))^2 +
      dist (G (k • x)) (F₀ x)^2)) μ := (hi₁.add hai).const_mul 2
  have hmajor (x : X) := dist_sq_chain (H (k • x)) (G (k • x)) (F₀ x)
  have hi : Integrable (fun x => dist (H (k • x)) (F₀ x)^2) μ :=
    hiM.mono' (((hHm.comp (measurable_const_smul k)).dist hFm).pow_const 2).aestronglyMeasurable
      (Filter.Eventually.of_forall fun x => by simpa only [Real.norm_eq_abs, abs_sq] using hmajor x)
  refine ⟨a, ham, hab, hi, ?_⟩
  calc
    _ ≤ ∫ x, 2*(dist (H (k • x)) (G (k • x))^2 + dist (G (k • x)) (F₀ x)^2) ∂μ :=
      integral_mono hi hiM hmajor
    _ = 2*((∫ x, dist (H (k • x)) (G (k • x))^2 ∂μ) + ∫ x, dist (G (k • x)) (F₀ x)^2 ∂μ) := by
      rw [integral_const_mul, integral_add hi₁ hai]
    _ < ε^2 := by dsimp [F₀]; nlinarith

end EuclideanFiveColor.CompactFunctions

namespace EuclideanFiveColor.Quantize
open MeasureTheory
variable {A Y : Type*} [MetricSpace A] [MeasurableSpace A] [BorelSpace A] [SecondCountableTopology A]
  [MeasurableSpace Y]

lemma finite_measurable_choice {n : ℕ} (P : Y → Fin n → Prop)
    (hm : ∀ i, MeasurableSet {y | P y i}) (he : ∀ y, ∃ i, P y i) :
    ∃ f : Y → Fin n, Measurable f ∧ ∀ y, P y (f y) := by
  classical
  let Q : Y → ℕ → Prop := fun y k => ∃ i : Fin n, i.val = k ∧ P y i
  have hQ (y : Y) : ∃ k, Q y k := by
    obtain ⟨i, hi⟩ := he y
    exact ⟨i.val, i, rfl, hi⟩
  have hmQ (k : ℕ) : MeasurableSet {y | Q y k} := by
    have heq : {y | Q y k} = ⋃ i : Fin n, {y | i.val = k} ∩ {y | P y i} := by
      ext y
      simp only [Q, Set.mem_ofPred_eq, Set.mem_iUnion, Set.mem_inter_iff]
    rw [heq]
    apply MeasurableSet.iUnion
    intro i
    exact (MeasurableSet.const _).inter (hm i)
  let f₀ : Y → ℕ := fun y => Nat.find (hQ y)
  have hf₀ : Measurable f₀ := measurable_find hQ hmQ
  have hf₀B (y : Y) : f₀ y < n := by
    obtain ⟨i, hi, _⟩ := Nat.find_spec (hQ y)
    change Nat.find (hQ y) < n
    rw [← hi]
    exact i.isLt
  have hmF : Measurable (fun y => (⟨f₀ y, hf₀B y⟩ : Fin n)) := by
    apply measurable_to_countable'
    intro i
    convert hf₀ (measurableSet_singleton i.val) using 1
    ext y
    simp only [Set.mem_preimage, Set.mem_singleton_iff, Fin.ext_iff]
  refine ⟨fun y => ⟨f₀ y, hf₀B y⟩, hmF, ?_⟩
  intro y
  obtain ⟨i, hi, hp⟩ := Nat.find_spec (hQ y)
  have heq : i = ⟨f₀ y, hf₀B y⟩ := Fin.ext hi
  simpa only [heq] using hp

/-- A common finite net allows measurable nearest-bin selection for every
measurable map into the compact set. -/
lemma compact_quantization {s : Set A} (hs : IsCompact s) {ρ : ℝ} (hρ : 0 < ρ) :
    ∃ (n : ℕ) (c : Fin n → A), (∀ i, c i ∈ s) ∧
      ∀ a : Y → A, Measurable a → (∀ y, a y ∈ s) →
        ∃ f : Y → Fin n, Measurable f ∧ ∀ y, dist (a y) (c (f y)) < ρ := by
  classical
  obtain ⟨u, hus, hu, hcover⟩ := hs.finite_cover_balls hρ
  let t := hu.toFinset
  let e : Fin t.card ≃ t := t.equivFin.symm
  let c : Fin t.card → A := fun i => (e i).val
  have hc (i : Fin t.card) : c i ∈ s := hus (by simpa only [t, hu.mem_toFinset] using (e i).property)
  refine ⟨t.card, c, hc, ?_⟩
  intro a ham has
  have he (y : Y) : ∃ i, dist (a y) (c i) < ρ := by
    obtain ⟨v, hv⟩ := Set.mem_iUnion.mp (hcover (has y))
    obtain ⟨hvu, hv⟩ := Set.mem_iUnion.mp hv
    have hvt : v ∈ t := by simpa only [t, hu.mem_toFinset] using hvu
    refine ⟨e.symm ⟨v, hvt⟩, ?_⟩
    simpa only [c, Equiv.apply_symm_apply, Metric.mem_ball] using hv
  exact finite_measurable_choice (fun y i => dist (a y) (c i) < ρ)
    (fun _ => measurableSet_lt (ham.dist measurable_const) measurable_const) he
end EuclideanFiveColor.Quantize

namespace EuclideanFiveColor.CompactFunctions

section
open MeasureTheory
open scoped BigOperators
variable {K X Y : Type*} [SMul K X] [MeasurableSpace X] [MeasurableSpace Y]

lemma combination_dist {r : ℕ} (F : Fin r → ℂ) (a b : Fin r → ℂ) :
    dist (∑ i, a i * F i) (∑ i, b i * F i) ≤ dist a b * ∑ i, ‖F i‖ := by
  rw [dist_eq_norm, ← Finset.sum_sub_distrib]
  calc
    _ ≤ ∑ i, ‖a i * F i - b i * F i‖ := norm_sum_le _ _
    _ ≤ ∑ i, dist a b * ‖F i‖ := Finset.sum_le_sum fun i _ => by
      rw [← sub_mul, norm_mul]
      exact mul_le_mul_of_nonneg_right (by simpa only [dist_eq_norm] using dist_le_pi_dist a b i) (norm_nonneg _)
    _ = _ := by rw [Finset.mul_sum]

/-- Functional calculus for an individual compact function. Quantizing the
bounded coefficient arrays proves this directly, without a spectral theorem. -/
lemma compact_lipschitz {μ : Measure X} [IsProbabilityMeasure μ] {q : X → Y} {H : X → ℂ}
    [MeasurableConstSMul K X] (hq : Measurable q) (hHm : Measurable H)
    (hH : Compact (K := K) μ q H) (f : ℂ → ℂ) (L : NNReal) (hLip : LipschitzWith L f) :
    Compact (K := K) μ q (fun x => f (H x)) := by
  intro ε hε
  let τ := ε/(4*((L : ℝ)+1))
  have hτ : 0 < τ := by dsimp [τ]; positivity
  obtain ⟨r, B, C, F, hB, hC, hm, hb, ha⟩ := hH τ hτ
  let η := τ/(C+1)
  have hη : 0 < η := by dsimp [η]; positivity
  have hηC : η*C ≤ τ := by
    dsimp [η]
    rw [div_mul_eq_mul_div, div_le_iff₀ (by positivity : 0 < C+1)]
    nlinarith
  have hs : IsCompact {a : Fin r → ℂ | ‖a‖ ≤ B} := by
    simpa only [Metric.closedBall, dist_zero_right] using isCompact_closedBall (0 : Fin r → ℂ) B
  obtain ⟨n, c, hc, hquant⟩ := Quantize.compact_quantization (Y := Y) hs hη
  let J : Fin n → X → ℂ := fun i x => f (∑ j, c i j * F j x)
  have hjm (i : Fin n) : Measurable (J i) := hLip.continuous.measurable.comp
    (Finset.measurable_sum _ (fun j _ => measurable_const.mul (hm j)))
  let R := ‖f 0‖ + (L : ℝ)*(B*C)
  have hR : 0 ≤ R := by dsimp [R]; positivity
  have hJb (i : Fin n) (x : X) : ‖J i x‖ ≤ R := by
    have hnorm : ‖∑ j, c i j * F j x‖ ≤ B*C := module_bound _ _ hB (hc i) (hb x)
    have hl := hLip.dist_le_mul (∑ j, c i j * F j x) 0
    rw [dist_zero_right] at hl
    have ht : ‖J i x‖ ≤ dist (J i x) (f 0) + ‖f 0‖ := by
      simpa only [dist_eq_norm, sub_add_cancel] using norm_add_le (J i x - f 0) (f 0)
    dsimp [J, R] at *
    nlinarith [mul_le_mul_of_nonneg_left hnorm L.coe_nonneg]
  refine ⟨n, 1, n*R, J, by norm_num, mul_nonneg (Nat.cast_nonneg _) hR, hjm, ?_, ?_⟩
  · intro x
    simpa using (Finset.sum_le_sum (s := Finset.univ) fun i _ => hJb i x)
  · intro k
    obtain ⟨a, ham, hab, hai, hae⟩ := ha k
    obtain ⟨b, hbm, hbd⟩ := hquant a ham hab
    let A : Y → Fin n → ℂ := fun y i => if b y = i then 1 else 0
    have hAm : Measurable A := Measurable.of_eval (fun i =>
      measurable_const.piecewise (hbm (measurableSet_singleton i)) measurable_const)
    have hAb (y : Y) : ‖A y‖ ≤ 1 := by
      rw [pi_norm_le_iff_of_nonneg (by norm_num)]
      intro i
      dsimp [A]
      split_ifs <;> norm_num
    let F₀ : X → ℂ := fun x => ∑ i, a (q x) i * F i x
    let F₁ : X → ℂ := fun x => ∑ i, c (b (q x)) i * F i x
    have hF₁ : Measurable F₁ := Finset.measurable_sum _ (fun i _ =>
      ((measurable_of_countable (fun j => c j i)).comp (hbm.comp hq)).mul (hm i))
    have hsel (x : X) : (∑ i, A (q x) i * J i x) = f (F₁ x) := by
      rw [Finset.sum_eq_single (b (q x))]
      · simp [A, J, F₁]
      · intro i _ hi
        simp [A, Ne.symm hi]
      · simp
    have hdist (x : X) : dist (F₀ x) (F₁ x) ≤ τ := by
      calc
        _ ≤ dist (a (q x)) (c (b (q x))) * ∑ i, ‖F i x‖ := combination_dist _ _ _
        _ ≤ η*C := mul_le_mul (hbd (q x)).le (hb x) (Finset.sum_nonneg fun _ _ => norm_nonneg _) hη.le
        _ ≤ τ := hηC
    have hmajor (x : X) : dist (f (H (k • x))) (f (F₁ x))^2 ≤
        2*(L : ℝ)^2*(dist (H (k • x)) (F₀ x)^2 + τ^2) := by
      have ht := (dist_triangle (H (k • x)) (F₀ x) (F₁ x)).trans
        (add_le_add le_rfl (hdist x))
      have hl := (hLip.dist_le_mul (H (k • x)) (F₁ x)).trans
        (mul_le_mul_of_nonneg_left ht L.coe_nonneg)
      have hs₀ : dist (f (H (k • x))) (f (F₁ x))^2 ≤
          ((L : ℝ)*(dist (H (k • x)) (F₀ x)+τ))^2 :=
        pow_le_pow_left₀ dist_nonneg hl 2
      have hsq : (dist (H (k • x)) (F₀ x)+τ)^2 ≤ 2*(dist (H (k • x)) (F₀ x)^2+τ^2) := by
        nlinarith [sq_nonneg (dist (H (k • x)) (F₀ x)-τ)]
      have hmul := mul_le_mul_of_nonneg_left hsq (sq_nonneg (L : ℝ))
      nlinarith
    have hiM : Integrable (fun x => 2*(L : ℝ)^2*(dist (H (k • x)) (F₀ x)^2+τ^2)) μ :=
      (hai.add (integrable_const _)).const_mul _
    have hi : Integrable (fun x => dist (f (H (k • x))) (f (F₁ x))^2) μ :=
      hiM.mono' (((hLip.continuous.measurable.comp (hHm.comp (measurable_const_smul k))).dist
        (hLip.continuous.measurable.comp hF₁)).pow_const 2).aestronglyMeasurable
        (Filter.Eventually.of_forall fun x => by simpa only [Real.norm_eq_abs, abs_sq] using hmajor x)
    have hLτ : (L : ℝ)*τ < ε/4 := by
      dsimp [τ]
      rw [← mul_div_assoc, div_lt_iff₀ (by positivity : 0 < 4*((L : ℝ)+1))]
      nlinarith
    have he : (∫ x, dist (f (H (k • x))) (f (F₁ x))^2 ∂μ) < ε^2 := by
      calc
        _ ≤ ∫ x, 2*(L : ℝ)^2*(dist (H (k • x)) (F₀ x)^2+τ^2) ∂μ := integral_mono hi hiM hmajor
        _ = 2*(L : ℝ)^2*((∫ x, dist (H (k • x)) (F₀ x)^2 ∂μ)+τ^2) := by
          rw [integral_const_mul, integral_add hai (integrable_const _), integral_const,
            probReal_univ, smul_eq_mul, one_mul]
        _ ≤ 4*((L : ℝ)*τ)^2 := by
          have htt := mul_le_mul_of_nonneg_left hae.le (by positivity : 0 ≤ 2*(L : ℝ)^2)
          dsimp [F₀]
          nlinarith
        _ < ε^2 := by
          have hsq := (sq_lt_sq₀ (mul_nonneg L.coe_nonneg hτ.le) (by positivity : 0 ≤ ε/4)).mpr hLτ
          nlinarith [sq_pos_of_pos hε]
    refine ⟨A, hAm, hAb, ?_, ?_⟩
    · simpa only [hsel] using hi
    · simpa only [hsel] using he
end
section
open MeasureTheory Filter
open scoped BigOperators Topology
variable {K X Y : Type*} [SMul K X] [MeasurableSpace X] [MeasurableSpace Y]

lemma compact_of_bounded_pointwise_limit {μ : Measure X} [IsProbabilityMeasure μ]
    {q : X → Y} {H : X → ℂ} {Hn : ℕ → X → ℂ} [MeasurableConstSMul K X]
    (hq : Measurable q) (hHm : Measurable H) (hHnm : ∀ n, Measurable (Hn n))
    (hHnc : ∀ n, Compact (K := K) μ q (Hn n))
    (hpres : ∀ k : K, MeasurePreserving (fun x : X => k • x) μ μ)
    (C : ℝ) (hC : 0 ≤ C) (hHb : ∀ x, ‖H x‖ ≤ C) (hHnb : ∀ n x, ‖Hn n x‖ ≤ C)
    (hlim : ∀ᵐ x ∂μ, Tendsto (fun n => Hn n x) atTop (𝓝 (H x))) :
    Compact (K := K) μ q H := by
  have hdist (n : ℕ) (x : X) : dist (H x) (Hn n x)^2 ≤ (2*C)^2 :=
    (sq_le_sq₀ dist_nonneg (mul_nonneg (by norm_num) hC)).mpr
      ((dist_le_norm_add_norm _ _).trans (by linarith [hHb x, hHnb n x]))
  have hi (n : ℕ) : Integrable (fun x => dist (H x) (Hn n x)^2) μ :=
    Integrable.of_bound ((hHm.dist (hHnm n)).pow_const 2).aestronglyMeasurable ((2*C)^2)
      (Filter.Eventually.of_forall fun x => by simpa only [Real.norm_eq_abs, abs_sq] using hdist n x)
  have hl : Tendsto (fun n => ∫ x, dist (H x) (Hn n x)^2 ∂μ) atTop (𝓝 0) := by
    simpa only [integral_zero] using tendsto_integral_of_dominated_convergence
      (f := fun _ : X => (0 : ℝ)) (fun _ : X => (2*C)^2)
      (fun n => (hi n).aestronglyMeasurable) (integrable_const _) (fun n =>
        Filter.Eventually.of_forall fun x => by simpa only [Real.norm_eq_abs, abs_sq] using hdist n x)
      (hlim.mono fun x hx => by
        have ht := ((tendsto_const_nhds : Tendsto (fun _ : ℕ => H x) atTop (𝓝 (H x))).dist hx).pow 2
        simpa only [dist_self, zero_pow (by norm_num : (2 : ℕ) ≠ 0)] using ht)
  apply compact_of_l2_approximation hq hHm hpres
  intro δ hδ
  obtain ⟨n, hn⟩ := (hl.eventually (gt_mem_nhds (sq_pos_of_pos hδ))).exists
  exact ⟨Hn n, hHnm n, hHnc n, hi n, hn⟩

lemma compact_closed_preimage {μ : Measure X} [IsProbabilityMeasure μ]
    {q : X → Y} {H : X → ℂ} [MeasurableConstSMul K X]
    (hq : Measurable q) (hH : Measurable H) (hC : Compact (K := K) μ q H)
    (hpres : ∀ k : K, MeasurePreserving (fun x : X => k • x) μ μ)
    (t : Set ℂ) (ht : IsClosed t) :
    Compact (K := K) μ q ((H ⁻¹' t).indicator (fun _ => (1 : ℂ))) := by
  let δ : ℕ → ℝ := fun n => 1/((n : ℝ)+1)
  have hδ (n : ℕ) : 0 < δ n := by dsimp [δ]; positivity
  let f : ℕ → ℂ → ℂ := fun n z => ((thickenedIndicator (hδ n) t z : ℝ) : ℂ)
  have hf (n : ℕ) : LipschitzWith ((δ n).toNNReal⁻¹) (f n) := by
    have h := Complex.isometry_ofReal.lipschitzWith.comp
      (NNReal.isometry_coe.lipschitzWith.comp (lipschitzWith_thickenedIndicator (hδ n) t))
    simpa only [one_mul, Function.comp_def] using h
  have hfb (n : ℕ) (z : ℂ) : ‖f n z‖ ≤ 1 := by
    dsimp [f]
    rw [Complex.norm_real, Real.norm_eq_abs, abs_of_nonneg (NNReal.coe_nonneg _)]
    exact_mod_cast thickenedIndicator_le_one (hδ n) t z
  have hfl (z : ℂ) : Tendsto (fun n => f n z) atTop (𝓝 (t.indicator (fun _ => (1 : ℂ)) z)) := by
    have hh := (tendsto_pi_nhds.mp (thickenedIndicator_tendsto_indicator_closure hδ
      tendsto_one_div_add_atTop_nhds_zero_nat t)) z
    rw [ht.closure_eq] at hh
    have h := Complex.continuous_ofReal.continuousAt.tendsto.comp
      (NNReal.continuous_coe.continuousAt.tendsto.comp hh)
    have he : (((t.indicator (fun _ => (1 : NNReal)) z : NNReal) : ℝ) : ℂ) =
        t.indicator (fun _ => (1 : ℂ)) z := by
      by_cases hz : z ∈ t <;> simp [hz]
    change Tendsto (fun n => f n z) atTop (𝓝 _) at h
    rwa [he] at h
  have hiM : Measurable ((H ⁻¹' t).indicator (fun _ => (1 : ℂ))) :=
    measurable_const.indicator (hH ht.measurableSet)
  apply compact_of_bounded_pointwise_limit hq hiM
    (fun n => (hf n).continuous.measurable.comp hH)
    (fun n => compact_lipschitz hq hH hC (f n) _ (hf n)) hpres 1 (by norm_num)
  · intro x
    by_cases hx : H x ∈ t <;> simp [Set.indicator, hx]
  · intro n x
    exact hfb n (H x)
  · exact Filter.Eventually.of_forall fun x => by
      have he : (H ⁻¹' t).indicator (fun _ => (1 : ℂ)) x =
          t.indicator (fun _ => (1 : ℂ)) (H x) := by
        by_cases hx : H x ∈ t <;> simp [hx]
      simpa only [Function.comp_apply, he] using hfl (H x)

lemma compact_neg {μ : Measure X} [IsProbabilityMeasure μ] {q : X → Y} {H : X → ℂ}
    [MeasurableConstSMul K X]
    (hq : Measurable q) (hm : Measurable H) (hc : Compact (K := K) μ q H) :
    Compact (K := K) μ q (fun x => -H x) := by
  have h := compact_lipschitz hq hm hc (fun z : ℂ => -z) 1 isometry_neg.lipschitzWith
  exact h

omit [MeasurableSpace X] in
lemma indicator_one_bound (s : Set X) (x : X) : ‖s.indicator (fun _ => (1 : ℂ)) x‖ ≤ 1 := by
  by_cases hx : x ∈ s <;> simp [hx]

lemma compact_compl {μ : Measure X} [IsProbabilityMeasure μ] {q : X → Y} [MeasurableConstSMul K X]
    (hq : Measurable q) {s : Set X} (hm : MeasurableSet s)
    (hc : Compact (K := K) μ q (s.indicator (fun _ => (1 : ℂ)))) :
    Compact (K := K) μ q (sᶜ.indicator (fun _ => (1 : ℂ))) := by
  have hn := compact_neg hq (measurable_const.indicator hm) hc
  have ha := compact_add hq measurable_const (measurable_const.indicator hm).neg
    (compact_const (K := K) μ q 1) hn
  have he : (fun x => (1 : ℂ) + -(s.indicator (fun _ => 1) x)) = sᶜ.indicator (fun _ => 1) := by
    funext x; by_cases hx : x ∈ s <;> simp [hx]
  simpa only [Pi.neg_apply, he] using ha

lemma compact_union {μ : Measure X} [IsProbabilityMeasure μ] {q : X → Y} [MeasurableConstSMul K X]
    (hq : Measurable q) {s t : Set X} (hs : MeasurableSet s) (ht : MeasurableSet t)
    (hsc : Compact (K := K) μ q (s.indicator (fun _ => (1 : ℂ))))
    (htc : Compact (K := K) μ q (t.indicator (fun _ => (1 : ℂ)))) :
    Compact (K := K) μ q ((s ∪ t).indicator (fun _ => (1 : ℂ))) := by
  have hsm : Measurable (s.indicator (fun _ => (1 : ℂ))) := measurable_const.indicator hs
  have htm : Measurable (t.indicator (fun _ => (1 : ℂ))) := measurable_const.indicator ht
  have ha := compact_add hq hsm htm hsc htc
  have hp := compact_mul hq hsm htm 1 (by norm_num) (indicator_one_bound t) hsc htc
  have hn := compact_neg hq (hsm.mul htm) hp
  have hh := compact_add hq (hsm.add htm) (hsm.mul htm).neg ha hn
  have he : (fun x => s.indicator (fun _ => (1 : ℂ)) x + t.indicator (fun _ => 1) x +
      -(s.indicator (fun _ => 1) x * t.indicator (fun _ => 1) x)) =
      (s ∪ t).indicator (fun _ => 1) := by
    funext x; by_cases hxs : x ∈ s <;> by_cases hxt : x ∈ t <;> simp [hxs, hxt]
  simpa only [Pi.neg_apply, Pi.add_apply, Pi.mul_apply, he] using hh

lemma compact_iUnion {μ : Measure X} [IsProbabilityMeasure μ] {q : X → Y}
    [MeasurableConstSMul K X] (hq : Measurable q)
    (hpres : ∀ k : K, MeasurePreserving (fun x : X => k • x) μ μ)
    (s : ℕ → Set X) (hm : ∀ n, MeasurableSet (s n))
    (hc : ∀ n, Compact (K := K) μ q ((s n).indicator (fun _ => (1 : ℂ)))) :
    Compact (K := K) μ q ((⋃ n, s n).indicator (fun _ => (1 : ℂ))) := by
  let D : ℕ → Set X := fun n => ⋃ i ∈ Finset.range n, s i
  have hDm (n : ℕ) : MeasurableSet (D n) := MeasurableSet.iUnion (fun i => MeasurableSet.iUnion (fun _ => hm i))
  have hDc (n : ℕ) : Compact (K := K) μ q ((D n).indicator (fun _ => (1 : ℂ))) := by
    induction n with
    | zero => simpa [D] using compact_const (K := K) μ q 0
    | succ n ih =>
      have he : D (n+1) = s n ∪ D n := by simp only [D, Finset.range_add_one, Finset.set_biUnion_insert]
      rw [he]
      exact compact_union hq (hm n) (hDm n) (hc n) ih
  apply compact_of_bounded_pointwise_limit hq (measurable_const.indicator (MeasurableSet.iUnion hm))
    (fun n => measurable_const.indicator (hDm n)) hDc hpres 1 (by norm_num)
    (indicator_one_bound _) (fun n => indicator_one_bound (D n))
  exact Filter.Eventually.of_forall fun x => by
    apply tendsto_const_nhds.congr'
    by_cases hx : x ∈ ⋃ n, s n
    · obtain ⟨i, hi⟩ := Set.mem_iUnion.mp hx
      filter_upwards [eventually_ge_atTop (i+1)] with n hn
      have hix : x ∈ D n := Set.mem_iUnion.mpr ⟨i, Set.mem_iUnion.mpr ⟨by simpa using hn, hi⟩⟩
      simp [hx, hix]
    · have hnx (n : ℕ) : x ∉ D n := by
        intro hh
        obtain ⟨i, hi⟩ := Set.mem_iUnion.mp hh
        obtain ⟨_, hi⟩ := Set.mem_iUnion.mp hi
        exact hx (Set.mem_iUnion.mpr ⟨i, hi⟩)
      exact Filter.Eventually.of_forall fun n => by simp [hx, hnx n]

@[instance_reducible] def compactSigma (μ : Measure X) [IsProbabilityMeasure μ] (q : X → Y)
    [MeasurableConstSMul K X] (hq : Measurable q)
    (hpres : ∀ k : K, MeasurePreserving (fun x : X => k • x) μ μ) : MeasurableSpace X where
  MeasurableSet' s := MeasurableSet s ∧ Compact (K := K) μ q (s.indicator (fun _ => (1 : ℂ)))
  measurableSet_empty := ⟨MeasurableSet.empty, by simpa using compact_const (K := K) μ q 0⟩
  measurableSet_compl s hs := ⟨hs.1.compl, compact_compl hq hs.1 hs.2⟩
  measurableSet_iUnion s hs := ⟨MeasurableSet.iUnion (fun n => (hs n).1),
    compact_iUnion hq hpres s (fun n => (hs n).1) (fun n => (hs n).2)⟩

lemma compactSigma_le (μ : Measure X) [IsProbabilityMeasure μ] (q : X → Y)
    [MeasurableConstSMul K X] (hq : Measurable q)
    (hpres : ∀ k : K, MeasurePreserving (fun x : X => k • x) μ μ) :
    compactSigma μ q hq hpres ≤ ‹MeasurableSpace X› := fun _ hs => hs.1

lemma measurable_compactSigma {μ : Measure X} [IsProbabilityMeasure μ] {q : X → Y}
    [MeasurableConstSMul K X] (hq : Measurable q)
    (hpres : ∀ k : K, MeasurePreserving (fun x : X => k • x) μ μ)
    {H : X → ℂ} (hm : Measurable H) (hc : Compact (K := K) μ q H) :
    @Measurable X ℂ (compactSigma μ q hq hpres) inferInstance H := by
  rw [measurable_iff_comap_le]
  change MeasurableSpace.comap H (borel ℂ) ≤ compactSigma μ q hq hpres
  rw [borel_eq_generateFrom_isClosed, MeasurableSpace.comap_generateFrom]
  apply MeasurableSpace.generateFrom_le
  rintro _ ⟨t, ht, rfl⟩
  exact ⟨hm ht.measurableSet, compact_closed_preimage hq hm hc hpres t ht⟩

end
section
open MeasureTheory Filter
open scoped BigOperators Topology
variable {K X Y : Type*} [SMul K X] [MeasurableSpace X] [MeasurableSpace Y]

lemma compact_simple {μ : Measure X} [IsProbabilityMeasure μ] {q : X → Y}
    [MeasurableConstSMul K X] (hq : Measurable q)
    (hpres : ∀ k : K, MeasurePreserving (fun x : X => k • x) μ μ)
    (f : @SimpleFunc X (compactSigma μ q hq hpres) ℂ) :
    Compact (K := K) μ q f := by
  apply @SimpleFunc.induction X ℂ (compactSigma μ q hq hpres) _
    (fun f => Compact (K := K) μ q f) ?_ ?_ f
  · intro c s hs
    have hsm : MeasurableSet s := hs.1
    have hsc : Compact (K := K) μ q (s.indicator (fun _ => (1 : ℂ))) := hs.2
    have hh := compact_mul hq measurable_const (measurable_const.indicator hsm)
      1 (by norm_num) (indicator_one_bound s) (compact_const (K := K) μ q c) hsc
    convert hh using 1
    funext x
    by_cases hx : x ∈ s <;> simp [hx]
  · intro f g _ hf hg
    exact compact_add hq ((@SimpleFunc.measurable X ℂ (compactSigma μ q hq hpres) _ f).mono (compactSigma_le μ q hq hpres) le_rfl)
      ((@SimpleFunc.measurable X ℂ (compactSigma μ q hq hpres) _ g).mono (compactSigma_le μ q hq hpres) le_rfl) hf hg

lemma compact_of_measurable_compactSigma {μ : Measure X} [IsProbabilityMeasure μ] {q : X → Y}
    [MeasurableConstSMul K X] (hq : Measurable q)
    (hpres : ∀ k : K, MeasurePreserving (fun x : X => k • x) μ μ)
    {H : X → ℂ} (hm : @Measurable X ℂ (compactSigma μ q hq hpres) inferInstance H)
    (C : ℝ) (hC : 0 ≤ C) (hb : ∀ x, ‖H x‖ ≤ C) :
    Compact (K := K) μ q H := by
  let F : ℕ → @SimpleFunc X (compactSigma μ q hq hpres) ℂ :=
    @SimpleFunc.approxOn ℂ X _ _ _ (compactSigma μ q hq hpres) H hm Set.univ 0 (Set.mem_univ 0) inferInstance
  have hHm : Measurable H := hm.mono (compactSigma_le μ q hq hpres) le_rfl
  have hFm (n : ℕ) : Measurable (F n) :=
    (@SimpleFunc.measurable X ℂ (compactSigma μ q hq hpres) _ (F n)).mono (compactSigma_le μ q hq hpres) le_rfl
  apply compact_of_bounded_pointwise_limit hq hHm hFm
    (fun n => compact_simple hq hpres (F n)) hpres (2*C) (by positivity)
  · intro x; have := hb x; linarith
  · intro n x
    exact (@SimpleFunc.norm_approxOn_zero_le X ℂ (compactSigma μ q hq hpres) _ _ _ H hm Set.univ (Set.mem_univ 0) inferInstance x n).trans (by linarith [hb x])
  · exact Filter.Eventually.of_forall fun x => @SimpleFunc.tendsto_approxOn ℂ X _ _ _ (compactSigma μ q hq hpres) H hm Set.univ 0
      (Set.mem_univ 0) inferInstance x (by simp)

lemma compact_base {μ : Measure X} {q : X → Y} [SMul K Y] [MeasurableConstSMul K Y]
    (hqcov : ∀ k : K, ∀ᵐ x ∂μ, q (k • x) = k • q x)
    (b : Y → ℂ) (hbm : Measurable b) (B : ℝ) (hB : 0 ≤ B) (hb : ∀ y, ‖b y‖ ≤ B) :
    Compact (K := K) μ q (b ∘ q) := by
  intro ε hε
  apply at_of_finite (I := Unit) B 1 (fun _ _ => 1) hB (by norm_num) (fun _ => measurable_const)
  · intro x; simp
  · intro k
    refine ⟨fun y _ => b (k • y), Measurable.of_eval (fun _ => hbm.comp (measurable_const_smul k)), ?_, ?_, ?_⟩
    · intro y; simpa using hb (k • y)
    · apply (integrable_zero X ℝ μ).congr
      filter_upwards [hqcov k] with x hx
      simp [Function.comp_apply, hx]
    · have he : (fun x => dist ((b ∘ q) (k • x)) (∑ _ : Unit, b (k • q x) * 1)^2) =ᵐ[μ]
          (fun _ => (0 : ℝ)) := by
        filter_upwards [hqcov k] with x hx
        simp [Function.comp_apply, hx]
      rw [integral_congr_ae he, integral_zero]
      exact sq_pos_of_pos hε

end
section
open MeasureTheory Filter
open scoped BigOperators Topology
variable {K X Y : Type*} [Monoid K] [MulAction K X] [MulAction K Y]
  [MeasurableSpace X] [MeasurableSpace Y]

omit [MulAction K Y] in
lemma compact_shift {μ : Measure X} {q : X → Y} {H : X → ℂ}
    (hc : Compact (K := K) μ q H) (g : K) :
    Compact (K := K) μ q (fun x => H (g • x)) := by
  intro ε hε
  obtain ⟨r, B, C, Hf, hB, hC, hm, hb, ha⟩ := hc ε hε
  refine ⟨r, B, C, Hf, hB, hC, hm, hb, ?_⟩
  intro k
  simpa only [smul_smul] using ha (g*k)

omit [MulAction K Y] in
lemma measurable_shift_compactSigma {μ : Measure X} [IsProbabilityMeasure μ] {q : X → Y}
    [MeasurableConstSMul K X] (hq : Measurable q)
    (hpres : ∀ k : K, MeasurePreserving (fun x : X => k • x) μ μ) (g : K) :
    @Measurable X X (compactSigma μ q hq hpres) (compactSigma μ q hq hpres) (fun x => g • x) := by
  intro s hs
  refine ⟨(measurable_const_smul g) hs.1, ?_⟩
  have hh := compact_shift hs.2 g
  have he : (fun x => (s.indicator (fun _ => (1 : ℂ))) (g • x)) =
      ((fun x : X => g • x) ⁻¹' s).indicator (fun _ => 1) := by
    funext x; by_cases hx : g • x ∈ s <;> simp [hx]
  rwa [he] at hh

lemma measurable_base_compactSigma {μ : Measure X} [IsProbabilityMeasure μ] {q : X → Y}
    [MeasurableConstSMul K X] [MeasurableConstSMul K Y] (hq : Measurable q)
    (hpres : ∀ k : K, MeasurePreserving (fun x : X => k • x) μ μ)
    (hqcov : ∀ k : K, ∀ᵐ x ∂μ, q (k • x) = k • q x) :
    @Measurable X Y (compactSigma μ q hq hpres) inferInstance q := by
  intro s hs
  refine ⟨hq hs, ?_⟩
  have hh := compact_base hqcov (s.indicator (fun _ => (1 : ℂ)))
    (measurable_const.indicator hs) 1 (by norm_num) (indicator_one_bound s)
  have he : (s.indicator (fun _ => (1 : ℂ))) ∘ q =
      (q ⁻¹' s).indicator (fun _ => 1) := by
    funext x; by_cases hx : q x ∈ s <;> simp [Function.comp_apply, hx]
  rwa [he] at hh

end

/-! Bounded integral kernels yield finite-module orbit approximation.
This implements the compact-tower construction without spectral projections:
approximate the invariant kernel by finite rectangles first. -/
open MeasureTheory ProbabilityTheory ConditionalFiber
open scoped BigOperators
variable {K X Z Y : Type*} [SMul K X] [SMul K Z]
  [MeasurableSpace X] [MeasurableSpace Z] [MeasurableSpace Y]
  [StandardBorelSpace X] [Nonempty X] [StandardBorelSpace Z] [Nonempty Z]
  [MeasurableConstSMul K X] [MeasurableConstSMul K Z]

/-- Conditional integration projects an ambient finite module to the actual
new factor, without sacrificing its uniform coefficient or basis bounds. -/
lemma compact_descend (μ : Measure X) [IsProbabilityMeasure μ]
    (π : X → Z) (hπ : Measurable π) (p : Z → Y) (hp : Measurable p)
    (hπcov : ∀ k : K, ∀ᵐ x ∂μ, π (k • x) = k • π x)
    (H : Z → ℂ) (hH : Measurable H) (D : ℝ) (_hD : 0 ≤ D)
    (hHD : ∀ z, ‖H z‖ ≤ D)
    (hc : Compact (K := K) μ (p ∘ π) (H ∘ π)) :
    Compact (K := K) (μ.map π) p H := by
  let κ := condDistrib id π μ
  let ν := μ.map π
  let : IsProbabilityMeasure ν := inferInstance
  intro ε hε
  obtain ⟨r, B, C, F, hB, hC, hFm, hFb, ha⟩ := hc ε hε
  have hFC (i : Fin r) (x : X) : ‖F i x‖ ≤ C :=
    (Finset.single_le_sum (fun j _ => norm_nonneg (F j x)) (Finset.mem_univ i)).trans (hFb x)
  have hFi (z : Z) (i : Fin r) : Integrable (F i) (κ z) :=
    Integrable.of_bound (hFm i).aestronglyMeasurable C (Filter.Eventually.of_forall (hFC i))
  let G : Fin r → Z → ℂ := fun i z => ∫ x, F i x ∂κ z
  have hGm (i : Fin r) : Measurable (G i) :=
    (hFm i).stronglyMeasurable.integral_kernel.measurable
  have hGb (z : Z) : ∑ i, ‖G i z‖ ≤ C := by
    calc
      ∑ i, ‖G i z‖ ≤ ∑ i, ∫ x, ‖F i x‖ ∂κ z :=
        Finset.sum_le_sum fun i _ => norm_integral_le_integral_norm _
      _ = ∫ x, ∑ i, ‖F i x‖ ∂κ z :=
        (integral_finsetSum _ (fun i _ => (hFi z i).norm)).symm
      _ ≤ ∫ _x, C ∂κ z := integral_mono
        (integrable_finsetSum _ (fun i _ => (hFi z i).norm)) (integrable_const C) hFb
      _ = C := by simp
  refine ⟨r, B, C, G, hB, hC, hGm, hGb, ?_⟩
  intro k
  obtain ⟨a, ham, hab, hai, hae⟩ := ha k
  let E : X → ℂ := fun x => H (π (k • x)) - ∑ i, a (p (π x)) i * F i x
  have hEm : Measurable E := ((hH.comp hπ).comp (measurable_const_smul k)).sub
    (Finset.measurable_sum _ (fun i _ =>
      (((measurable_pi_iff.mp ham) i).comp (hp.comp hπ)).mul (hFm i)))
  have hEB (x : X) : ‖E x‖ ≤ D+B*C :=
    (norm_sub_le _ _).trans (add_le_add (hHD _) (module_bound _ _ hB (hab _) (hFb x)))
  have hEi (z : Z) : Integrable E (κ z) :=
    Integrable.of_bound hEm.aestronglyMeasurable (D+B*C) (Filter.Eventually.of_forall hEB)
  have hE₂i (z : Z) : Integrable (fun x => ‖E x‖^2) (κ z) :=
    Integrable.of_bound (hEm.norm.pow_const 2).aestronglyMeasurable ((D+B*C)^2)
      (Filter.Eventually.of_forall fun x => by
        simpa only [Real.norm_eq_abs, abs_sq] using
          pow_le_pow_left₀ (norm_nonneg _) (hEB x) 2)
  have hE₂μ : Integrable (fun x => ‖E x‖^2) μ := by
    simpa only [E, Function.comp_apply, dist_eq_norm] using hai
  have hEeq : ∀ᵐ z ∂ν, (∫ x, E x ∂κ z) = H (k • z) - ∑ i, a (p z) i * G i z := by
    filter_upwards [ae_in_own_fiber μ π hπ, ae_fiber_of_ae μ π hπ (hπcov k)] with z hz hc'
    have he : E =ᵐ[κ z] (fun x => H (k • z) - ∑ i, a (p z) i * F i x) := by
      filter_upwards [hz, hc'] with x hx hx'
      dsimp only [E]
      rw [hx', hx]
    rw [integral_congr_ae he, integral_sub (integrable_const _) (integrable_finsetSum _
      fun i _ => (hFi z i).const_mul _), integral_finsetSum _
      (fun i _ => (hFi z i).const_mul _)]
    simp only [integral_const, probReal_univ, one_smul, integral_const_mul, G]
  have hdistm : Measurable (fun z => dist (H (k • z)) (∑ i, a (p z) i * G i z)^2) :=
    ((hH.comp (measurable_const_smul k)).dist
      (Finset.measurable_sum _ (fun i _ => (((measurable_pi_iff.mp ham) i).comp hp).mul (hGm i)))).pow_const 2
  have hdistB (z : Z) : dist (H (k • z)) (∑ i, a (p z) i * G i z)^2 ≤ (D+B*C)^2 := by
    apply pow_le_pow_left₀ dist_nonneg
    exact (dist_le_norm_add_norm _ _).trans
      (add_le_add (hHD _) (module_bound _ _ hB (hab _) (hGb z)))
  have hdisti : Integrable (fun z => dist (H (k • z)) (∑ i, a (p z) i * G i z)^2) ν :=
    Integrable.of_bound hdistm.aestronglyMeasurable ((D+B*C)^2)
      (Filter.Eventually.of_forall fun z => by simpa only [Real.norm_eq_abs, abs_sq] using hdistB z)
  refine ⟨a, ham, hab, hdisti, ?_⟩
  have hle : (∫ z, dist (H (k • z)) (∑ i, a (p z) i * G i z)^2 ∂ν) ≤
      ∫ z, (∫ x, ‖E x‖^2 ∂κ z) ∂ν := by
    apply integral_mono_ae hdisti (integrable_fiber_integral μ π hπ _ hE₂μ)
    filter_upwards [hEeq] with z hz
    rw [dist_eq_norm, ← hz]
    exact KernelCompact.norm_integral_sq (κ z) E (hEi z) (hE₂i z)
  rw [integral_fiber μ π hπ _ hE₂μ] at hle
  apply hle.trans_lt
  simpa only [E, Function.comp_apply, dist_eq_norm] using hae

end EuclideanFiveColor.CompactFunctions

end

end OAI


==> anc/erdos-1070/lean/OAI/MeasureTheory/CompactFactors/Kernels.lean <==
import OAI.MeasureTheory.CompactFactors.ConditionalLimits

namespace OAI

noncomputable section

open scoped ComplexConjugate
open scoped BigOperators
open scoped BigOperators BoundedContinuousFunction
open Filter Topology
open MeasureTheory Filter
open scoped ENNReal ComplexConjugate
open MeasureTheory ProbabilityTheory
open scoped ComplexConjugate
open scoped BigOperators
open scoped BigOperators
open Polynomial
open MeasureTheory
open scoped BigOperators
open MeasureTheory
open scoped BigOperators
open MeasureTheory
open MeasureTheory ProbabilityTheory
open scoped BigOperators
open MeasureTheory
open scoped BigOperators ComplexConjugate
open MeasureTheory ProbabilityTheory
open scoped ENNReal BigOperators
open MeasureTheory Filter
open scoped Topology ENNReal NNReal
open MeasureTheory
open scoped ENNReal
open MeasureTheory ProbabilityTheory
open scoped ENNReal
open MeasureTheory ProbabilityTheory

/-! Bounded integral kernels yield finite-module orbit approximation.
This implements the compact-tower construction without spectral projections:
approximate the invariant kernel by finite rectangles first. -/
namespace EuclideanFiveColor.KernelCompact
open MeasureTheory ProbabilityTheory
open scoped BigOperators
variable {X Y : Type*} [MeasurableSpace X] [MeasurableSpace Y]

lemma norm_integral_sq (μ : Measure X) [IsProbabilityMeasure μ]
    (f : X → ℂ) (hf : Integrable f μ)
    (hf₂ : Integrable (fun x => ‖f x‖^2) μ) :
    ‖∫ x, f x ∂μ‖^2 ≤ ∫ x, ‖f x‖^2 ∂μ := by
  let a := ∫ x, ‖f x‖ ∂μ
  have ha : 0 ≤ a := integral_nonneg fun _ => norm_nonneg _
  have hvar : 0 ≤ (∫ x, ‖f x‖^2 ∂μ) - a^2 := by
    have h : (0 : ℝ) ≤ ∫ x, (‖f x‖-a)^2 ∂μ :=
      integral_nonneg (fun x => sq_nonneg (‖f x‖-a))
    have he : (fun x => (‖f x‖-a)^2) = fun x => ‖f x‖^2 - (2*a)*‖f x‖ + a^2 := by
      funext x; ring
    rw [he, integral_add (f := fun x => ‖f x‖^2 - (2*a)*‖f x‖) (g := fun _ => a^2) (hf₂.sub (hf.norm.const_mul (2*a))) (integrable_const (a^2)),
      integral_sub (f := fun x => ‖f x‖^2) (g := fun x => (2*a)*‖f x‖) hf₂ (hf.norm.const_mul (2*a)), integral_const_mul] at h
    simp only [integral_const, probReal_univ, one_smul] at h
    change 0 ≤ (∫ x, ‖f x‖^2 ∂μ) - (2*a)*a + a^2 at h
    nlinarith
  have hn : ‖∫ x, f x ∂μ‖ ≤ a := norm_integral_le_integral_norm f
  nlinarith [norm_nonneg (∫ x, f x ∂μ)]

def fiberMean (κ : Kernel X Y) (F : X × Y → ℂ) (x : X) : ℂ :=
  ∫ y, F (x,y) ∂κ x

lemma measurable_fiberMean (κ : Kernel X Y) [IsSFiniteKernel κ]
    (F : X × Y → ℂ) (hF : Measurable F) : Measurable (fiberMean κ F) :=
  hF.stronglyMeasurable.integral_kernel_prod_right'.measurable

lemma fiberMean_bound (κ : Kernel X Y) [IsMarkovKernel κ]
    (F : X × Y → ℂ) (C : ℝ) (hC : ∀ z, ‖F z‖ ≤ C) (x : X) :
    ‖fiberMean κ F x‖ ≤ C := by
  simpa only [fiberMean, probReal_univ, mul_one] using
    norm_integral_le_of_norm_le_const (μ := κ x)
      (Filter.Eventually.of_forall fun y => hC (x,y))

lemma fiberMean_l2_bound (μ : Measure X) [IsProbabilityMeasure μ]
    (κ : Kernel X Y) [IsMarkovKernel κ] (F : X × Y → ℂ)
    (hF : Measurable F) (C : ℝ) (hFC : ∀ z, ‖F z‖ ≤ C) :
    (∫ x, ‖fiberMean κ F x‖^2 ∂μ) ≤ ∫ z, ‖F z‖^2 ∂(μ ⊗ₘ κ) := by
  have hsq (z : X × Y) : ‖F z‖^2 ≤ C^2 := pow_le_pow_left₀ (norm_nonneg _) (hFC z) 2
  have hi : Integrable (fun z => ‖F z‖^2) (μ ⊗ₘ κ) :=
    Integrable.of_bound (hF.norm.pow_const 2).aestronglyMeasurable (C^2)
      (Filter.Eventually.of_forall fun z => by simpa only [Real.norm_eq_abs, abs_sq] using hsq z)
  rw [Measure.integral_compProd hi]
  apply integral_mono
  · exact Integrable.of_bound ((measurable_fiberMean κ F hF).norm.pow_const 2).aestronglyMeasurable
      (C^2) (Filter.Eventually.of_forall fun x => by
        simpa only [Real.norm_eq_abs, abs_sq] using
          pow_le_pow_left₀ (norm_nonneg _) (fiberMean_bound κ F C hFC x) 2)
  · have hm := (hF.norm.pow_const 2).stronglyMeasurable.integral_kernel_prod_right' (κ := κ)
    exact Integrable.of_bound hm.aestronglyMeasurable (C^2) (Filter.Eventually.of_forall fun x => by
      have hb := norm_integral_le_of_norm_le_const (μ := κ x)
        (f := fun y => ‖F (x,y)‖^2) (C := C^2)
        (Filter.Eventually.of_forall fun y => by
          simpa only [Real.norm_eq_abs, abs_sq] using hsq (x,y))
      simpa only [probReal_univ, mul_one] using hb)

  · intro x
    apply norm_integral_sq
    · exact Integrable.of_bound (hF.comp (measurable_const.prodMk measurable_id)).aestronglyMeasurable
        C (Filter.Eventually.of_forall fun y => hFC (x,y))
    · exact Integrable.of_bound ((hF.comp (measurable_const.prodMk measurable_id)).norm.pow_const 2).aestronglyMeasurable
        (C^2) (Filter.Eventually.of_forall fun y => by
          simpa only [Real.norm_eq_abs, abs_sq] using hsq (x,y))

lemma kernel_apply_error_bound (μ : Measure X) [IsProbabilityMeasure μ]
    (κ : Kernel X Y) [IsMarkovKernel κ] (L P : X × Y → ℂ)
    (hL : Measurable L) (hP : Measurable P) (C : ℝ)
    (hLC : ∀ z, ‖L z‖ ≤ C) (hPC : ∀ z, ‖P z‖ ≤ C)
    (f : Y → ℂ) (hf : Measurable f) (hfB : ∀ y, ‖f y‖ ≤ 1) :
    (∫ x, ‖fiberMean κ (fun z => L z * f z.2) x -
      fiberMean κ (fun z => P z * f z.2) x‖^2 ∂μ) ≤
        ∫ z, ‖L z - P z‖^2 ∂(μ ⊗ₘ κ) := by
  have hLP (z : X × Y) : ‖L z - P z‖ ≤ 2*C :=
    (norm_sub_le _ _).trans (by linarith [hLC z, hPC z])
  have hF : Measurable (fun z : X × Y => (L z - P z) * f z.2) :=
    (hL.sub hP).mul (hf.comp measurable_snd)
  have hFB (z : X × Y) : ‖(L z - P z) * f z.2‖ ≤ 2*C := by
    rw [norm_mul]
    exact (mul_le_mul_of_nonneg_left (hfB z.2) (norm_nonneg _)).trans (by simpa using hLP z)
  have he (x : X) : fiberMean κ (fun z => L z * f z.2) x -
      fiberMean κ (fun z => P z * f z.2) x =
        fiberMean κ (fun z => (L z - P z) * f z.2) x := by
    dsimp [fiberMean]
    simp_rw [sub_mul]
    rw [integral_sub]
    · exact Integrable.of_bound ((hL.comp (measurable_const.prodMk measurable_id)).mul hf).aestronglyMeasurable
        C (Filter.Eventually.of_forall fun y => by
          rw [norm_mul]; exact (mul_le_mul_of_nonneg_left (hfB y) (norm_nonneg _)).trans (by simpa using hLC (x,y)))
    · exact Integrable.of_bound ((hP.comp (measurable_const.prodMk measurable_id)).mul hf).aestronglyMeasurable
        C (Filter.Eventually.of_forall fun y => by
          rw [norm_mul]; exact (mul_le_mul_of_nonneg_left (hfB y) (norm_nonneg _)).trans (by simpa using hPC (x,y)))
  simp_rw [he]
  apply (fiberMean_l2_bound μ κ _ hF (2*C) hFB).trans
  apply integral_mono
  · exact Integrable.of_bound (hF.norm.pow_const 2).aestronglyMeasurable ((2*C)^2)
      (Filter.Eventually.of_forall fun z => by
        simpa only [Real.norm_eq_abs, abs_sq] using pow_le_pow_left₀ (norm_nonneg _) (hFB z) 2)
  · exact Integrable.of_bound ((hL.sub hP).norm.pow_const 2).aestronglyMeasurable ((2*C)^2)
      (Filter.Eventually.of_forall fun z => by
        simpa only [Real.norm_eq_abs, abs_sq] using pow_le_pow_left₀ (norm_nonneg _) (hLP z) 2)
  · intro z
    apply pow_le_pow_left₀ (norm_nonneg _)
    rw [norm_mul]
    simpa using mul_le_mul_of_nonneg_left (hfB z.2) (norm_nonneg (L z - P z))

end EuclideanFiveColor.KernelCompact

/-! Bounded finite-dimensional L² approximation at a generated limit factor.
The filtration is the pullback of an increasing sequence of earlier factors;
no martingale convergence theorem beyond Mathlib is assumed. -/

namespace EuclideanFiveColor.RectangleDensity
open MeasureTheory
open scoped BigOperators
variable {X Y : Type*} [MeasurableSpace X] [MeasurableSpace Y]
  [MeasurableSpace.CountablyGenerated X] [MeasurableSpace.CountablyGenerated Y]

abbrev Code (n : ℕ) := Fin n → Bool

def code (X : Type*) [MeasurableSpace X] [MeasurableSpace.CountablyGenerated X]
    (n : ℕ) (x : X) : Code n := by
  classical
  exact fun i => if x ∈ MeasurableSpace.natGeneratingSequence X i then true else false

lemma measurable_code (n : ℕ) : Measurable (code X n) := by
  classical
  apply Measurable.of_eval
  intro i
  exact measurable_const.piecewise (MeasurableSpace.measurableSet_natGeneratingSequence (α := X) i) measurable_const

def pairCode (n : ℕ) (z : X × Y) : Code n × Code n := (code X n z.1, code Y n z.2)

lemma measurable_pairCode (n : ℕ) : Measurable (pairCode (X := X) (Y := Y) n) :=
  ((measurable_code n).comp measurable_fst).prodMk ((measurable_code n).comp measurable_snd)

lemma pairCode_mono : Monotone (fun n =>
    (inferInstance : MeasurableSpace (Code n × Code n)).comap (pairCode (X := X) (Y := Y) n)) := by
  intro n m hnm
  apply MeasurableSpace.comap_le_comap_of_eq_comp
    (fun z : Code m × Code m => (fun i : Fin n => z.1 (Fin.castLE hnm i), fun i : Fin n => z.2 (Fin.castLE hnm i)))
    (measurable_of_countable _)
  rfl

lemma pairCode_generates : (⨆ n,
    (inferInstance : MeasurableSpace (Code n × Code n)).comap (pairCode (X := X) (Y := Y) n)) =
      (inferInstance : MeasurableSpace (X × Y)) := by
  classical
  apply le_antisymm (iSup_le fun n => (measurable_pairCode n).comap_le)
  let m := ⨆ n, (inferInstance : MeasurableSpace (Code n × Code n)).comap (pairCode (X := X) (Y := Y) n)
  have hp (n : ℕ) : Measurable[m] (pairCode (X := X) (Y := Y) n) :=
    (comap_measurable _).mono (by exact le_iSup (fun n =>
      (inferInstance : MeasurableSpace (Code n × Code n)).comap (pairCode (X := X) (Y := Y) n)) n) le_rfl
  have hx : @Measurable (X × Y) X m _ Prod.fst := by
    rw [← MeasurableSpace.generateFrom_natGeneratingSequence X]
    apply measurable_generateFrom
    rintro _ ⟨n, rfl⟩
    have h : Measurable[m] (fun z : X × Y => (pairCode (X := X) (Y := Y) (n+1) z).1 ⟨n, by omega⟩) :=
      (measurable_pi_apply _).comp (measurable_fst.comp (hp (n+1)))
    have hs := h (measurableSet_singleton true)
    convert hs using 1
    ext z
    simp [pairCode, code]
  have hy : @Measurable (X × Y) Y m _ Prod.snd := by
    rw [← MeasurableSpace.generateFrom_natGeneratingSequence Y]
    apply measurable_generateFrom
    rintro _ ⟨n, rfl⟩
    have h : Measurable[m] (fun z : X × Y => (pairCode (X := X) (Y := Y) (n+1) z).2 ⟨n, by omega⟩) :=
      (measurable_pi_apply _).comp (measurable_snd.comp (hp (n+1)))
    have hs := h (measurableSet_singleton true)
    convert hs using 1
    ext z
    simp [pairCode, code]
  have hi := (hx.prodMk hy).comap_le
  have hfun : (fun z : X × Y => (z.1, z.2)) = id := rfl
  rw [hfun] at hi
  simpa only [MeasurableSpace.comap_id] using hi

/-- Bounded finite rectangle approximation for any probability coupling, not
only a product measure. The common sup bound is twice the original bound. -/
theorem bounded_rectangles (ν : Measure (X × Y)) [IsProbabilityMeasure ν]
    (L : X × Y → ℂ) (hL : Measurable L) (C : ℝ) (hC : 0 ≤ C)
    (hLC : ∀ z, ‖L z‖ ≤ C) (ε : ℝ) (hε : 0 < ε) :
    ∃ (n : ℕ) (a : Code n × Code n → ℂ),
      (∀ z, ‖a z‖ ≤ 2*C) ∧
      Integrable (fun z => ‖L z - a (pairCode n z)‖^2) ν ∧
      (∫ z, ‖L z - a (pairCode n z)‖^2 ∂ν) < ε^2 := by
  let H : X × Y → Fin 1 → ℂ := fun z _ => L z
  have hH : Measurable H := Measurable.of_eval fun _ => hL
  have hHB (z : X × Y) : ‖H z‖ ≤ C := by
    rw [pi_norm_le_iff_of_nonneg hC]; intro i; exact hLC z
  obtain ⟨n, H₀, _, hB, hi, he⟩ := LimitDensity.generated_factor_approximation ν
    (fun n => pairCode (X := X) (Y := Y) n) measurable_pairCode
    pairCode_mono pairCode_generates 1 H hH C hC hHB ε hε
  have hd (z : X × Y) : dist (H z) (H₀ (pairCode n z)) = ‖L z - H₀ (pairCode n z) 0‖ := by
    rw [dist_eq_norm]
    have heq : H z - H₀ (pairCode n z) = fun _ : Fin 1 => L z - H₀ (pairCode n z) 0 := by
      funext i
      have : i = 0 := Subsingleton.elim _ _
      subst i
      rfl
    rw [heq, pi_norm_const]
  refine ⟨n, fun z => H₀ z 0, fun z => (norm_le_pi_norm (H₀ z) 0).trans (hB z), ?_, ?_⟩
  · simpa only [hd] using hi
  · simpa only [hd] using he

end EuclideanFiveColor.RectangleDensity

namespace EuclideanFiveColor.KernelCompact

section
open MeasureTheory ProbabilityTheory RectangleDensity
open scoped BigOperators
variable {X Y : Type*} [MeasurableSpace X] [MeasurableSpace Y]
  [MeasurableSpace.CountablyGenerated X]

/-- Uniform finite bounded-module approximation to the image of the bounded
unit ball under an integral kernel. This is the compactness step of the
relative compact-factor construction, with no spectral decomposition. -/
theorem bounded_range_approximation (μ : Measure X) [IsProbabilityMeasure μ]
    (κ : Kernel Y X) [IsMarkovKernel κ] (q : X → Y) (hq : Measurable q)
    (L : X × X → ℂ) (hL : Measurable L) (C : ℝ) (hC : 0 ≤ C)
    (hLC : ∀ z, ‖L z‖ ≤ C) (ε : ℝ) (hε : 0 < ε) :
    ∃ (r : ℕ) (B C₀ : ℝ) (Hf : Fin r → X → ℂ),
      0 ≤ B ∧ 0 ≤ C₀ ∧ (∀ i, Measurable (Hf i)) ∧ (∀ x, ∑ i, ‖Hf i x‖ ≤ C₀) ∧
      ∀ f : X → ℂ, Measurable f → (∀ x, ‖f x‖ ≤ 1) →
        ∃ a : Y → Fin r → ℂ, Measurable a ∧ (∀ y, ‖a y‖ ≤ B) ∧
          Integrable (fun x => dist (∫ x', L (x,x') * f x' ∂κ (q x))
            (∑ i, a (q x) i * Hf i x)^2) μ ∧
          (∫ x, dist (∫ x', L (x,x') * f x' ∂κ (q x))
            (∑ i, a (q x) i * Hf i x)^2 ∂μ) < ε^2 := by
  classical
  let κ₀ := κ.comap q hq
  obtain ⟨n, c, hB, _, he⟩ := bounded_rectangles (μ ⊗ₘ κ₀) L hL C hC hLC ε hε
  let r := Fintype.card (Code n)
  let e : Fin r ≃ Code n := (Fintype.equivFin (Code n)).symm
  let Hf : Fin r → X → ℂ := fun i x => if code X n x = e i then 1 else 0
  have hHf (i : Fin r) : Measurable (Hf i) :=
    measurable_const.piecewise ((measurable_code n) (measurableSet_singleton (e i))) measurable_const
  have hHfB (i : Fin r) (x : X) : ‖Hf i x‖ ≤ 1 := by
    dsimp only [Hf]
    split_ifs <;> norm_num
  have hsumB (x : X) : ∑ i, ‖Hf i x‖ ≤ r := by
    calc
      ∑ i, ‖Hf i x‖ ≤ ∑ _ : Fin r, (1 : ℝ) := Finset.sum_le_sum fun i _ => hHfB i x
      _ = r := by simp
  refine ⟨r, 2*C, r, Hf, by positivity, by positivity, hHf, hsumB, ?_⟩
  intro f hf hfB
  let a : Y → Fin r → ℂ := fun y i => ∫ x', c (e i, code X n x') * f x' ∂κ y
  have hm (i : Fin r) : Measurable (fun x' => c (e i, code X n x') * f x') :=
    ((measurable_of_countable c).comp (measurable_const.prodMk (measurable_code n))).mul hf
  have hbound (i : Fin r) (x' : X) : ‖c (e i, code X n x') * f x'‖ ≤ 2*C := by
    rw [norm_mul]
    exact (mul_le_mul_of_nonneg_left (hfB x') (norm_nonneg _)).trans (by simpa using hB (e i, code X n x'))
  have ha : Measurable a := by
    apply Measurable.of_eval
    intro i
    exact (hm i).stronglyMeasurable.integral_kernel.measurable
  have haB (y : Y) : ‖a y‖ ≤ 2*C := by
    rw [pi_norm_le_iff_of_nonneg (by positivity)]
    intro i
    simpa only [a, probReal_univ, mul_one] using norm_integral_le_of_norm_le_const
      (μ := κ y) (Filter.Eventually.of_forall (hbound i))
  let P : X × X → ℂ := fun z => c (pairCode n z)
  have hP : Measurable P := (measurable_of_countable c).comp (measurable_pairCode n)
  have hPB (z : X × X) : ‖P z‖ ≤ 2*C := hB _
  have hs (x : X) : (∑ i, a (q x) i * Hf i x) = fiberMean κ₀ (fun z => P z * f z.2) x := by
    rw [Finset.sum_eq_single (e.symm (code X n x))]
    · simp [a, Hf, fiberMean, P, pairCode, κ₀]
    · intro b _ hb
      have hn : code X n x ≠ e b := by
        intro hz
        exact hb (e.injective (by simpa using hz.symm))
      simp [Hf, hn]
    · simp
  have hfm : Measurable (fiberMean κ₀ (fun z => L z * f z.2)) :=
    measurable_fiberMean κ₀ _ (hL.mul (hf.comp measurable_snd))
  have hgm : Measurable (fiberMean κ₀ (fun z => P z * f z.2)) :=
    measurable_fiberMean κ₀ _ (hP.mul (hf.comp measurable_snd))
  have hfb (x : X) : ‖fiberMean κ₀ (fun z => L z * f z.2) x‖ ≤ C := by
    apply fiberMean_bound
    intro z
    rw [norm_mul]
    exact (mul_le_mul_of_nonneg_left (hfB z.2) (norm_nonneg _)).trans (by simpa using hLC z)
  have hgb (x : X) : ‖fiberMean κ₀ (fun z => P z * f z.2) x‖ ≤ 2*C := by
    apply fiberMean_bound
    intro z
    rw [norm_mul]
    exact (mul_le_mul_of_nonneg_left (hfB z.2) (norm_nonneg _)).trans (by simpa using hPB z)
  have hdist : Integrable (fun x =>
      dist (fiberMean κ₀ (fun z => L z * f z.2) x) (fiberMean κ₀ (fun z => P z * f z.2) x)^2) μ :=
    Integrable.of_bound ((hfm.dist hgm).pow_const 2).aestronglyMeasurable ((3*C)^2)
      (Filter.Eventually.of_forall fun x => by
        have hd : dist (fiberMean κ₀ (fun z => L z * f z.2) x) (fiberMean κ₀ (fun z => P z * f z.2) x) ≤ 3*C :=
          (dist_le_norm_add_norm _ _).trans (by linarith [hfb x, hgb x])
        simpa only [Real.norm_eq_abs, abs_sq] using pow_le_pow_left₀ dist_nonneg hd 2)
  refine ⟨a, ha, haB, ?_, ?_⟩
  · simpa only [hs, fiberMean, κ₀, Kernel.comap_apply] using hdist
  · simp_rw [hs, dist_eq_norm]
    change (∫ x, ‖fiberMean κ₀ (fun z => L z * f z.2) x - fiberMean κ₀ (fun z => P z * f z.2) x‖^2 ∂μ) < ε^2
    exact (kernel_apply_error_bound μ κ₀ L P hL hP (2*C)
      (fun z => (hLC z).trans (by linarith)) hPB f hf hfB).trans_lt he

end
section
open MeasureTheory ProbabilityTheory
open scoped BigOperators
variable {K X Y : Type*} [Group K] [MulAction K X] [MulAction K Y]
  [MeasurableSpace X] [MeasurableSpace Y]
  [MeasurableConstSMul K X] [MeasurableConstSMul K Y]

def applyKernel (κ : Kernel Y X) (q : X → Y) (L : X × X → ℂ) (f : X → ℂ) (x : X) : ℂ :=
  ∫ x', L (x,x') * f x' ∂κ (q x)

omit [MeasurableConstSMul K Y] in
lemma applyKernel_covariance (μ : Measure X) [IsProbabilityMeasure μ]
    (κ : Kernel Y X) [IsMarkovKernel κ] (q : X → Y) (hq : Measurable q)
    (L : X × X → ℂ) (hL : Measurable L)
    (hqcov : ∀ k : K, ∀ᵐ x ∂μ, q (k • x) = k • q x)
    (hκcov : ∀ k : K, ∀ᵐ y ∂μ.map q, κ (k • y) = (κ y).map (fun x => k • x))
    (hLcov : ∀ k : K, ∀ᵐ z ∂μ ⊗ₘ κ.comap q hq, L (k • z.1, k • z.2) = L z)
    (f : X → ℂ) (hfm : Measurable f) (k : K) :
    (fun x => applyKernel κ q L f (k • x)) =ᵐ[μ]
      applyKernel κ q L (fun x => f (k • x)) := by
  have hc : ∀ᵐ x ∂μ, κ (k • q x) = (κ (q x)).map (fun x => k • x) :=
    ae_of_ae_map (μ := μ) (p := fun y => κ (k • y) = (κ y).map (fun x => k • x))
      hq.aemeasurable (hκcov k)
  have hl₀ := Measure.ae_ae_of_ae_compProd (μ := μ) (κ := κ.comap q hq)
    (p := fun z => L (k • z.1, k • z.2) = L z) (hLcov k)
  have hl : ∀ᵐ x ∂μ, ∀ᵐ x' ∂κ (q x), L (k • x, k • x') = L (x,x') := by
    simpa only [Kernel.comap_apply] using hl₀
  filter_upwards [hqcov k, hc, hl] with x hqx hcx hlx
  dsimp [applyKernel]
  have hLf : Measurable (fun y => L (k • x,y) * f y) :=
    (hL.comp (measurable_const.prodMk measurable_id)).mul hfm
  rw [hqx, hcx, integral_map (measurable_const_smul k).aemeasurable hLf.aestronglyMeasurable]
  apply integral_congr_ae
  filter_upwards [hlx] with x' hxx
  simp only [hxx]

end
section
open MeasureTheory ProbabilityTheory RectangleDensity
open scoped BigOperators
variable {X Y : Type*} [MeasurableSpace X] [MeasurableSpace Y]
  [MeasurableSpace.CountablyGenerated X]

lemma norm_sq_le_sub (z w : ℂ) : ‖z‖^2 ≤ ‖z-w‖^2 + 2*(z*star w).re := by
  simp only [Complex.sq_norm, Complex.normSq_apply, Complex.sub_re, Complex.sub_im,
    Complex.mul_re, Complex.star_def, Complex.conj_re, Complex.conj_im]
  nlinarith [sq_nonneg w.re, sq_nonneg w.im]

/-- A nonzero bounded relative-product kernel has a nonzero image of a bounded
measurable function. Finite rectangle density replaces a spectral theorem. -/
theorem exists_nonzero_image (μ : Measure X) [IsProbabilityMeasure μ]
    (κ : Kernel Y X) [IsMarkovKernel κ] (q : X → Y) (hq : Measurable q)
    (L : X × X → ℂ) (hL : Measurable L) (C : ℝ) (hC : 0 ≤ C)
    (hLC : ∀ z, ‖L z‖ ≤ C) (hne : ¬ L =ᵐ[μ ⊗ₘ κ.comap q hq] 0) :
    ∃ f : X → ℂ, Measurable f ∧ (∀ x, ‖f x‖ ≤ 1) ∧
      ¬ applyKernel κ q L f =ᵐ[μ] 0 := by
  classical
  by_contra h
  push Not at h
  let κ₀ := κ.comap q hq
  let ν := μ ⊗ₘ κ₀
  have hL₂ : Integrable (fun z => ‖L z‖^2) ν :=
    Integrable.of_bound (hL.norm.pow_const 2).aestronglyMeasurable (C^2)
      (Filter.Eventually.of_forall fun z => by
        simpa only [Real.norm_eq_abs, abs_sq] using pow_le_pow_left₀ (norm_nonneg _) (hLC z) 2)
  have hsmall : ∀ ε : ℝ, 0 < ε → (∫ z, ‖L z‖^2 ∂ν) < ε := by
    intro ε hε
    obtain ⟨n, c, hc, hi, he⟩ := bounded_rectangles ν L hL C hC hLC
      (Real.sqrt ε) (Real.sqrt_pos.mpr hε)
    rw [Real.sq_sqrt hε.le] at he
    let P : X × X → ℂ := fun z => c (pairCode n z)
    have hP : Measurable P := (measurable_of_countable c).comp (measurable_pairCode n)
    let d : ℝ := 2*C+1
    have hd : 0 < d := by dsimp [d]; positivity
    let f : Code n → X → ℂ := fun i x => star (c (i,code X n x)) / (d : ℂ)
    have hfm (i : Code n) : Measurable (f i) :=
      (Complex.continuous_conj.measurable.comp ((measurable_of_countable c).comp (measurable_const.prodMk (measurable_code n)))).div_const _
    have hfb (i : Code n) (x : X) : ‖f i x‖ ≤ 1 := by
      dsimp only [f]
      rw [norm_div, norm_star, Complex.norm_real, Real.norm_eq_abs, abs_of_pos hd]
      apply (div_le_one hd).mpr
      exact (hc _).trans (by dsimp [d]; linarith)
    have hzero : ∀ᵐ x ∂μ, ∀ i : Code n, applyKernel κ q L (f i) x = 0 :=
      ae_all_iff.mpr fun i => h (f i) (hfm i) (hfb i)
    have hLP : Integrable (fun z => L z * star (P z)) ν :=
      Integrable.of_bound (hL.mul (Complex.continuous_conj.measurable.comp hP)).aestronglyMeasurable (C*(2*C))
        (Filter.Eventually.of_forall fun z => by
          rw [norm_mul, norm_star]
          exact mul_le_mul (hLC z) (hc _) (norm_nonneg _) hC)
    have hz : (∫ z, L z * star (P z) ∂ν) = 0 := by
      rw [Measure.integral_compProd hLP]
      apply integral_eq_zero_of_ae
      filter_upwards [hzero] with x hx
      have heq : (fun x' => L (x,x') * star (P (x,x'))) =
          fun x' => (L (x,x') * f (code X n x) x') * (d : ℂ) := by
        funext x'
        dsimp [P,pairCode,f]
        have hdc : (d : ℂ) ≠ 0 := by exact_mod_cast hd.ne'
        field_simp [hdc]
      rw [heq, integral_mul_const]
      change applyKernel κ q L (f (code X n x)) x * (d : ℂ) = 0
      rw [hx, zero_mul]
    have hr : (∫ z, RCLike.re (L z * star (P z)) ∂ν) = 0 := by
      rw [integral_re hLP, hz]; rfl
    have hb := integral_mono hL₂ (hi.add (hLP.re.const_mul 2))
      (fun z => norm_sq_le_sub (L z) (P z))
    dsimp only [Pi.add_apply] at hb
    rw [integral_add hi (hLP.re.const_mul 2), integral_const_mul, hr, mul_zero, add_zero] at hb
    exact hb.trans_lt he
  have hz : (∫ z, ‖L z‖^2 ∂ν) = 0 := by
    apply le_antisymm
    · exact le_of_forall_pos_le_add fun ε hε => le_of_lt (by simpa using hsmall ε hε)
    · exact integral_nonneg fun z => sq_nonneg _
  have hae := (integral_eq_zero_iff_of_nonneg (fun z => sq_nonneg ‖L z‖) hL₂).mp hz
  apply hne
  filter_upwards [hae] with z hz
  apply norm_eq_zero.mp
  exact sq_eq_zero_iff.mp hz

end

section
open MeasureTheory ProbabilityTheory Filter
variable {K X Y : Type*} [Group K] [MulAction K X] [MulAction K Y]
  [MeasurableSpace X] [MeasurableSpace Y]
  [MeasurableConstSMul K X] [MeasurableConstSMul K Y]

omit [MeasurableConstSMul K X] [MeasurableConstSMul K Y] in
lemma measurable_applyKernel (κ : Kernel Y X) [IsMarkovKernel κ]
    (q : X → Y) (hq : Measurable q) (L : X × X → ℂ) (hL : Measurable L)
    (f : X → ℂ) (hf : Measurable f) : Measurable (applyKernel κ q L f) :=
  measurable_fiberMean (κ.comap q hq) _ (hL.mul (hf.comp measurable_snd))

omit [MeasurableConstSMul K X] [MeasurableConstSMul K Y] in
lemma applyKernel_bound (κ : Kernel Y X) [IsMarkovKernel κ]
    (q : X → Y) (L : X × X → ℂ) (C : ℝ) (hLC : ∀ z, ‖L z‖ ≤ C)
    (f : X → ℂ) (hfB : ∀ x, ‖f x‖ ≤ 1) (x : X) : ‖applyKernel κ q L f x‖ ≤ C := by
  have hb (x' : X) : ‖L (x,x') * f x'‖ ≤ C := by
    rw [norm_mul]
    exact (mul_le_mul_of_nonneg_left (hfB _) (norm_nonneg _)).trans (by simpa using hLC (x,x'))
  change ‖∫ x', L (x,x') * f x' ∂κ (q x)‖ ≤ C
  simpa only [probReal_univ, mul_one] using
    norm_integral_le_of_norm_le_const (μ := κ (q x)) (C := C) (Eventually.of_forall hb)

omit [MeasurableConstSMul K X] [MeasurableConstSMul K Y] in
lemma exists_invariant_set (ν : Measure (X × X))
    [SMulInvariantMeasure K (X × X) ν] (hn : ¬ ErgodicSMul K (X × X) ν) :
    ∃ s : Set (X × X), MeasurableSet s ∧
      (∀ k : K, (fun z : X × X => k • z) ⁻¹' s =ᵐ[ν] s) ∧
      ¬ EventuallyConst s (ae ν) := by
  classical
  by_contra! h
  apply hn
  exact ⟨fun hs hi => h _ hs hi⟩

omit [MeasurableConstSMul K X] [MeasurableConstSMul K Y] in
lemma indicator_not_constant (ν : Measure (X × X)) (s : Set (X × X))
    (hn : ¬ EventuallyConst s (ae ν)) (c : ℂ) :
    ¬ s.indicator (fun _ => (1 : ℂ)) =ᵐ[ν] (fun _ => c) := by
  classical
  intro he
  apply hn
  change EventuallyEmptyOrUniv s (ae ν)
  rw [eventuallyEmptyOrUniv_iff]
  by_cases hc : c = 0
  · right
    filter_upwards [he] with x hx
    simpa [hc] using hx
  · left
    filter_upwards [he] with x hx
    by_contra hxs
    simp only [Set.indicator_of_notMem hxs] at hx
    exact hc hx.symm

end
open MeasureTheory ProbabilityTheory Filter
variable {K X Y : Type*} [Group K] [MulAction K X] [MulAction K Y]
  [MeasurableSpace X] [MeasurableSpace Y]
  [MeasurableConstSMul K X] [MeasurableConstSMul K Y]

omit [MeasurableConstSMul K Y] in
lemma row_constant (μ : Measure X) [IsProbabilityMeasure μ] [ErgodicSMul K X μ]
    (κ : Kernel Y X) [IsMarkovKernel κ] (q : X → Y) (hq : Measurable q)
    (L : X × X → ℂ) (hL : Measurable L) (C : ℝ) (hLC : ∀ z, ‖L z‖ ≤ C)
    (hqcov : ∀ k : K, ∀ᵐ x ∂μ, q (k • x) = k • q x)
    (hκcov : ∀ k : K, ∀ᵐ y ∂μ.map q, κ (k • y) = (κ y).map (fun x => k • x))
    (hLcov : ∀ k : K, ∀ᵐ z ∂μ ⊗ₘ κ.comap q hq, L (k • z.1, k • z.2) = L z) :
    (fun x => ∫ x', L (x,x') ∂κ (q x)) =ᵐ[μ]
      (fun _ => ∫ z, L z ∂μ ⊗ₘ κ.comap q hq) := by
  have hfm := measurable_applyKernel κ q hq L hL (fun _ => 1) measurable_const
  have hi : ∀ k : K, ∀ᵐ x ∂μ,
      applyKernel κ q L (fun _ => 1) (k • x) = applyKernel κ q L (fun _ => 1) x :=
    fun k => applyKernel_covariance μ κ q hq L hL hqcov hκcov hLcov _ measurable_const k
  obtain ⟨c, hc⟩ := ErgodicSupport.ae_eq_const_of_invariant hfm hi
  have hc' : (fun x => ∫ x', L (x,x') ∂κ (q x)) =ᵐ[μ] (fun _ => c) := by
    filter_upwards [hc] with x hx
    simpa only [applyKernel, mul_one] using hx
  have hLi : Integrable L (μ ⊗ₘ κ.comap q hq) :=
    Integrable.of_bound hL.aestronglyMeasurable C (Eventually.of_forall hLC)
  have he : (∫ z, L z ∂μ ⊗ₘ κ.comap q hq) = c := by
    rw [Measure.integral_compProd hLi]
    change (∫ x, (∫ x', L (x,x') ∂κ (q x)) ∂μ) = c
    rw [integral_congr_ae hc']
    simp
  simpa only [he] using hc'

omit [MeasurableConstSMul K Y] in
lemma centered_kernel (μ : Measure X) [IsProbabilityMeasure μ] [ErgodicSMul K X μ]
    (κ : Kernel Y X) [IsMarkovKernel κ] (q : X → Y) (hq : Measurable q)
    (hswap : (μ ⊗ₘ κ.comap q hq).map Prod.swap = μ ⊗ₘ κ.comap q hq)
    (hqcov : ∀ k : K, ∀ᵐ x ∂μ, q (k • x) = k • q x)
    (hκcov : ∀ k : K, ∀ᵐ y ∂μ.map q, κ (k • y) = (κ y).map (fun x => k • x))
    [SMulInvariantMeasure K (X × X) (μ ⊗ₘ κ.comap q hq)]
    (hn : ¬ ErgodicSMul K (X × X) (μ ⊗ₘ κ.comap q hq)) :
    ∃ L : X × X → ℂ, Measurable L ∧ (∀ z, ‖L z‖ ≤ 2) ∧
      (∀ k : K, ∀ᵐ z ∂μ ⊗ₘ κ.comap q hq, L (k • z.1, k • z.2) = L z) ∧
      ¬ L =ᵐ[μ ⊗ₘ κ.comap q hq] 0 ∧
      (∀ᵐ x ∂μ, (∫ x', L (x,x') ∂κ (q x)) = 0) ∧
      (∀ᵐ x ∂μ, (∫ x', L (x',x) ∂κ (q x)) = 0) := by
  classical
  let ν := μ ⊗ₘ κ.comap q hq
  obtain ⟨s, hs, hscov, hsn⟩ := exists_invariant_set ν hn
  let F : X × X → ℂ := s.indicator (fun _ => 1)
  have hF : Measurable F := measurable_const.indicator hs
  have hFB (z : X × X) : ‖F z‖ ≤ 1 := by
    dsimp [F]; by_cases hz : z ∈ s <;> simp [hz]
  have hFi : Integrable F ν := Integrable.of_bound hF.aestronglyMeasurable 1 (Eventually.of_forall hFB)
  have hFc : ∀ k : K, ∀ᵐ z ∂ν, F (k • z.1,k • z.2) = F z := by
    intro k; filter_upwards [hscov k] with z hz
    change ((k • z.1,k • z.2) ∈ s) = (z ∈ s) at hz
    dsimp only [F]
    simp only [Set.indicator_apply, hz]
  let c : ℂ := ∫ z, F z ∂ν
  have hc : ‖c‖ ≤ 1 := by
    simpa [c] using norm_integral_le_of_norm_le_const (μ := ν) (f := F)
      (C := 1) (Eventually.of_forall hFB)
  let L : X × X → ℂ := fun z => F z - c
  have hLm : Measurable L := hF.sub measurable_const
  have hLB (z : X × X) : ‖L z‖ ≤ 2 := (norm_sub_le _ _).trans (by linarith [hFB z])
  have hLc : ∀ k : K, ∀ᵐ z ∂ν, L (k • z.1,k • z.2) = L z := by
    intro k; filter_upwards [hFc k] with z hz using congrArg (fun w => w-c) hz
  have hLn : ¬ L =ᵐ[ν] 0 := by
    intro h
    apply indicator_not_constant ν s hsn c
    filter_upwards [h] with z hz
    exact sub_eq_zero.mp hz
  have hL0 : (∫ z, L z ∂ν) = 0 := by
    rw [integral_sub hFi (integrable_const _)]
    simp only [integral_const, probReal_univ, one_smul, c, sub_self]
  have hr := row_constant μ κ q hq L hLm 2 hLB hqcov hκcov hLc
  have hswapP : MeasurePreserving Prod.swap ν ν := ⟨measurable_swap, hswap⟩
  have hLsc : ∀ k : K, ∀ᵐ z ∂ν, (L ∘ Prod.swap) (k • z.1,k • z.2) = (L ∘ Prod.swap) z := by
    intro k
    exact hswapP.quasiMeasurePreserving.ae (hLc k)
  have hc' := row_constant μ κ q hq (L ∘ Prod.swap) (hLm.comp measurable_swap) 2
    (fun z => hLB _) hqcov hκcov hLsc
  have hLs0 : (∫ z, (L ∘ Prod.swap) z ∂ν) = 0 := by
    change (∫ z, L (Prod.swap z) ∂ν) = 0
    rw [← integral_map measurable_swap.aemeasurable hLm.aestronglyMeasurable]
    exact (congrArg (fun ρ => ∫ z, L z ∂ρ) hswap).trans hL0
  refine ⟨L, hLm, hLB, hLc, hLn, ?_, ?_⟩
  · filter_upwards [hr] with x hx using hx.trans hL0
  · filter_upwards [hc'] with x hx using hx.trans hLs0

end EuclideanFiveColor.KernelCompact
open MeasureTheory ProbabilityTheory
namespace EuclideanFiveColor.RelativeProduct
open MeasureTheory ProbabilityTheory
open scoped ENNReal
variable {X Y : Type*} [MeasurableSpace X] [MeasurableSpace Y]
  [StandardBorelSpace X] [Nonempty X] [StandardBorelSpace Y] [Nonempty Y]

def law (μ : Measure X) [IsFiniteMeasure μ] (q : X → Y) (hq : Measurable q) : Measure (X × X) :=
  μ ⊗ₘ (condDistrib id q μ).comap q hq

lemma law_eq_mixture (μ : Measure X) [IsProbabilityMeasure μ]
    (q : X → Y) (hq : Measurable q) :
    law μ q hq = ((condDistrib id q μ).prod (condDistrib id q μ)) ∘ₘ μ.map q := by
  let κ := condDistrib id q μ
  ext s hs
  rw [law, Measure.compProd_apply hs, Measure.bind_apply hs (Kernel.measurable _).aemeasurable]
  have he := ConditionalFiber.comp_identity_fiber μ q hq
  change κ ∘ₘ μ.map q = μ at he
  have hm : Measurable (fun x => (κ (q x)) (Prod.mk x ⁻¹' s)) :=
    Kernel.measurable_kernel_prodMk_left (κ := κ.comap q hq) hs
  change (∫⁻ x, κ (q x) (Prod.mk x ⁻¹' s) ∂μ) = _
  conv_lhs => rw [← he]
  rw [Measure.lintegral_bind (Kernel.measurable κ).aemeasurable hm.aemeasurable]
  apply lintegral_congr_ae
  filter_upwards [ConditionalFiber.ae_in_own_fiber μ q hq] with y hy
  rw [Kernel.prod_apply, Measure.prod_apply hs]
  exact lintegral_congr_ae (hy.mono fun x hx => by change κ (q x) _ = _; rw [hx])

lemma law_swap (μ : Measure X) [IsProbabilityMeasure μ]
    (q : X → Y) (hq : Measurable q) :
    (law μ q hq).map Prod.swap = law μ q hq := by
  rw [law_eq_mixture]
  rw [Measure.map_comp _ _ measurable_swap, Kernel.map_prod_swap]

end EuclideanFiveColor.RelativeProduct

open MeasureTheory ProbabilityTheory
open scoped ENNReal

namespace EuclideanFiveColor.RelativeProduct
open MeasureTheory ProbabilityTheory
variable {K X Y : Type*} [Group K] [MulAction K X] [MulAction K Y]
  [MeasurableSpace X] [MeasurableSpace Y]
  [StandardBorelSpace X] [Nonempty X] [StandardBorelSpace Y] [Nonempty Y]
  [MeasurableConstSMul K X] [MeasurableConstSMul K Y]

instance law_probability (μ : Measure X) [IsProbabilityMeasure μ]
    (q : X → Y) (hq : Measurable q) : IsProbabilityMeasure (law μ q hq) := by
  dsimp [law]; infer_instance

omit [StandardBorelSpace Y] [Nonempty Y] in
lemma conditional_covariance (μ : Measure X) [IsProbabilityMeasure μ]
    (q : X → Y) (hq : Measurable q)
    (hpres : ∀ k : K, MeasurePreserving (fun x : X => k • x) μ μ)
    (hqcov : ∀ k : K, ∀ᵐ x ∂μ, q (k • x) = k • q x) (k : K) :
    ∀ᵐ y ∂μ.map q, condDistrib id q μ (k • y) =
      (condDistrib id q μ y).map (fun x => k • x) :=
  KernelSupport.condDistrib_equivariant μ id q measurable_id hq
    (MeasurableEquiv.smul k) (MeasurableEquiv.smul k) (fun x => k • x)
    (measurable_const_smul k) (hpres k) (hqcov k) (Filter.Eventually.of_forall fun _ => rfl)

lemma law_preserving (μ : Measure X) [IsProbabilityMeasure μ]
    (q : X → Y) (hq : Measurable q)
    (hpres : ∀ k : K, MeasurePreserving (fun x : X => k • x) μ μ)
    (hqcov : ∀ k : K, ∀ᵐ x ∂μ, q (k • x) = k • q x) (k : K) :
    MeasurePreserving (fun z : X × X => (k • z.1,k • z.2)) (law μ q hq) (law μ q hq) := by
  let κ := condDistrib id q μ
  let ν := μ.map q
  have hS := measurable_const_smul (M := K) (α := X) k
  have hR := measurable_const_smul (M := K) (α := Y) k
  have hν : ν.map (fun y => k • y) = ν := by
    dsimp [ν]
    rw [Measure.map_map hR hq]
    calc
      _ = μ.map (q ∘ (fun x => k • x)) := Measure.map_congr (Filter.EventuallyEq.symm (hqcov k))
      _ = _ := by rw [← Measure.map_map hq hS, (hpres k).map_eq]
  have hc := conditional_covariance μ q hq hpres hqcov k
  refine ⟨hS.prodMap hS, ?_⟩
  change (law μ q hq).map (Prod.map (fun x => k • x) (fun x => k • x)) = _
  rw [law_eq_mixture, Measure.map_comp _ _ (hS.prodMap hS), ← Kernel.map_prod_map _ _ hS hS]
  change ((κ.map (fun x => k • x)).prod (κ.map (fun x => k • x))) ∘ₘ ν = _
  calc
    _ = ((κ.prod κ).comap (fun y => k • y) hR) ∘ₘ ν := by
      apply Measure.comp_congr
      filter_upwards [hc] with y hy
      simp only [Kernel.prod_apply, Kernel.map_apply _ hS, Kernel.comap_apply]
      rw [hy]
    _ = (κ.prod κ) ∘ₘ ν.map (fun y => k • y) := by
      ext s hs
      rw [Measure.bind_apply hs (Kernel.measurable _).aemeasurable,
        Measure.bind_apply hs (Kernel.measurable _).aemeasurable,
        lintegral_map ((κ.prod κ).measurable_coe hs) hR]
      rfl
    _ = (κ.prod κ) ∘ₘ ν := by rw [hν]

lemma law_invariant (μ : Measure X) [IsProbabilityMeasure μ]
    (q : X → Y) (hq : Measurable q)
    (hpres : ∀ k : K, MeasurePreserving (fun x : X => k • x) μ μ)
    (hqcov : ∀ k : K, ∀ᵐ x ∂μ, q (k • x) = k • q x) :
    SMulInvariantMeasure K (X × X) (law μ q hq) := by
  constructor
  intro k s hs
  exact (law_preserving μ q hq hpres hqcov k).measure_preimage hs.nullMeasurableSet

end EuclideanFiveColor.RelativeProduct
namespace EuclideanFiveColor.KernelCompact
open MeasureTheory ProbabilityTheory Filter ConditionalFiber
variable {X Y : Type*} [MeasurableSpace X] [MeasurableSpace Y]
  [StandardBorelSpace X] [Nonempty X] [StandardBorelSpace Y] [Nonempty Y]

lemma image_conditional_mean_zero (μ : Measure X) [IsProbabilityMeasure μ]
    (q : X → Y) (hq : Measurable q)
    (L : X × X → ℂ) (hL : Measurable L) (C : ℝ) (hLC : ∀ z, ‖L z‖ ≤ C)
    (f : X → ℂ) (hfm : Measurable f) (hfB : ∀ x, ‖f x‖ ≤ 1)
    (hcol : ∀ᵐ x ∂μ, (∫ x', L (x',x) ∂condDistrib id q μ (q x)) = 0) :
    ∀ᵐ y ∂μ.map q, (∫ x, applyKernel (condDistrib id q μ) q L f x
      ∂condDistrib id q μ y) = 0 := by
  let κ := condDistrib id q μ
  filter_upwards [ae_in_own_fiber μ q hq, ae_fiber_of_ae μ q hq hcol] with y hy hcy
  have hLF : Measurable (fun z : X × X => L z * f z.2) := hL.mul (hfm.comp measurable_snd)
  have hLFB (z : X × X) : ‖L z * f z.2‖ ≤ C := by
    rw [norm_mul]
    exact (mul_le_mul_of_nonneg_left (hfB _) (norm_nonneg _)).trans (by simpa using hLC z)
  have hLFi : Integrable (fun z : X × X => L z * f z.2) ((κ y).prod (κ y)) :=
    Integrable.of_bound hLF.aestronglyMeasurable C (Eventually.of_forall hLFB)
  calc
    (∫ x, applyKernel κ q L f x ∂κ y) =
        ∫ x, (∫ x', L (x,x') * f x' ∂κ y) ∂κ y := by
      apply integral_congr_ae
      filter_upwards [hy] with x hx
      dsimp only [applyKernel]; rw [hx]
    _ = ∫ x', (∫ x, L (x,x') * f x' ∂κ y) ∂κ y := integral_integral_swap hLFi
    _ = 0 := by
      apply integral_eq_zero_of_ae
      filter_upwards [hy, hcy] with x' hx' hc'
      rw [integral_mul_const]
      change (∫ x, L (x,x') ∂κ (q x')) = 0 at hc'
      rw [hx'] at hc'
      change _ = 0
      rw [hc', zero_mul]

lemma nonzero_not_factorizable (μ : Measure X) [IsProbabilityMeasure μ]
    (q : X → Y) (hq : Measurable q) (H : X → ℂ)
    (hn : ¬ H =ᵐ[μ] 0)
    (hc : ∀ᵐ y ∂μ.map q, (∫ x, H x ∂condDistrib id q μ y) = 0) :
    ¬ ∃ b : Y → ℂ, Measurable b ∧ H =ᵐ[μ] b ∘ q := by
  rintro ⟨b, _hb, he⟩
  have hb0 : ∀ᵐ y ∂μ.map q, b y = 0 := by
    filter_upwards [hc, ae_in_own_fiber μ q hq, ae_fiber_of_ae μ q hq he] with y hy hqy hey
    have hh : H =ᵐ[condDistrib id q μ y] (fun _ => b y) := by
      filter_upwards [hqy, hey] with x hx hx'
      simpa only [Function.comp_apply, hx] using hx'
    rw [integral_congr_ae hh] at hy
    simpa using hy
  apply hn
  have he0 : ∀ᵐ x ∂μ, b (q x) = 0 := ae_of_ae_map (p := fun y => b y = 0) hq.aemeasurable hb0
  filter_upwards [he, he0] with x hx hx' using hx.trans hx'

end EuclideanFiveColor.KernelCompact

end

end OAI


==> anc/erdos-1070/lean/OAI/MeasureTheory/CompactFactors/RelativeCenters.lean <==
import OAI.Analysis.PlaneSpectrum.Basic
import OAI.MeasureTheory.CompactFactors.Centers

namespace OAI

noncomputable section

open scoped ComplexConjugate
open scoped BigOperators
open scoped BigOperators BoundedContinuousFunction
open Filter Topology
open MeasureTheory Filter
open scoped ENNReal ComplexConjugate
open MeasureTheory ProbabilityTheory
open scoped ComplexConjugate
open scoped BigOperators
open scoped BigOperators
open Polynomial
open MeasureTheory
open scoped BigOperators
open MeasureTheory
open scoped BigOperators
open MeasureTheory
open MeasureTheory ProbabilityTheory
open scoped BigOperators
open MeasureTheory
open scoped BigOperators ComplexConjugate
open MeasureTheory ProbabilityTheory
open scoped ENNReal BigOperators
open MeasureTheory Filter
open scoped Topology ENNReal NNReal

open MeasureTheory
open scoped ENNReal

namespace EuclideanFiveColor.UniformFibers

variable {X Q : Type*} [MeasurableSpace X]

 theorem finite_uniform_fibers (μ : Measure X) [IsProbabilityMeasure μ]
    (q : X → Q) (hm : ∀ y : Q, MeasurableSet (q ⁻¹' {y}))
    {a : ℝ≥0∞} (ha : 0 < a)
    (hs : ∀ᵐ x ∂μ, μ (q ⁻¹' {q x}) = a) :
    ∃ S : Finset Q, S.Nonempty ∧
      (∀ y ∈ S, μ (q ⁻¹' {y}) = a) ∧
      (∀ᵐ x ∂μ, q x ∈ S) ∧ (S.card : ℝ≥0∞) * a = 1 := by
  classical
  have hd : Pairwise (Function.onFun Disjoint (fun y : Q => q ⁻¹' {y})) := by
    intro y z hyz
    change Disjoint (q ⁻¹' {y}) (q ⁻¹' {z})
    rw [Set.disjoint_left]
    intro x hx hy
    exact hyz (hx.symm.trans hy)
  have hf := Measure.finite_const_le_meas_of_disjoint_iUnion μ ha hm hd (measure_ne_top μ _)
  have hf' : {y : Q | μ (q ⁻¹' {y}) = a}.Finite :=
    hf.subset (fun _ h => le_of_eq h.symm)
  let S := hf'.toFinset
  have hS (y : Q) : y ∈ S ↔ μ (q ⁻¹' {y}) = a := hf'.mem_toFinset
  have hsample : ∀ᵐ x ∂μ, q x ∈ S := hs.mono fun x hx => (hS _).mpr hx
  have hcover : (⋃ y ∈ S, q ⁻¹' {y}) =ᵐ[μ] Set.univ := by
    filter_upwards [hsample] with x hx
    have hmem : x ∈ ⋃ y ∈ S, q ⁻¹' {y} :=
      Set.mem_iUnion.mpr ⟨q x, Set.mem_iUnion.mpr ⟨hx, rfl⟩⟩
    exact propext (iff_of_true hmem (Set.mem_univ x))
  have hsum : (S.card : ℝ≥0∞) * a = 1 := by
    have h := measure_congr hcover
    rw [measure_biUnion_finset (fun _ _ _ _ h => hd h) (fun y _ => hm y),
      measure_univ] at h
    calc
      (S.card : ℝ≥0∞) * a = ∑ _y ∈ S, a := by simp
      _ = ∑ y ∈ S, μ (q ⁻¹' {y}) := Finset.sum_congr rfl fun y hy => ((hS y).mp hy).symm
      _ = 1 := h
  refine ⟨S, ?_, (fun y hy => (hS y).mp hy), hsample, hsum⟩
  by_contra h
  have hS0 : S = ∅ := Finset.not_nonempty_iff_eq_empty.mp h
  simp [hS0] at hsum

end EuclideanFiveColor.UniformFibers

namespace EuclideanFiveColor.CosetCenter.Embedding
open MeasureTheory
open scoped ENNReal
variable {G : Type*} [CommGroup G] [MeasurableSpace G]
  [MeasurableMul₂ G] [MeasurableInv G] [MeasurableSingletonClass G]
  (e : CosetCenter.Embedding G)

/-- The conditional center law has finitely many, equally weighted atoms.
The original cosets need not form a standard Borel quotient. -/
theorem finite_uniform_centers (μ : ProbabilityMeasure G) {a : ℝ≥0∞}
    (ha : 0 < a) (hs : ∀ᵐ z ∂(μ : Measure G), (μ : Measure G) (e.coset z) = a) :
    ∃ S : Finset G, S.Nonempty ∧
      (∀ b ∈ S, (μ : Measure G) ((e.center μ) ⁻¹' {b}) = a) ∧
      (∀ᵐ z ∂(μ : Measure G), e.center μ z ∈ S) ∧
      (S.card : ℝ≥0∞) * a = 1 := by
  apply UniformFibers.finite_uniform_fibers (μ : Measure G) (e.center μ)
    (fun b => e.measurable_center_fixed μ (measurableSet_singleton b)) ha
  filter_upwards [hs] with z hz
  rw [e.preimage_center_singleton μ (by rw [hz]; exact ha.ne'), hz]

omit [MeasurableSingletonClass G] in
/-- Wildness survives the measurable recentering construction. -/
theorem center_law_ordinary (μ : ProbabilityMeasure G) :
    (μ.map (e.center μ) : Measure G) e.ordinary =
      (μ : Measure G) e.ordinary := by
  rw [ProbabilityMeasure.toMeasure_map,
    Measure.map_apply (e.measurable_center_fixed μ) e.measurableSet_ordinary]
  congr 1
  ext z
  exact e.center_mem_ordinary_iff μ z

end EuclideanFiveColor.CosetCenter.Embedding

namespace EuclideanFiveColor.ErgodicSupport
open MeasureTheory Filter
variable {K X V : Type*} [SMul K X] [MeasurableSpace X]
  {μ : Measure X} [ErgodicSMul K X μ] [MeasurableSpace V]
  [MeasurableSpace.CountablySeparated V] [Nonempty V]

/-- The invariant-function consequence of group-action ergodicity,
with an individual almost-everywhere identity for each group element. -/
theorem ae_eq_const_of_invariant {f : X → V} (hf : Measurable f)
    (hi : ∀ k : K, ∀ᵐ x ∂μ, f (k • x) = f x) :
    ∃ v : V, f =ᵐ[μ] (fun _ => v) := by
  apply exists_eventuallyEq_const_of_forall_separating MeasurableSet
  intro A hA
  have h := ErgodicSMul.aeconst_of_forall_preimage_smul_ae_eq (G := K)
    (hf hA) (fun k => (hi k).mono (fun x hx => by
      exact propext (show f (k • x) ∈ A ↔ f x ∈ A by rw [hx])))
  exact eventuallyEmptyOrUniv_iff.mp h

end EuclideanFiveColor.ErgodicSupport

open MeasureTheory ProbabilityTheory
open scoped ENNReal

namespace EuclideanFiveColor.KernelSupport

variable {X Y Z : Type*} [MeasurableSpace X] [MeasurableSpace Y] [MeasurableSpace Z]

lemma compProd_map_base (ν : Measure Y) [SFinite ν] (κ : Kernel Y Z)
    [IsSFiniteKernel κ] (R : Y ≃ᵐ Y) :
    (ν.map R) ⊗ₘ (κ.comap R.symm R.symm.measurable) =
      (ν ⊗ₘ κ).map (Prod.map R id) := by
  ext s hs
  rw [Measure.compProd_apply hs,
    Measure.map_apply (R.measurable.prodMap measurable_id) hs,
    Measure.compProd_apply ((R.measurable.prodMap measurable_id) hs),
    lintegral_map (Kernel.measurable_kernel_prodMk_left hs) R.measurable]
  apply lintegral_congr
  intro y
  simp only [Kernel.comap_apply, R.symm_apply_apply]
  rfl

lemma condDistrib_comp_equiv [StandardBorelSpace Z] [Nonempty Z]
    (μ : Measure X) [IsFiniteMeasure μ]
    (f : X → Z) (p : X → Y) (hf : Measurable f) (hp : Measurable p)
    (R : Y ≃ᵐ Y) :
    condDistrib f (R ∘ p) μ =ᵐ[μ.map (R ∘ p)]
      (condDistrib f p μ).comap R.symm R.symm.measurable := by
  apply condDistrib_ae_eq_of_measure_eq_compProd_of_measurable
    (R.measurable.comp hp) hf
  rw [← Measure.map_map R.measurable hp, compProd_map_base,
    compProd_map_condDistrib hp.aemeasurable hf.aemeasurable,
    Measure.map_map (R.measurable.prodMap measurable_id) (hp.prodMk hf)]
  rfl

/-- Changing both coordinates of a conditional law by invertible measurable
maps commutes with conditional sampling. -/
lemma condDistrib_equivariant [StandardBorelSpace Z] [Nonempty Z]
    (μ : Measure X) [IsFiniteMeasure μ]
    (f : X → Z) (p : X → Y) (hf : Measurable f) (hp : Measurable p)
    (S : X ≃ᵐ X) (R : Y ≃ᵐ Y) (T : Z → Z) (hT : Measurable T)
    (hS : MeasurePreserving S μ μ)
    (hRp : p ∘ S =ᵐ[μ] R ∘ p) (hTf : f ∘ S =ᵐ[μ] T ∘ f) :
    ∀ᵐ y ∂μ.map p, condDistrib f p μ (R y) = (condDistrib f p μ y).map T := by
  have hR : (μ.map p).map R = μ.map p := by
    rw [Measure.map_map R.measurable hp, ← Measure.map_congr hRp,
      ← Measure.map_map hp S.measurable, hS.map_eq]
  have hRS : μ.map (p ∘ S) = μ.map p := by
    rw [← Measure.map_map hp S.measurable, hS.map_eq]
  have hm := condDistrib_map (X := p) (Y := f) (ν := μ) (f := S)
    (hp.aemeasurable) (hf.aemeasurable) S.measurable.aemeasurable
  simp only [hS.map_eq, hRS] at hm
  rw [condDistrib_congr hTf hRp] at hm
  have hc := condDistrib_comp_equiv μ (T ∘ f) p (hT.comp hf) hp R
  have hh : μ.map (R ∘ p) = μ.map p := by
    rw [← Measure.map_map R.measurable hp, hR]
  rw [hh] at hc
  have he := condDistrib_comp (μ := μ) hp.aemeasurable hf.aemeasurable hT
  have hcomp : ∀ᵐ y ∂μ.map p,
      condDistrib f p μ y = (condDistrib f p μ (R.symm y)).map T := by
    have he' : ∀ᵐ y ∂μ.map p,
        condDistrib (T ∘ f) p μ (R.symm y) =
          (condDistrib f p μ (R.symm y)).map T := by
      have hRinv : MeasurePreserving R.symm (μ.map p) (μ.map p) := by
        refine ⟨R.symm.measurable, ?_⟩
        calc
          (μ.map p).map R.symm = ((μ.map p).map R).map R.symm := by rw [hR]
          _ = μ.map p := R.map_symm_map
      exact hRinv.quasiMeasurePreserving.ae <| he.mono fun y hy => by
        simpa only [Kernel.map_apply _ hT] using hy
    filter_upwards [hm, hc, he'] with y h₁ h₂ h₃
    simpa only [Kernel.comap_apply] using h₁.trans (h₂.trans h₃)
  have hRpres : MeasurePreserving R (μ.map p) (μ.map p) := ⟨R.measurable, hR⟩
  have hfinal := hRpres.quasiMeasurePreserving.ae hcomp
  filter_upwards [hfinal] with y hy
  simpa only [R.symm_apply_apply] using hy

end EuclideanFiveColor.KernelSupport

namespace EuclideanFiveColor.RelativeCenters
open MeasureTheory ProbabilityTheory
open scoped ENNReal
variable {Y G : Type*} [MeasurableSpace Y] [CommGroup G] [MeasurableSpace G]
  [MeasurableMul₂ G] [MeasurableInv G]
  (e : CosetCenter.Embedding G)

noncomputable def probabilityKernel (κ : Kernel Y G) [IsMarkovKernel κ]
    (y : Y) : ProbabilityMeasure G := ⟨κ y, inferInstance⟩

omit [CommGroup G] [MeasurableMul₂ G] [MeasurableInv G] in
lemma measurable_probabilityKernel (κ : Kernel Y G) [IsMarkovKernel κ] :
    Measurable (probabilityKernel κ) := κ.measurable.subtype_mk

noncomputable def cosetMass (κ : Kernel Y G) [IsMarkovKernel κ] (p : Y × G) : ℝ≥0∞ :=
  κ p.1 (e.coset p.2)

lemma measurable_cosetMass (κ : Kernel Y G) [IsMarkovKernel κ] :
    Measurable (cosetMass e κ) :=
  e.measurable_mass.comp ((measurable_probabilityKernel κ).comp measurable_fst |>.prodMk
    measurable_snd)

/-- The relative difference law uses two independent samples of the same
conditional probability law; it is not an independent marginal difference. -/
noncomputable def differenceLaw (ν : Measure Y) (κ : Kernel Y G) [IsMarkovKernel κ] :
    Measure G := ((κ ×ₖ κ) ∘ₘ ν).map (fun p : G × G => p.1 / p.2)

lemma differenceLaw_ordinary (ν : Measure Y) [SFinite ν]
    (κ : Kernel Y G) [IsMarkovKernel κ] :
    differenceLaw ν κ e.ordinary = ∫⁻ p : Y × G, cosetMass e κ p ∂ν ⊗ₘ κ := by
  have hdiv : Measurable (fun p : G × G => p.1 / p.2) :=
    measurable_fst.div measurable_snd
  rw [differenceLaw, Measure.map_apply hdiv
    e.measurableSet_ordinary,
    Measure.bind_apply (hdiv e.measurableSet_ordinary)
      (κ ×ₖ κ).aemeasurable,
    Measure.lintegral_compProd (measurable_cosetMass e κ)]
  apply lintegral_congr
  intro y
  rw [Kernel.prod_apply,
    Measure.prod_apply_symm (hdiv e.measurableSet_ordinary)]
  rfl

variable {X : Type*} [MeasurableSpace X]

lemma sampledMass_integral [StandardBorelSpace G]
    (μ : Measure X) [IsProbabilityMeasure μ]
    (d : X → G) (p : X → Y) (hd : Measurable d) (hp : Measurable p) :
    differenceLaw (μ.map p) (condDistrib d p μ) e.ordinary =
      ∫⁻ x, cosetMass e (condDistrib d p μ) (p x, d x) ∂μ := by
  rw [differenceLaw_ordinary, compProd_map_condDistrib hp.aemeasurable hd.aemeasurable,
    lintegral_map (measurable_cosetMass e _) (hp.prodMk hd)]

/-- Positive relative mass and ergodicity force a fixed positive mass for almost
all sampled cosets. The finite-center conclusion follows without a quotient
measurable space for the ordinary-character subgroup. -/
theorem positive_mass_finite_centers [StandardBorelSpace G]
    [MeasurableSingletonClass G]
    {K : Type*} [SMul K X]
    (μ : Measure X) [IsProbabilityMeasure μ] [ErgodicSMul K X μ]
    (d : X → G) (p : X → Y) (hd : Measurable d) (hp : Measurable p)
    (hi : ∀ k : K, ∀ᵐ x ∂μ,
      cosetMass e (condDistrib d p μ) (p (k • x), d (k • x)) =
        cosetMass e (condDistrib d p μ) (p x, d x))
    (hpos : 0 < differenceLaw (μ.map p) (condDistrib d p μ) e.ordinary) :
    ∃ a : ℝ≥0∞, 0 < a ∧
      (∀ᵐ x ∂μ, cosetMass e (condDistrib d p μ) (p x, d x) = a) ∧
      ∀ᵐ y ∂μ.map p, ∃ S : Finset G, S.Nonempty ∧
        (∀ b ∈ S, condDistrib d p μ y
          ((e.center (probabilityKernel (condDistrib d p μ) y)) ⁻¹' {b}) = a) ∧
        (∀ᵐ z ∂condDistrib d p μ y,
          e.center (probabilityKernel (condDistrib d p μ) y) z ∈ S) ∧
        (S.card : ℝ≥0∞) * a = 1 := by
  have hm : Measurable (fun x => cosetMass e (condDistrib d p μ) (p x, d x)) :=
    (measurable_cosetMass e (condDistrib d p μ)).comp (hp.prodMk hd)
  obtain ⟨a, ha⟩ := ErgodicSupport.ae_eq_const_of_invariant hm hi
  have hapos : 0 < a := by
    rw [sampledMass_integral e μ d p hd hp, lintegral_congr_ae ha] at hpos
    simpa using hpos
  refine ⟨a, hapos, ha, ?_⟩
  have hpair : ∀ᵐ q ∂(μ.map p) ⊗ₘ condDistrib d p μ,
      cosetMass e (condDistrib d p μ) q = a := by
    rw [compProd_map_condDistrib hp.aemeasurable hd.aemeasurable]
    exact (ae_map_iff (hp.prodMk hd).aemeasurable
      (measurableSet_eq_fun (measurable_cosetMass e _) measurable_const)).mpr ha
  have hany := Measure.ae_ae_of_ae_compProd hpair
  filter_upwards [hany] with y hy
  exact e.finite_uniform_centers (probabilityKernel (condDistrib d p μ) y) hapos hy

section Actions
variable {K : Type*} [Group K] [MulAction K X] [MulAction K Y]
  [MulDistribMulAction K G]
  [MeasurableConstSMul K X] [MeasurableConstSMul K Y] [MeasurableConstSMul K G]
  [StandardBorelSpace G]

lemma sampledMass_invariant
    (μ : Measure X) [IsProbabilityMeasure μ] [SMulInvariantMeasure K X μ]
    (d : X → G) (p : X → Y) (hd : Measurable d) (hp : Measurable p)
    (hde : ∀ k : K, ∀ᵐ x ∂μ, d (k • x) = k • d x)
    (hpe : ∀ k : K, ∀ᵐ x ∂μ, p (k • x) = k • p x)
    (hC : ∀ (k : K) (z : G), k • z ∈ e.ordinary ↔ z ∈ e.ordinary)
    (k : K) :
    ∀ᵐ x ∂μ,
      cosetMass e (condDistrib d p μ) (p (k • x), d (k • x)) =
        cosetMass e (condDistrib d p μ) (p x, d x) := by
  have heq := KernelSupport.condDistrib_equivariant μ d p hd hp
    (MeasurableEquiv.smul k) (MeasurableEquiv.smul k) (fun z : G => k • z)
    (measurable_const_smul k) (measurePreserving_smul k μ) (hpe k) (hde k)
  have hxeq := ae_of_ae_map hp.aemeasurable heq
  filter_upwards [hxeq, hde k, hpe k] with x hx hd' hp'
  change condDistrib d p μ (p (k • x)) (e.coset (d (k • x))) =
    condDistrib d p μ (p x) (e.coset (d x))
  change condDistrib d p μ (k • p x) = _ at hx
  rw [hp', hd', hx, Measure.map_apply (measurable_const_smul k) (e.measurableSet_coset _)]
  congr 1
  ext z
  change k • z / k • d x ∈ e.ordinary ↔ z / d x ∈ e.ordinary
  rw [← smul_div']
  exact hC k _

end Actions

noncomputable def centerMap [StandardBorelSpace G]
    (μ : Measure X) [IsProbabilityMeasure μ] (d : X → G) (p : X → Y) (x : X) : G :=
  e.center (probabilityKernel (condDistrib d p μ) (p x)) (d x)

lemma measurable_centerMap [StandardBorelSpace G]
    (μ : Measure X) [IsProbabilityMeasure μ]
    (d : X → G) (p : X → Y) (hd : Measurable d) (hp : Measurable p) :
    Measurable (centerMap e μ d p) :=
  e.measurable_center.comp (((measurable_probabilityKernel _).comp hp).prodMk hd)

omit [MeasurableMul₂ G] [MeasurableInv G] in
lemma centerMap_mem_ordinary_iff [StandardBorelSpace G]
    (μ : Measure X) [IsProbabilityMeasure μ] (d : X → G) (p : X → Y) (x : X) :
    centerMap e μ d p x ∈ e.ordinary ↔ d x ∈ e.ordinary :=
  e.center_mem_ordinary_iff _ _

lemma centerMap_law_ordinary [StandardBorelSpace G]
    (μ : Measure X) [IsProbabilityMeasure μ]
    (d : X → G) (p : X → Y) (hd : Measurable d) (hp : Measurable p) :
    (μ.map (centerMap e μ d p)) e.ordinary = (μ.map d) e.ordinary := by
  rw [Measure.map_apply (measurable_centerMap e μ d p hd hp) e.measurableSet_ordinary,
    Measure.map_apply hd e.measurableSet_ordinary]
  congr 1
  ext x
  exact centerMap_mem_ordinary_iff e μ d p x

section CenterActions
variable {K : Type*} [Group K] [MulAction K X] [MulAction K Y]
  [MulDistribMulAction K G]
  [MeasurableConstSMul K X] [MeasurableConstSMul K Y] [MeasurableConstSMul K G]
  [StandardBorelSpace G]

lemma centerMap_equivariant
    (μ : Measure X) [IsProbabilityMeasure μ] [SMulInvariantMeasure K X μ]
    (d : X → G) (p : X → Y) (hd : Measurable d) (hp : Measurable p)
    (hde : ∀ k : K, ∀ᵐ x ∂μ, d (k • x) = k • d x)
    (hpe : ∀ k : K, ∀ᵐ x ∂μ, p (k • x) = k • p x)
    (O : K → ℂ ≃ₗᵢ[ℝ] ℂ)
    (he : ∀ (k : K) (t : ℂ), k • e.j t = e.j (O k t))
    (ha : ∀ᵐ x ∂μ, cosetMass e (condDistrib d p μ) (p x, d x) ≠ 0)
    (k : K) :
    ∀ᵐ x ∂μ, centerMap e μ d p (k • x) = k • centerMap e μ d p x := by
  have hk := KernelSupport.condDistrib_equivariant μ d p hd hp
    (MeasurableEquiv.smul k) (MeasurableEquiv.smul k) (fun z : G => k • z)
    (measurable_const_smul k) (measurePreserving_smul k μ) (hpe k) (hde k)
  have hxk := ae_of_ae_map hp.aemeasurable hk
  filter_upwards [hxk, hde k, hpe k, ha] with x hx hd' hp' ha'
  have hprob : probabilityKernel (condDistrib d p μ) (k • p x) =
      (probabilityKernel (condDistrib d p μ) (p x)).map
        (fun point : G => k • point) := by
    apply Subtype.ext
    exact hx
  change e.center (probabilityKernel (condDistrib d p μ) (p (k • x))) (d (k • x)) = _
  rw [hp', hd', hprob]
  exact e.center_equivariant (MulDistribMulAction.toMulEquiv G k) (O k)
    (measurable_const_smul k) (he k) _ _ ha'

end CenterActions

section ConditionalLaw
variable {H : Type*} [MeasurableSpace H]

omit [CommGroup G] [MeasurableMul₂ G] [MeasurableInv G] in
lemma dependentMapKernel_apply (κ : Kernel Y G) [IsMarkovKernel κ]
    (f : Y × G → H) (hf : Measurable f) (y : Y) :
    ((Kernel.id ×ₖ κ).map f) y = (κ y).map (fun z => f (y, z)) := by
  rw [Kernel.map_apply _ hf, Kernel.prod_apply, Kernel.id_apply,
    Measure.dirac_prod, Measure.map_map hf measurable_prodMk_left]
  rfl

omit [CommGroup G] [MeasurableMul₂ G] [MeasurableInv G] in
lemma compProd_dependentMap (ν : Measure Y) [SFinite ν]
    (κ : Kernel Y G) [IsMarkovKernel κ]
    (f : Y × G → H) (hf : Measurable f) :
    ν ⊗ₘ ((Kernel.id ×ₖ κ).map f) =
      (ν ⊗ₘ κ).map (fun q : Y × G => (q.1, f q)) := by
  ext s hs
  rw [Measure.compProd_apply hs, Measure.map_apply (measurable_fst.prodMk hf) hs,
    Measure.compProd_apply ((measurable_fst.prodMk hf) hs)]
  apply lintegral_congr
  intro y
  have hfy : Measurable (fun z : G => f (y, z)) := hf.comp measurable_prodMk_left
  rw [dependentMapKernel_apply κ f hf y,
    Measure.map_apply hfy (measurable_prodMk_left hs)]
  rfl

noncomputable def centerKernel (κ : Kernel Y G) [IsMarkovKernel κ] : Kernel Y G :=
  (Kernel.id ×ₖ κ).map (fun q : Y × G => e.center (probabilityKernel κ q.1) q.2)

lemma measurable_fiberCenter (κ : Kernel Y G) [IsMarkovKernel κ] :
    Measurable (fun q : Y × G => e.center (probabilityKernel κ q.1) q.2) :=
  e.measurable_center.comp (((measurable_probabilityKernel κ).comp measurable_fst).prodMk
    measurable_snd)

instance centerKernel_markov (κ : Kernel Y G) [IsMarkovKernel κ] :
    IsMarkovKernel (centerKernel e κ) :=
  Kernel.IsMarkovKernel.map _ (measurable_fiberCenter e κ)

lemma centerKernel_apply (κ : Kernel Y G) [IsMarkovKernel κ] (y : Y) :
    centerKernel e κ y = (κ y).map (e.center (probabilityKernel κ y)) :=
  dependentMapKernel_apply κ _ (measurable_fiberCenter e κ) y

lemma condDistrib_centerMap [StandardBorelSpace G]
    (μ : Measure X) [IsProbabilityMeasure μ]
    (d : X → G) (p : X → Y) (hd : Measurable d) (hp : Measurable p) :
    condDistrib (centerMap e μ d p) p μ =ᵐ[μ.map p]
      centerKernel e (condDistrib d p μ) := by
  apply condDistrib_ae_eq_of_measure_eq_compProd_of_measurable
    hp (measurable_centerMap e μ d p hd hp)
  rw [centerKernel, compProd_dependentMap (μ.map p) (condDistrib d p μ) _
    (measurable_fiberCenter e _), compProd_map_condDistrib hp.aemeasurable hd.aemeasurable,
    Measure.map_map (measurable_fst.prodMk (measurable_fiberCenter e _)) (hp.prodMk hd)]
  rfl

end ConditionalLaw

lemma centerKernel_comp_map [StandardBorelSpace G]
    (μ : Measure X) [IsProbabilityMeasure μ]
    (d : X → G) (p : X → Y) (hd : Measurable d) (hp : Measurable p) :
    centerKernel e (condDistrib d p μ) ∘ₘ (μ.map p) = μ.map (centerMap e μ d p) := by
  rw [← Measure.comp_congr (condDistrib_centerMap e μ d p hd hp)]
  exact condDistrib_comp_map hp.aemeasurable (measurable_centerMap e μ d p hd hp).aemeasurable

variable {K : Type*} [Group K] [MulAction K X] [MulAction K Y]
  [MulDistribMulAction K G]
  [MeasurableConstSMul K X] [MeasurableConstSMul K Y] [MeasurableConstSMul K G]
  [StandardBorelSpace G] [MeasurableSingletonClass G]

theorem finite_center_reduction
    (μ : Measure X) [IsProbabilityMeasure μ] [ErgodicSMul K X μ]
    (d : X → G) (p : X → Y) (hd : Measurable d) (hp : Measurable p)
    (hde : ∀ k : K, ∀ᵐ x ∂μ, d (k • x) = k • d x)
    (hpe : ∀ k : K, ∀ᵐ x ∂μ, p (k • x) = k • p x)
    (O : K → ℂ ≃ₗᵢ[ℝ] ℂ)
    (he : ∀ (k : K) (t : ℂ), k • e.j t = e.j (O k t))
    (hwild : (μ.map d) e.ordinary = 0)
    (hpos : 0 < differenceLaw (μ.map p) (condDistrib d p μ) e.ordinary) :
    Measurable (centerMap e μ d p) ∧
    (∀ k : K, ∀ᵐ x ∂μ, centerMap e μ d p (k • x) = k • centerMap e μ d p x) ∧
    (μ.map (centerMap e μ d p)) e.ordinary = 0 ∧
    ∃ a : ℝ≥0∞, 0 < a ∧
      ∀ᵐ y ∂μ.map p, ∃ S : Finset G, S.Nonempty ∧
        (∀ b ∈ S, condDistrib (centerMap e μ d p) p μ y {b} = a) ∧
        (∀ᵐ b ∂condDistrib (centerMap e μ d p) p μ y, b ∈ S) ∧
        (S.card : ℝ≥0∞) * a = 1 ∧
        (∀ b ∈ S, b ∉ e.ordinary) := by
  have hC (k : K) (z : G) : k • z ∈ e.ordinary ↔ z ∈ e.ordinary :=
    e.equiv_mem_ordinary_iff (MulDistribMulAction.toMulEquiv G k) (O k) (he k) z
  obtain ⟨a, ha, hmass, hfib⟩ := positive_mass_finite_centers e μ d p hd hp
    (sampledMass_invariant e μ d p hd hp hde hpe hC) hpos
  have ha' : ∀ᵐ x ∂μ, cosetMass e (condDistrib d p μ) (p x, d x) ≠ 0 :=
    hmass.mono fun _ h => by rw [h]; exact ha.ne'
  have hbzero : (μ.map (centerMap e μ d p)) e.ordinary = 0 := by
    rw [centerMap_law_ordinary e μ d p hd hp, hwild]
  refine ⟨measurable_centerMap e μ d p hd hp,
    centerMap_equivariant e μ d p hd hp hde hpe O he ha', hbzero, a, ha, ?_⟩
  have hz : ∀ᵐ y ∂μ.map p, centerKernel e (condDistrib d p μ) y e.ordinary = 0 := by
    rw [← centerKernel_comp_map e μ d p hd hp,
      Measure.bind_apply e.measurableSet_ordinary (centerKernel e _).aemeasurable] at hbzero
    exact (lintegral_eq_zero_iff ((centerKernel e _).measurable_coe e.measurableSet_ordinary)).mp
      hbzero
  have hcd := condDistrib_centerMap e μ d p hd hp
  filter_upwards [hfib, hz, hcd] with y hy hyzero hycd
  obtain ⟨S, hS, hSa, hSm, hSc⟩ := hy
  have hSa' (b : G) (hb : b ∈ S) : centerKernel e (condDistrib d p μ) y {b} = a := by
    rw [centerKernel_apply, Measure.map_apply (e.measurable_center_fixed _)
      (measurableSet_singleton b)]
    exact hSa b hb
  refine ⟨S, hS, ?_, ?_, hSc, ?_⟩
  · intro b hb
    rw [hycd]
    exact hSa' b hb
  · rw [hycd, centerKernel_apply]
    exact (ae_map_iff (e.measurable_center_fixed _).aemeasurable S.measurableSet).mpr hSm
  · intro b hb hbC
    have hle : centerKernel e (condDistrib d p μ) y {b} ≤
        centerKernel e (condDistrib d p μ) y e.ordinary :=
      measure_mono (Set.singleton_subset_iff.mpr hbC)
    rw [hSa' b hb, hyzero] at hle
    exact (not_le_of_gt ha) hle

end EuclideanFiveColor.RelativeCenters

namespace PlaneFiveColor.Spectral
open MeasureTheory ProbabilityTheory
open EuclideanFiveColor.RelativeCenters

instance dualStandardBorelSpace : StandardBorelSpace D := by
  have : TopologicalSpace.IsCompletelyMetrizableSpace (DiscreteE → Circle) := inferInstance
  have : PolishSpace D := ContinuousMonoidHom.isClosedEmbedding_coe.polishSpace
  infer_instance

instance dualMulDistribAction : MulDistribMulAction K D where
  smul_one u := (scalarHom (kCoeff u)).map_one
  smul_mul u d e := (scalarHom (kCoeff u)).map_mul d e

instance dualMeasurableConstSMul : MeasurableConstSMul K D where
  measurable_const_smul u := (continuous_scalar (kCoeff u)).measurable

noncomputable def ordinaryEmbedding : EuclideanFiveColor.CosetCenter.Embedding D :=
  ⟨jHom, j_measurableEmbedding⟩

@[simp] theorem ordinaryEmbedding_j (t : ℂ) : ordinaryEmbedding.j t = j t := rfl
@[simp] theorem ordinaryEmbedding_ordinary : ordinaryEmbedding.ordinary = C := rfl

noncomputable def frequencyIsometry (u : K) : ℂ →ₗᵢ[ℝ] ℂ where
  toFun z := conj (u.val : ℂ) * z
  map_add' _ _ := mul_add _ _ _
  map_smul' a z := by simp only [RingHom.id_apply, mul_smul_comm]
  norm_map' z := by
    change ‖conj (u.val : ℂ) * z‖ = ‖z‖
    rw [norm_mul, Complex.norm_conj, Circle.norm_coe, one_mul]

noncomputable def frequencyRotation (u : K) : ℂ ≃ₗᵢ[ℝ] ℂ :=
  (frequencyIsometry u).toLinearIsometryEquiv rfl

@[simp] theorem frequencyRotation_apply (u : K) (z : ℂ) :
    frequencyRotation u z = conj (u.val : ℂ) * z := rfl

theorem action_ordinaryEmbedding (u : K) (t : ℂ) :
    u • ordinaryEmbedding.j t = ordinaryEmbedding.j (frequencyRotation u t) :=
  scalar_j (kCoeff u) t

variable {X Y : Type*} [MeasurableSpace X] [MeasurableSpace Y]
  [MulAction K X] [MulAction K Y]
  [MeasurableConstSMul K X] [MeasurableConstSMul K Y]

theorem wild_map_of_equivariant (μ : Measure X) [IsProbabilityMeasure μ]
    [SMulInvariantMeasure K X μ] (b : X → D) (hb : Measurable b)
    (hbe : ∀ k : K, ∀ᵐ x ∂μ, b (k • x) = k • b x)
    (hC : (μ.map b) C = 0) : IsWild (μ.map b) := by
  refine ⟨fun k => ⟨measurable_const_smul k, ?_⟩, hC⟩
  rw [Measure.map_map (measurable_const_smul k) hb]
  calc
    μ.map ((fun z : D => k • z) ∘ b) = μ.map (b ∘ (fun x : X => k • x)) :=
      Measure.map_congr ((hbe k).mono fun _ hx => hx.symm)
    _ = (μ.map (fun x : X => k • x)).map b :=
      (Measure.map_map hb (measurable_const_smul k)).symm
    _ = μ.map b := by rw [measurePreserving_smul k μ |>.map_eq]

theorem exact_finite_center_reduction
    (μ : Measure X) [IsProbabilityMeasure μ] [ErgodicSMul K X μ]
    (d : X → D) (p : X → Y) (hd : Measurable d) (hp : Measurable p)
    (hde : ∀ k : K, ∀ᵐ x ∂μ, d (k • x) = k • d x)
    (hpe : ∀ k : K, ∀ᵐ x ∂μ, p (k • x) = k • p x)
    (hwild : IsWild (μ.map d))
    (hpos : 0 < differenceLaw (μ.map p) (condDistrib d p μ) C) :
    ∃ b : X → D, Measurable b ∧
      (∀ k : K, ∀ᵐ x ∂μ, b (k • x) = k • b x) ∧
      IsWild (μ.map b) ∧
      ∃ a : ℝ≥0∞, 0 < a ∧
        ∀ᵐ y ∂μ.map p, ∃ S : Finset D, S.Nonempty ∧
          (∀ c ∈ S, condDistrib b p μ y {c} = a) ∧
          (∀ᵐ c ∂condDistrib b p μ y, c ∈ S) ∧
          (S.card : ℝ≥0∞) * a = 1 ∧
          (∀ c ∈ S, c ∉ C) := by
  obtain ⟨hbm, hbe, hbw, hfin⟩ := finite_center_reduction ordinaryEmbedding μ d p hd hp
    hde hpe frequencyRotation action_ordinaryEmbedding hwild.2 hpos
  exact ⟨centerMap ordinaryEmbedding μ d p, hbm, hbe,
    wild_map_of_equivariant μ _ hbm hbe hbw, hfin⟩

end PlaneFiveColor.Spectral

end

end OAI


==> anc/erdos-1070/lean/OAI/MeasureTheory/CompactFactors/RelativeProducts.lean <==
import OAI.MeasureTheory.CompactFactors.Amenability
import OAI.MeasureTheory.CompactFactors.BoundedFunctions

namespace OAI

noncomputable section

open MeasureTheory Filter
open scoped ENNReal NNReal
open scoped RealInnerProductSpace BoundedContinuousFunction

namespace EuclideanFiveColor.RelativeProduct
open MeasureTheory ProbabilityTheory
variable {K X Y : Type*} [AddGroup K] [AddAction K X] [AddAction K Y]
  [MeasurableSpace X] [MeasurableSpace Y]
  [StandardBorelSpace X] [Nonempty X] [StandardBorelSpace Y] [Nonempty Y]
  [MeasurableConstVAdd K X] [MeasurableConstVAdd K Y]

instance law_probability_add (μ : Measure X) [IsProbabilityMeasure μ]
    (q : X → Y) (hq : Measurable q) : IsProbabilityMeasure (law μ q hq) := by
  dsimp [law]; infer_instance

omit [StandardBorelSpace Y] [Nonempty Y] in
lemma conditional_covariance_add (μ : Measure X) [IsProbabilityMeasure μ]
    (q : X → Y) (hq : Measurable q)
    (hpres : ∀ k : K, MeasurePreserving (fun x : X => k +ᵥ x) μ μ)
    (hqcov : ∀ k : K, ∀ᵐ x ∂μ, q (k +ᵥ x) = k +ᵥ q x) (k : K) :
    ∀ᵐ y ∂μ.map q, condDistrib id q μ (k +ᵥ y) =
      (condDistrib id q μ y).map (fun x => k +ᵥ x) :=
  KernelSupport.condDistrib_equivariant μ id q measurable_id hq
    (MeasurableEquiv.vadd k) (MeasurableEquiv.vadd k) (fun x => k +ᵥ x)
    (measurable_const_vadd k) (hpres k) (hqcov k) (Filter.Eventually.of_forall fun _ => rfl)

lemma law_preserving_add (μ : Measure X) [IsProbabilityMeasure μ]
    (q : X → Y) (hq : Measurable q)
    (hpres : ∀ k : K, MeasurePreserving (fun x : X => k +ᵥ x) μ μ)
    (hqcov : ∀ k : K, ∀ᵐ x ∂μ, q (k +ᵥ x) = k +ᵥ q x) (k : K) :
    MeasurePreserving (fun z : X × X => (k +ᵥ z.1,k +ᵥ z.2)) (law μ q hq) (law μ q hq) := by
  let κ := condDistrib id q μ
  let ν := μ.map q
  have hS := measurable_const_vadd (M := K) (α := X) k
  have hR := measurable_const_vadd (M := K) (α := Y) k
  have hν : ν.map (fun y => k +ᵥ y) = ν := by
    dsimp [ν]
    rw [Measure.map_map hR hq]
    calc
      _ = μ.map (q ∘ (fun x => k +ᵥ x)) := Measure.map_congr (Filter.EventuallyEq.symm (hqcov k))
      _ = _ := by rw [← Measure.map_map hq hS, (hpres k).map_eq]
  have hc := conditional_covariance_add μ q hq hpres hqcov k
  refine ⟨hS.prodMap hS, ?_⟩
  change (law μ q hq).map (Prod.map (fun x => k +ᵥ x) (fun x => k +ᵥ x)) = _
  rw [law_eq_mixture, Measure.map_comp _ _ (hS.prodMap hS), ← Kernel.map_prod_map _ _ hS hS]
  change ((κ.map (fun x => k +ᵥ x)).prod (κ.map (fun x => k +ᵥ x))) ∘ₘ ν = _
  calc
    _ = ((κ.prod κ).comap (fun y => k +ᵥ y) hR) ∘ₘ ν := by
      apply Measure.comp_congr
      filter_upwards [hc] with y hy
      simp only [Kernel.prod_apply, Kernel.map_apply _ hS, Kernel.comap_apply]
      rw [hy]
    _ = (κ.prod κ) ∘ₘ ν.map (fun y => k +ᵥ y) := by
      ext s hs
      rw [Measure.bind_apply hs (Kernel.measurable _).aemeasurable,
        Measure.bind_apply hs (Kernel.measurable _).aemeasurable,
        lintegral_map ((κ.prod κ).measurable_coe hs) hR]
      rfl
    _ = (κ.prod κ) ∘ₘ ν := by rw [hν]

lemma law_invariant_add (μ : Measure X) [IsProbabilityMeasure μ]
    (q : X → Y) (hq : Measurable q)
    (hpres : ∀ k : K, MeasurePreserving (fun x : X => k +ᵥ x) μ μ)
    (hqcov : ∀ k : K, ∀ᵐ x ∂μ, q (k +ᵥ x) = k +ᵥ q x) :
    VAddInvariantMeasure K (X × X) (law μ q hq) := by
  constructor
  intro k s hs
  exact (law_preserving_add μ q hq hpres hqcov k).measure_preimage hs.nullMeasurableSet

end EuclideanFiveColor.RelativeProduct

open MeasureTheory ProbabilityTheory Filter
open scoped ENNReal RealInnerProductSpace NNReal
namespace EuclideanFiveColor.BoundedMeasurable

section
variable {X Y : Type*} [MeasurableSpace X] [MeasurableSpace Y]
  [StandardBorelSpace X] [Nonempty X]
variable (μ : Measure X) [IsProbabilityMeasure μ] (q : X → Y) (hq : Measurable q)

def projectCLM : Lp ℂ 2 μ →L[ℝ] Lp ℂ 2 μ :=
  (lpMeas ℂ ℝ (MeasurableSpace.comap q ‹MeasurableSpace Y›) 2 μ).subtypeL.comp
    (condExpL2 ℂ ℝ hq.comap_le)

lemma projectCLM_l2 (f : Func X) : projectCLM μ q hq (l2 μ f) = l2 μ (project μ q hq f) := by
  apply Lp.ext
  exact ((memLp μ f 2).condExpL2_ae_eq_condExp (𝕜 := ℝ) hq.comap_le).trans
    ((project_eq_condexp μ q hq f).symm.trans (l2_ae μ (project μ q hq f)).symm)

lemma norm_project_l2 (f : Func X) :
    ‖l2 μ (project μ q hq f)‖ = ‖l2 (μ.map q) (conditional μ q f)‖ := by
  have : ‖l2 μ (project μ q hq f)‖^2 = ‖l2 (μ.map q) (conditional μ q f)‖^2 := by
    rw [norm_l2_sq, norm_l2_sq]
    exact (integral_map hq.aemeasurable
      ((measurable (conditional μ q f)).norm.pow_const 2).aestronglyMeasurable).symm
  nlinarith [norm_nonneg (l2 μ (project μ q hq f)),
    norm_nonneg (l2 (μ.map q) (conditional μ q f))]

end
section
variable {G X : Type*} [AddCommGroup G] [MeasurableSpace X]
  [AddAction G X] [MeasurableConstVAdd G X]

def act (g : G) (f : Func X) : Func X := comp f (fun x => g +ᵥ x) (measurable_const_vadd g)
@[simp] lemma act_apply (g : G) (f : Func X) (x : X) : act g f x = f (g +ᵥ x) := rfl
lemma act_add (g h : G) (f : Func X) : act (g+h) f = act g (act h f) := by
  ext x
  simp only [act_apply, ← add_vadd, add_comm g h]
lemma act_mul (g : G) (f h : Func X) : act g (f*h) = act g f * act g h := rfl
lemma act_conj (g : G) (f : Func X) : act g (bmConj f) = bmConj (act g f) := rfl
lemma act_sub (g : G) (f h : Func X) : act g (f-h) = act g f - act g h := rfl

variable (μ : Measure X) [IsProbabilityMeasure μ] [VAddInvariantMeasure G X μ]
lemma l2_act (g : G) (f : Func X) :
    l2 μ (act g f) = Amenable.Koopman.action μ g (l2 μ f) := by
  apply Lp.ext
  exact (l2_ae μ (act g f)).trans ((MeasureTheory.measurePreserving_vadd g μ).quasiMeasurePreserving.ae_eq_comp
    (l2_ae μ f)).symm |>.trans (Amenable.Koopman.coe_action μ g (l2 μ f)).symm

end
variable {X Y : Type*} [MeasurableSpace X] [MeasurableSpace Y]
  [StandardBorelSpace X] [Nonempty X] [StandardBorelSpace Y] [Nonempty Y]
variable (μ : Measure X) [IsProbabilityMeasure μ] (q : X → Y) (hq : Measurable q)

omit [StandardBorelSpace Y] [Nonempty Y] in
lemma project_sub (f g : Func X) : project μ q hq (f-g) = project μ q hq f - project μ q hq g := by
  ext x
  exact integral_sub (integrable _ f) (integrable _ g)
omit [StandardBorelSpace Y] [Nonempty Y] in
lemma project_bound (f : Func X) {C : ℝ} (hf : ∀ x, ‖f x‖ ≤ C) (x : X) :
    ‖project μ q hq f x‖ ≤ C := expect_bound _ f hf (q x)
lemma project_comp (b : Func Y) : project μ q hq (comp b q hq) =ᵐ[μ] comp b q hq :=
  ae_of_ae_map hq.aemeasurable (conditional_lift μ q hq b)
lemma project_project (f : Func X) : project μ q hq (project μ q hq f) =ᵐ[μ] project μ q hq f :=
  project_comp μ q hq _
lemma center_project_l2 (f : Func X) : l2 μ (project μ q hq (f-project μ q hq f)) = 0 := by
  rw [project_sub, map_sub]
  have : l2 μ (project μ q hq (project μ q hq f)) = l2 μ (project μ q hq f) :=
    (l2_eq_iff μ _ _).mpr (project_project μ q hq f)
  rw [this, sub_self]

lemma project_pullout (f : Func X) (b : Func Y) :
    project μ q hq (f * comp b q hq) =ᵐ[μ] project μ q hq f * comp b q hq :=
  ae_of_ae_map hq.aemeasurable (conditional_pullout μ q hq f b)

lemma integral_mul_lift (f : Func X) (b : Func Y) :
    ∫ x, (f * comp b q hq) x ∂μ = ∫ x, (project μ q hq f * comp b q hq) x ∂μ := by
  rw [← project_integral μ q hq (f * comp b q hq)]
  exact integral_congr_ae (project_pullout μ q hq f b)

variable {G : Type*} [AddCommGroup G] [AddAction G X] [AddAction G Y]
  [MeasurableConstVAdd G X] [MeasurableConstVAdd G Y] [VAddInvariantMeasure G X μ]
variable (hqcov : ∀ g : G, ∀ᵐ x ∂μ, q (g +ᵥ x) = g +ᵥ q x)

omit [StandardBorelSpace Y] [Nonempty Y] in
include hq hqcov in
lemma conditional_act (g : G) (f : Func X) :
    conditional μ q (act g f) =ᵐ[μ.map q] act g (conditional μ q f) := by
  filter_upwards [RelativeProduct.conditional_covariance_add μ q hq
    (fun k => measurePreserving_vadd k μ) hqcov g] with y hy
  change (∫ x, f (g +ᵥ x) ∂condDistrib id q μ y) = ∫ x, f x ∂condDistrib id q μ (g +ᵥ y)
  rw [hy]
  exact (integral_map (measurable_const_vadd g).aemeasurable (measurable f).aestronglyMeasurable).symm

omit [StandardBorelSpace X] [Nonempty X] [StandardBorelSpace Y] [Nonempty Y]
  [IsProbabilityMeasure μ] [VAddInvariantMeasure G X μ] in
include hqcov in
lemma act_lift (g : G) (b : Func Y) :
    act g (comp b q hq) =ᵐ[μ] comp (act g b) q hq := by
  filter_upwards [hqcov g] with x hx
  simp only [act_apply, comp_apply, hx]

omit [StandardBorelSpace Y] [Nonempty Y] in
include hqcov in
lemma project_act (g : G) (f : Func X) :
    project μ q hq (act g f) =ᵐ[μ] act g (project μ q hq f) := by
  have he : project μ q hq (act g f) =ᵐ[μ] comp (act g (conditional μ q f)) q hq :=
    ae_of_ae_map hq.aemeasurable (conditional_act μ q hq hqcov g f)
  exact he.trans (act_lift μ q hq hqcov g _).symm

end EuclideanFiveColor.BoundedMeasurable

open MeasureTheory Filter
open scoped ENNReal NNReal BoundedContinuousFunction RealInnerProductSpace
namespace EuclideanFiveColor.BoundedMeasurable
variable (G X : Type*) [MeasurableSpace X]
def familyAlgebra : Subalgebra ℂ (G → Func X) where
  carrier := {F | ∃ C : ℝ≥0, ∀ g x, ‖F g x‖ ≤ C}
  zero_mem' := ⟨0, by simp⟩
  one_mem' := ⟨1, by simp⟩
  add_mem' := by
    rintro F H ⟨C,hC⟩ ⟨D,hD⟩
    exact ⟨C+D, fun g x => (norm_add_le _ _).trans (add_le_add (hC g x) (hD g x))⟩
  mul_mem' := by
    rintro F H ⟨C,hC⟩ ⟨D,hD⟩
    refine ⟨C*D, fun g x => ?_⟩
    change ‖F g x * H g x‖ ≤ _
    rw [norm_mul]
    exact mul_le_mul (hC g x) (hD g x) (norm_nonneg _) C.coe_nonneg
  algebraMap_mem' c := ⟨‖c‖₊, fun _ _ => le_rfl⟩
abbrev Family := ↥(familyAlgebra G X)
variable {G X}
instance : CoeFun (Family G X) (fun _ => G → Func X) := ⟨Subtype.val⟩
instance familyRealModule : Module ℝ (Family G X) := Module.complexToReal (Family G X)

namespace Family
def bound (F : Family G X) : ℝ≥0 := F.property.choose
lemma norm_le_bound (F : Family G X) (g : G) (x : X) : ‖F g x‖ ≤ F.bound := F.property.choose_spec g x
@[ext] lemma ext {F H : Family G X} (h : ∀ g, F g = H g) : F = H := Subtype.ext (funext h)
@[simp] lemma add_apply (F H : Family G X) (g : G) : (F+H) g = F g + H g := rfl
@[simp] lemma mul_apply (F H : Family G X) (g : G) : (F*H) g = F g * H g := rfl
@[simp] lemma sub_apply (F H : Family G X) (g : G) : (F-H) g = F g - H g := rfl
@[simp] lemma zero_apply (g : G) : (0 : Family G X) g = 0 := rfl
@[simp] lemma one_apply (g : G) : (1 : Family G X) g = 1 := rfl
@[simp] lemma real_smul_apply (c : ℝ) (F : Family G X) (g : G) : (c • F) g = c • F g := rfl
@[simp] lemma complex_smul_apply (c : ℂ) (F : Family G X) (g : G) : (c • F) g = c • F g := rfl
@[simp] lemma prod_apply {ι : Type*} (s : Finset ι) (F : ι → Family G X) (g : G) :
    (∏ i ∈ s, F i) g = ∏ i ∈ s, F i g := by
  classical
  induction s using Finset.induction_on with
  | empty => simp
  | @insert i s hi ih => simp [hi, ih]

def const (f : Func X) : Family G X := ⟨fun _ => f, BoundedMeasurable.bound f,
  fun _ => BoundedMeasurable.norm_le_bound f⟩
@[simp] lemma const_apply (f : Func X) (g : G) : const f g = f := rfl

def bmConj (F : Family G X) : Family G X := ⟨fun g => BoundedMeasurable.bmConj (F g), F.bound,
  fun g x => by simpa using F.norm_le_bound g x⟩
@[simp] lemma conj_apply (F : Family G X) (g : G) : bmConj F g = BoundedMeasurable.bmConj (F g) := rfl

variable [TopologicalSpace G] [DiscreteTopology G]
variable (μ : Measure X) [IsProbabilityMeasure μ]

def toL2 (F : Family G X) : G →ᵇ Lp ℂ 2 μ :=
  BoundedContinuousFunction.ofNormedAddCommGroup (fun g => l2 μ (F g))
    continuous_of_discreteTopology F.bound (fun g => l2_norm_le μ (F g) (F.norm_le_bound g))
@[simp] lemma toL2_apply (F : Family G X) (g : G) : toL2 μ F g = l2 μ (F g) := rfl

@[simps] def l2Linear : Family G X →ₗ[ℝ] (G →ᵇ Lp ℂ 2 μ) where
  toFun := toL2 μ
  map_add' F H := by
    apply BoundedContinuousFunction.ext
    intro g
    exact (l2 μ).map_add (F g) (H g)
  map_smul' c F := by
    apply BoundedContinuousFunction.ext
    intro g
    exact (l2 μ).map_smul c (F g)

variable [AddCommGroup G] (M : Amenable.Mean G)
def avg : Family G X →ₗ[ℝ] Lp ℂ 2 μ where
  toFun F := M.vector (toL2 μ F)
  map_add' F H := by rw [← l2Linear_apply, map_add]; exact M.vector_add _ _
  map_smul' c F := by rw [← l2Linear_apply, map_smul]; exact M.vector_smul _ _

lemma avg_pair (F : Family G X) (h : Lp ℂ 2 μ) :
    inner ℝ (avg μ M F) h = M.map (Amenable.Mean.pairing (toL2 μ F) h) := M.vector_pair _ _

lemma avg_congr_ae {F H : Family G X} (he : ∀ g, F g =ᵐ[μ] H g) : avg μ M F = avg μ M H := by
  change M.vector (toL2 μ F) = M.vector (toL2 μ H)
  congr 1
  apply BoundedContinuousFunction.ext
  intro g
  exact (l2_eq_iff μ _ _).mpr (he g)

omit [TopologicalSpace G] [DiscreteTopology G]
variable [AddAction G X] [MeasurableConstVAdd G X]
def orbit (φ : G →+ G) (f : Func X) : Family G X :=
  ⟨fun g => act (φ g) f, BoundedMeasurable.bound f,
    fun g x => BoundedMeasurable.norm_le_bound f (φ g +ᵥ x)⟩
@[simp] lemma orbit_apply (φ : G →+ G) (f : Func X) (g : G) : orbit φ f g = act (φ g) f := rfl
lemma orbit_add (φ : G →+ G) (f h : Func X) : orbit φ (f+h) = orbit φ f + orbit φ h := rfl
lemma orbit_sub (φ : G →+ G) (f h : Func X) : orbit φ (f-h) = orbit φ f - orbit φ h := rfl

end Family
end EuclideanFiveColor.BoundedMeasurable

open MeasureTheory ProbabilityTheory Filter
open scoped ENNReal RealInnerProductSpace NNReal
namespace EuclideanFiveColor.BoundedMeasurable
variable {X Y : Type*} [MeasurableSpace X] [MeasurableSpace Y]

def tensor (f : Func X) (g : Func Y) : Func (X×Y) :=
  comp f Prod.fst measurable_fst * comp g Prod.snd measurable_snd
@[simp] lemma tensor_apply (f : Func X) (g : Func Y) (z : X×Y) : tensor f g z = f z.1 * g z.2 := rfl
lemma tensor_mul (f h : Func X) (g k : Func Y) : tensor (f*h) (g*k) = tensor f g * tensor h k := by
  ext z; simp only [tensor_apply, mul_apply]; ring
lemma tensor_conj (f : Func X) (g : Func Y) : tensor (bmConj f) (bmConj g) = bmConj (tensor f g) := by
  ext z; simp only [tensor_apply, conj_apply, star_mul']

variable [StandardBorelSpace X] [Nonempty X] [StandardBorelSpace Y] [Nonempty Y]
variable (μ : Measure X) [IsProbabilityMeasure μ] (q : X → Y) (hq : Measurable q)

lemma integral_law (f : Func (X×X)) :
    ∫ z, f z ∂(RelativeProduct.law μ q hq) =
      ∫ y, (∫ z, f z ∂(condDistrib id q μ y).prod (condDistrib id q μ y)) ∂μ.map q := by
  have hi := integrable (RelativeProduct.law μ q hq) f
  rw [RelativeProduct.law_eq_mixture, Measure.comp_eq_comp_const_apply] at hi
  have he := Kernel.integral_comp hi
  simpa only [Kernel.const_apply, Kernel.prod_apply, ← Measure.comp_eq_comp_const_apply,
    ← RelativeProduct.law_eq_mixture μ q hq] using he

lemma integral_tensor (f g : Func X) :
    ∫ z, tensor f g z ∂(RelativeProduct.law μ q hq) =
      ∫ y, conditional μ q f y * conditional μ q g y ∂μ.map q := by
  rw [integral_law]
  apply integral_congr_ae
  exact Filter.Eventually.of_forall (fun y => integral_prod_mul f g)

lemma integral_tensor_self (f : Func X) :
    ∫ z, tensor f (bmConj f) z ∂(RelativeProduct.law μ q hq) =
      (‖l2 (μ.map q) (conditional μ q f)‖^2 : ℝ) := by
  rw [integral_tensor, norm_l2_sq]
  simp only [conditional, expect_conj, conj_apply]
  change (∫ y, conditional μ q f y * star (conditional μ q f y) ∂μ.map q) = _
  calc
    _ = ∫ y, ((‖conditional μ q f y‖^2 : ℝ) : ℂ) ∂μ.map q := by
      apply integral_congr_ae
      exact Filter.Eventually.of_forall fun y => (Complex.mul_conj _).trans
        (congrArg Complex.ofReal (Complex.normSq_eq_norm_sq _))
    _ = _ := integral_complex_ofReal

lemma inner_tensor (v w : Func X) :
    inner ℝ (l2 (RelativeProduct.law μ q hq) (tensor w (bmConj w)))
      (l2 (RelativeProduct.law μ q hq) (tensor (bmConj v) v)) =
      ‖l2 (μ.map q) (conditional μ q (v*w))‖^2 := by
  rw [real_inner_comm, inner_l2]
  have he : (fun z : X×X => inner ℝ (tensor (bmConj v) v z) (tensor w (bmConj w) z)) =
      (fun z => (tensor (v*w) (bmConj (v*w)) z).re) := by
    funext z
    simp only [Complex.inner, tensor_apply, conj_apply, mul_apply, starRingEnd_apply, star_mul', star_star]
    congr 1
    ring
  rw [he]
  change (∫ z, RCLike.re (tensor (v*w) (bmConj (v*w)) z) ∂(RelativeProduct.law μ q hq)) = _
  rw [integral_re (integrable _ (tensor (v*w) (bmConj (v*w)))), integral_tensor_self]
  rfl

end EuclideanFiveColor.BoundedMeasurable

open MeasureTheory ProbabilityTheory Filter
open scoped ENNReal RealInnerProductSpace NNReal BoundedContinuousFunction
namespace EuclideanFiveColor.Amenable.Koopman
variable {G X E : Type*} [AddCommGroup G] [TopologicalSpace G] [DiscreteTopology G]
  [MeasurableSpace X] [AddAction G X] [MeasurableConstVAdd G X]
  (μ : Measure X) [IsProbabilityMeasure μ] [ErgodicVAdd G X μ]
  [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
  [MeasurableSpace E] [BorelSpace E] [MeasurableSpace.CountablySeparated E]

lemma vector_orbit_hom_zero (M : Mean G) (φ : G →+ G) (hs : Function.Surjective φ)
    (v : Lp E 2 μ) (hv : ∫ x, v x ∂μ = 0) :
    M.vector (Mean.orbit (fun g => action (E := E) μ (φ g)) v) = 0 := by
  apply M.vector_orbit_eq_zero _ (fun g h v => by rw [map_add, action_add]) v
  intro w hw
  apply inner_fixed_zero (G := G) (E := E) μ v hv w
  intro g
  obtain ⟨h, rfl⟩ := hs g
  exact hw h
end EuclideanFiveColor.Amenable.Koopman
namespace EuclideanFiveColor.BoundedMeasurable
variable {G X Y : Type*} [AddCommGroup G] [TopologicalSpace G] [DiscreteTopology G]
  [MeasurableSpace X] [MeasurableSpace Y] [StandardBorelSpace X] [Nonempty X]
  [StandardBorelSpace Y] [Nonempty Y] [AddAction G X] [MeasurableConstVAdd G X]
instance product_measurable_vadd : MeasurableConstVAdd G (X×X) where
  measurable_const_vadd g := (measurable_const_vadd (α := X) g).prodMap (measurable_const_vadd g)
variable (μ : Measure X) [IsProbabilityMeasure μ] (q : X → Y) (hq : Measurable q)

def pairSequence (φ : G →+ G) (v w : Func X) : G →ᵇ Lp ℂ 2 (μ.map q) :=
  letI : IsProbabilityMeasure (μ.map q) :=
    (Measure.isProbabilityMeasure_map_iff hq.aemeasurable).mpr inferInstance
  BoundedContinuousFunction.ofNormedAddCommGroup
    (fun g => l2 (μ.map q) (conditional μ q (v * act (φ g) w)))
    continuous_of_discreteTopology (bound v * bound w) (fun g => by
      apply l2_norm_le
      intro y
      apply expect_bound
      intro x
      dsimp only [mul_apply, act_apply]
      rw [norm_mul]
      exact mul_le_mul (norm_le_bound v x) (norm_le_bound w _) (norm_nonneg _) (bound v).coe_nonneg)

omit [StandardBorelSpace Y] [Nonempty Y] in
@[simp] lemma pairSequence_apply (φ : G →+ G) (v w : Func X) (g : G) :
    pairSequence μ q hq φ v w g = l2 (μ.map q) (conditional μ q (v*act (φ g) w)) := rfl

omit [TopologicalSpace G] [DiscreteTopology G] [StandardBorelSpace X] [Nonempty X] in
lemma tensor_act (g : G) (v w : Func X) :
    tensor (act g v) (act g w) = act g (tensor v w) := rfl

variable [ErgodicVAdd G (X×X) (RelativeProduct.law μ q hq)]

include hq in
lemma pair_mean_sq_zero (M : Amenable.Mean G) (φ : G →+ G) (hs : Function.Surjective φ)
    (v w : Func X) (hw : l2 (μ.map q) (conditional μ q w) = 0) :
    M.map (Amenable.Mean.squareNorm (pairSequence μ q hq φ v w)) = 0 := by
  let ρ := RelativeProduct.law μ q hq
  let t := tensor w (bmConj w)
  have iw : ∫ z, l2 ρ t z ∂ρ = 0 := by
    rw [integral_l2, integral_tensor_self, hw]
    simp
  let U := fun g : G => Amenable.Koopman.action (E := ℂ) ρ (φ g)
  have hv := Amenable.Koopman.vector_orbit_hom_zero ρ M φ hs (l2 ρ t) iw
  let a := l2 ρ (tensor (bmConj v) v)
  have he : Amenable.Mean.squareNorm (pairSequence μ q hq φ v w) =
      Amenable.Mean.pairing (Amenable.Mean.orbit U (l2 ρ t)) a := by
    ext g
    rw [Amenable.Mean.squareNorm_apply]
    change ‖l2 (μ.map q) (conditional μ q (v*act (φ g) w))‖^2 =
      inner ℝ (Amenable.Koopman.action ρ (φ g) (l2 ρ t)) a
    dsimp only [t, a]
    rw [← l2_act, ← tensor_act, act_conj]
    exact (inner_tensor μ q hq v (act (φ g) w)).symm
  rw [he, ← M.vector_pair]
  change inner ℝ (M.vector (Amenable.Mean.orbit U (l2 ρ t))) a = 0
  rw [hv, inner_zero_left]

end EuclideanFiveColor.BoundedMeasurable

namespace EuclideanFiveColor.AlgebraReplacement

section
variable {ι R A H : Type*} [DecidableEq ι] [Semiring R] [CommRing A]
  [Module R A] [AddCommMonoid H] [Module R H]

lemma mixed_prod (s t : Finset ι) (ht : t ⊆ s) (f g : ι → A) :
    (∏ i ∈ t, f i) * (∏ i ∈ s\t, g i) = ∏ i ∈ s, if i∈t then f i else g i := by
  have he : s.filter (fun i => i ∈ t) = t := by
    ext i
    simp only [Finset.mem_filter]
    exact ⟨And.right, fun h => ⟨ht h,h⟩⟩
  have hn : s.filter (fun i => ¬ i∈t) = s\t := by ext i; simp
  rw [Finset.prod_ite, he, hn]

lemma linear_prod_replace (L : A →ₗ[R] H) (s : Finset ι) (f g : ι → A)
    (h : ∀ t ∈ s.powerset, t ≠ ∅ →
      L ((∏ i ∈ t, (f i - g i)) * ∏ i ∈ s\t, g i) = 0) :
    L (∏ i ∈ s, f i) = L (∏ i ∈ s, g i) := by
  have he := Finset.prod_add (fun i => f i - g i) g s
  simp only [sub_add_cancel] at he
  rw [he, map_sum]
  rw [Finset.sum_eq_single ∅]
  · simp
  · intro t ht hn
    exact h t ht hn
  · simp
end
variable {ι A H : Type*} [DecidableEq ι] [CommRing A] [AddCommMonoid H]
lemma add_prod_replace (L : A →+ H) (s : Finset ι) (f g : ι → A)
    (h : ∀ t ∈ s.powerset, t ≠ ∅ →
      L ((∏ i ∈ t, (f i - g i)) * ∏ i ∈ s\t, g i) = 0) :
    L (∏ i ∈ s, f i) = L (∏ i ∈ s, g i) := by
  have he := Finset.prod_add (fun i => f i - g i) g s
  simp only [sub_add_cancel] at he
  rw [he, map_sum]
  rw [Finset.sum_eq_single ∅]
  · simp
  · intro t ht hn
    exact h t ht hn
  · simp
end EuclideanFiveColor.AlgebraReplacement

end

end OAI


==> anc/erdos-1070/lean/OAI/MeasureTheory/CompactFactors/Separability.lean <==
import OAI.MeasureTheory.CompactFactors.RelativeProducts

namespace OAI

noncomputable section

open MeasureTheory Filter
open scoped ENNReal NNReal
open scoped RealInnerProductSpace BoundedContinuousFunction
open MeasureTheory ProbabilityTheory Filter
open scoped ENNReal RealInnerProductSpace NNReal
open MeasureTheory Filter
open scoped ENNReal NNReal BoundedContinuousFunction RealInnerProductSpace
open MeasureTheory ProbabilityTheory Filter
open scoped ENNReal RealInnerProductSpace NNReal
open MeasureTheory ProbabilityTheory Filter
open scoped ENNReal RealInnerProductSpace NNReal BoundedContinuousFunction
open MeasureTheory ProbabilityTheory Filter
open scoped ENNReal NNReal BoundedContinuousFunction RealInnerProductSpace
namespace EuclideanFiveColor.Amenable.Mean
variable {G : Type*} [AddCommGroup G] [TopologicalSpace G] [DiscreteTopology G]
variable (M : EuclideanFiveColor.Amenable.Mean G)
lemma vector_real (f : G →ᵇ ℝ) : M.vector f = M.map f := by
  have h := M.vector_pair f 1
  have he : pairing f 1 = f := by ext g; simp [pairing_apply]
  simpa only [Real.inner_apply, mul_one, he] using h

lemma norm_mean_zero_of_square {H : Type*} [NormedAddCommGroup H]
    (V : G →ᵇ H) (h : M.map (squareNorm V) = 0) : M.map (normFn V) = 0 := by
  have he : squareNorm (normFn V) = squareNorm V := by
    ext g
    simp only [squareNorm_apply, normFn_apply, Real.norm_eq_abs, abs_of_nonneg (norm_nonneg _)]
  have hj := M.jensen (normFn V)
  rw [M.vector_real, he, h] at hj
  rw [Real.norm_eq_abs, sq_abs] at hj
  have : (M.map (normFn V))^2 = 0 := le_antisymm hj (sq_nonneg _)
  exact sq_eq_zero_iff.mp this
end EuclideanFiveColor.Amenable.Mean

namespace EuclideanFiveColor.BoundedMeasurable
variable {G X : Type*} [AddCommGroup G] [TopologicalSpace G] [DiscreteTopology G]
  [MeasurableSpace X] [AddAction G X] [MeasurableConstVAdd G X]
variable (μ : Measure X) [IsProbabilityMeasure μ] [VAddInvariantMeasure G X μ]

lemma l2_inner (f h : Func X) : inner ℝ (l2 μ f) (l2 μ h) =
    (∫ x, (bmConj f * h) x ∂μ).re := by
  rw [inner_l2]
  simp only [Complex.inner, starRingEnd_apply, mul_comm (h _)]
  change (∫ x, RCLike.re ((bmConj f * h) x) ∂μ) = _
  exact integral_re (integrable μ (bmConj f * h))

omit [TopologicalSpace G] [DiscreteTopology G] in
lemma inner_act (g : G) (f h : Func X) :
    inner ℝ (l2 μ (act g f)) (l2 μ (act g h)) = inner ℝ (l2 μ f) (l2 μ h) := by
  rw [l2_act, l2_act]
  exact (Amenable.Koopman.action (E := ℂ) μ g).inner_map_map _ _

omit [TopologicalSpace G] [DiscreteTopology G] [IsProbabilityMeasure μ] in
lemma integral_act (g : G) (f : Func X) : ∫ x, act g f x ∂μ = ∫ x, f x ∂μ :=
  (measurePreserving_vadd g μ).integral_comp (MeasurableEquiv.vadd g).measurableEmbedding (f : X → ℂ)

lemma l2_mul_norm_le (f h : Func X) {C : ℝ} (hC : ∀ x, ‖h x‖ ≤ C) :
    ‖l2 μ (f*h)‖ ≤ C * ‖l2 μ f‖ := by
  have hC0 : 0 ≤ C := by
    have : Nonempty X := MeasureTheory.nonempty_of_isProbabilityMeasure μ
    exact (norm_nonneg (h (Classical.choice this))).trans (hC _)
  have hi : ‖l2 μ (f*h)‖^2 ≤ C^2 * ‖l2 μ f‖^2 := by
    rw [norm_l2_sq, norm_l2_sq, ← integral_const_mul]
    apply integral_mono (integrable_norm_sq μ (f*h)) ((integrable_norm_sq μ f).const_mul _)
    intro x
    change ‖f x * h x‖^2 ≤ C^2 * ‖f x‖^2
    rw [norm_mul, mul_pow]
    have hh : ‖h x‖^2 ≤ C^2 := pow_le_pow_left₀ (norm_nonneg _) (hC x) 2
    simpa [mul_comm] using mul_le_mul_of_nonneg_left hh (sq_nonneg ‖f x‖)
  have hn := norm_nonneg (l2 μ (f*h))
  have hm := norm_nonneg (l2 μ f)
  nlinarith [mul_nonneg hC0 hm]

end EuclideanFiveColor.BoundedMeasurable

open MeasureTheory ProbabilityTheory Filter
open scoped ENNReal NNReal BoundedContinuousFunction RealInnerProductSpace
namespace EuclideanFiveColor.BoundedMeasurable

section
variable {ι G X : Type*} [DecidableEq ι] [AddCommGroup G] [MeasurableSpace X]
  [AddAction G X] [MeasurableConstVAdd G X]

@[simp] lemma func_prod_apply (s : Finset ι) (f : ι → Func X) (x : X) :
    (∏ i ∈ s, f i) x = ∏ i ∈ s, f i x := by
  induction s using Finset.induction_on with
  | empty => simp
  | @insert i s hi ih => simp [hi, ih]

@[simp] lemma conj_conj (f : Func X) : bmConj (bmConj f) = f := by ext x; simp
lemma conj_mul (f h : Func X) : bmConj (f*h) = bmConj f * bmConj h := by ext x; simp
lemma conj_prod (s : Finset ι) (f : ι → Func X) : bmConj (∏ i ∈ s, f i) = ∏ i ∈ s, bmConj (f i) := by
  ext x
  simp
lemma comp_prod {Y : Type*} [MeasurableSpace Y] (s : Finset ι) (f : ι → Func Y)
    (q : X → Y) (hq : Measurable q) : comp (∏ i ∈ s, f i) q hq = ∏ i ∈ s, comp (f i) q hq := by
  ext x
  simp
lemma act_prod (g : G) (s : Finset ι) (f : ι → Func X) :
    act g (∏ i ∈ s, f i) = ∏ i ∈ s, act g (f i) := by ext x; simp
lemma act_zero (f : Func X) : act (0 : G) f = f := by ext x; simp

lemma prod_orbit_correlation (s : Finset ι) (φ : ι → G →+ G) (f : ι → Func X) (u h : G) :
    (∏ i ∈ s, act (φ i (u+h)) (f i)) * bmConj (∏ i ∈ s, act (φ i u) (f i)) =
    ∏ i ∈ s, act (φ i u) (act (φ i h) (f i) * bmConj (f i)) := by
  rw [conj_prod, ← Finset.prod_mul_distrib]
  apply Finset.prod_congr rfl
  intro i _
  rw [map_add, act_add, act_mul, act_conj]

lemma prod_shift_erase (s : Finset ι) (j : ι) (hj : j∈s)
    (φ : ι → G →+ G) (f : ι → Func X) (u : G) :
    (∏ i ∈ s, act (φ i u) (f i)) =
    act (φ j u) (f j * ∏ i ∈ s.erase j, act ((φ i - φ j) u) (f i)) := by
  rw [act_mul, act_prod]
  rw [← Finset.mul_prod_erase s (fun i => act (φ i u) (f i)) hj]
  congr 1
  apply Finset.prod_congr rfl
  intro i _
  rw [← act_add]
  congr 1
  simp only [AddMonoidHom.sub_apply]
  abel

variable (μ : Measure X) [IsProbabilityMeasure μ] [VAddInvariantMeasure G X μ]
omit [DecidableEq ι] in
lemma l2_inner_mul (f h : Func X) : inner ℝ (l2 μ f) (l2 μ (bmConj h)) =
    (∫ x, (f*h) x ∂μ).re := by
  rw [real_inner_comm, l2_inner, conj_conj]
  congr 1
  rw [mul_comm h f]

variable [TopologicalSpace G] [DiscreteTopology G]
lemma correlation_product (M : Amenable.Mean G) (s : Finset ι) (j : ι) (hj : j∈s)
    (φ : ι → G →+ G) (f : ι → Func X) (h : G) :
    M.correlation (Family.toL2 μ (∏ i ∈ s, Family.orbit (φ i) (f i)))
      (Family.toL2 μ (∏ i ∈ s, Family.orbit (φ i) (f i))) h =
    inner ℝ (Family.avg μ M (∏ i ∈ s.erase j,
      Family.orbit (φ i - φ j) (act (φ i h) (f i) * bmConj (f i))))
      (l2 μ (bmConj (act (φ j h) (f j) * bmConj (f j)))) := by
  rw [Family.avg_pair, Amenable.Mean.correlation_apply]
  congr 1
  apply BoundedContinuousFunction.ext
  intro u
  simp only [Amenable.Mean.cross_apply, Amenable.shift_apply, Family.toL2_apply,
    Family.prod_apply, Family.orbit_apply, Amenable.Mean.pairing_apply]
  rw [← conj_conj (∏ i ∈ s, act (φ i u) (f i)), l2_inner_mul]
  rw [prod_orbit_correlation, prod_shift_erase s j hj, integral_act, l2_inner_mul]
  congr 1
  rw [mul_comm]

end

section

variable {X Y : Type*} [MeasurableSpace X] [MeasurableSpace Y]
  [StandardBorelSpace X] [Nonempty X] [StandardBorelSpace Y] [Nonempty Y]
variable (μ : Measure X) [IsProbabilityMeasure μ] (q : X → Y) (hq : Measurable q)

omit [MeasurableSpace Y] [StandardBorelSpace X] [Nonempty X] [StandardBorelSpace Y] [Nonempty Y] in
lemma norm_l2_conj (f : Func X) : ‖l2 μ (bmConj f)‖ = ‖l2 μ f‖ := by
  have he : ‖l2 μ (bmConj f)‖^2 = ‖l2 μ f‖^2 := by simp only [norm_l2_sq, conj_apply, norm_star]
  nlinarith [norm_nonneg (l2 μ (bmConj f)), norm_nonneg (l2 μ f)]

lemma inner_replace_project (w h : Func X) (b : Func Y) (hw : w =ᵐ[μ] comp b q hq) :
    inner ℝ (l2 μ w) (l2 μ (bmConj h)) =
    inner ℝ (l2 μ w) (l2 μ (bmConj (project μ q hq h))) := by
  rw [l2_inner_mul, l2_inner_mul]
  congr 1
  calc
    (∫ x, (w*h) x ∂μ) = ∫ x, (h*comp b q hq) x ∂μ := by
      apply integral_congr_ae
      filter_upwards [hw] with x hx
      simp only [mul_apply, hx, mul_comm]
    _ = ∫ x, (project μ q hq h * comp b q hq) x ∂μ := integral_mul_lift μ q hq h b
    _ = ∫ x, (w * project μ q hq h) x ∂μ := by
      apply integral_congr_ae
      filter_upwards [hw] with x hx
      simp only [mul_apply, hx, mul_comm]

lemma inner_project_bound (w h : Func X) (b : Func Y) (hw : w =ᵐ[μ] comp b q hq)
    {C : ℝ} (hC : ∀ x, ‖w x‖ ≤ C) :
    |inner ℝ (l2 μ w) (l2 μ (bmConj h))| ≤ C * ‖l2 μ (project μ q hq h)‖ := by
  rw [inner_replace_project μ q hq w h b hw]
  calc
    |inner ℝ (l2 μ w) (l2 μ (bmConj (project μ q hq h)))| ≤
        ‖l2 μ w‖ * ‖l2 μ (bmConj (project μ q hq h))‖ := abs_real_inner_le_norm _ _
    _ ≤ C * ‖l2 μ (project μ q hq h)‖ := by
      rw [norm_l2_conj]
      exact mul_le_mul_of_nonneg_right (l2_norm_le μ w hC) (norm_nonneg _)

variable {G : Type*} [AddCommGroup G] [TopologicalSpace G] [DiscreteTopology G]
lemma avg_project_bound (M : Amenable.Mean G) (W : Family G X) (h : Func X) (b : G → Func Y)
    (hw : ∀ g, W g =ᵐ[μ] comp (b g) q hq) {C : ℝ} (hC : ∀ g x, ‖W g x‖ ≤ C) :
    |inner ℝ (Family.avg μ M W) (l2 μ (bmConj h))| ≤ C * ‖l2 μ (project μ q hq h)‖ := by
  rw [Family.avg_pair, ← M.map_const (C * ‖l2 μ (project μ q hq h)‖)]
  apply M.abs_le
  intro g
  exact inner_project_bound μ q hq (W g) h (b g) (hw g) (hC g)

variable [AddAction G X] [MeasurableConstVAdd G X] [VAddInvariantMeasure G X μ]
  [AddAction G Y] [MeasurableConstVAdd G Y]
variable (hqcov : ∀ g : G, (fun x => q (g +ᵥ x)) =ᵐ[μ] (fun x => g +ᵥ q x))
variable {ι : Type*} [DecidableEq ι]
omit [StandardBorelSpace Y] [Nonempty Y] [TopologicalSpace G] [DiscreteTopology G]
  [VAddInvariantMeasure G X μ] in
include hqcov in
lemma prod_act_project_lift (s : Finset ι) (ψ : ι → G →+ G) (f : ι → Func X) (u : G) :
    (∏ i ∈ s, act (ψ i u) (project μ q hq (f i))) =ᵐ[μ]
    comp (∏ i ∈ s, act (ψ i u) (conditional μ q (f i))) q hq := by
  rw [comp_prod]
  induction s using Finset.induction_on with
  | empty => exact .of_forall (fun _ => by simp)
  | @insert i s hi ih =>
    simp only [Finset.prod_insert hi]
    filter_upwards [act_lift μ q hq hqcov (ψ i u) (conditional μ q (f i)), ih] with x hx hy
    exact congrArg₂ (·*·) hx hy

end

variable {G X Y : Type*} [AddCommGroup G] [TopologicalSpace G] [DiscreteTopology G]
  [MeasurableSpace X] [MeasurableSpace Y] [StandardBorelSpace X] [Nonempty X]
  [StandardBorelSpace Y] [Nonempty Y] [AddAction G X] [MeasurableConstVAdd G X]
variable (μ : Measure X) [IsProbabilityMeasure μ] [VAddInvariantMeasure G X μ]
  (q : X → Y) (hq : Measurable q)

def PairVanishing (M : Amenable.Mean G) : Prop :=
  ∀ (φ : G →+ G), Function.Surjective φ → ∀ v w : Func X,
    l2 μ (project μ q hq w) = 0 →
    M.map (Amenable.Mean.normFn (pairSequence μ q hq φ v w)) = 0

omit [VAddInvariantMeasure G X μ] in
lemma pairVanishing_of_ergodic [ErgodicVAdd G (X×X) (RelativeProduct.law μ q hq)]
    (M : Amenable.Mean G) : PairVanishing μ q hq M := by
  intro φ hs v w hw
  apply M.norm_mean_zero_of_square
  apply pair_mean_sq_zero μ q hq M φ hs v w
  apply norm_eq_zero.mp
  rw [← norm_project_l2 μ q hq w, hw, norm_zero]

variable {ι : Type*} [DecidableEq ι]
def Admissible (s : Finset ι) (φ : ι → G →+ G) : Prop :=
  (∀ i∈s, Function.Surjective (φ i)) ∧
  ∀ i∈s, ∀ j∈s, i≠j → Function.Surjective (φ i - φ j)

omit [TopologicalSpace G] [DiscreteTopology G] in
lemma Admissible.erase_diff {s : Finset ι} {φ : ι → G →+ G}
    (ha : Admissible s φ) {j : ι} (hj : j∈s) :
    Admissible (s.erase j) (fun i => φ i - φ j) := by
  constructor
  · intro i hi
    exact ha.2 i (Finset.mem_of_mem_erase hi) j hj (Finset.ne_of_mem_erase hi)
  · intro i hi k hk hik
    have he : (φ i - φ j) - (φ k - φ j) = φ i - φ k := by abel
    rw [he]
    exact ha.2 i (Finset.mem_of_mem_erase hi) k (Finset.mem_of_mem_erase hk) hik

variable [AddAction G Y] [MeasurableConstVAdd G Y]
variable (hqcov : ∀ g : G, (fun x => q (g +ᵥ x)) =ᵐ[μ] (fun x => g +ᵥ q x))
include hqcov in
/-- Centered multiple vector averages for every invariant mean. The proof only
uses the actual conditional pair criterion, never exchanges iterated means. -/
theorem avg_product_zero_of_pair (M : Amenable.Mean G) (hpair : PairVanishing μ q hq M)
    (s : Finset ι) (φ : ι → G →+ G) (f : ι → Func X) (ha : Admissible s φ)
    (hc : ∃ j∈s, l2 μ (project μ q hq (f j)) = 0) :
    Family.avg μ M (∏ i∈s, Family.orbit (φ i) (f i)) = 0 := by
  have main : ∀ n : ℕ, ∀ (s : Finset ι), s.card ≤ n → ∀ (φ : ι → G →+ G)
      (f : ι → Func X), Admissible s φ →
      (∃ j∈s, l2 μ (project μ q hq (f j)) = 0) →
      Family.avg μ M (∏ i∈s, Family.orbit (φ i) (f i)) = 0 := by
    intro n
    induction n with
    | zero =>
      intro s hn φ f ha hc
      have hs : s = ∅ := Finset.card_eq_zero.mp (Nat.eq_zero_of_le_zero hn)
      obtain ⟨j,hj,_⟩ := hc
      simp [hs] at hj
    | succ n ih =>
      intro s hn φ f ha hc
      obtain ⟨j,hj,hfj⟩ := hc
      let e := s.erase j
      let ψ := fun i => φ i - φ j
      have he : e.card ≤ n := by
        have := Finset.card_erase_of_mem hj
        dsimp [e]
        omega
      have had : Admissible e ψ := ha.erase_diff hj
      let F : G → ι → Func X := fun h i => act (φ i h) (f i) * bmConj (f i)
      have replace (h : G) :
          Family.avg μ M (∏ i∈e, Family.orbit (ψ i) (F h i)) =
          Family.avg μ M (∏ i∈e, Family.orbit (ψ i) (project μ q hq (F h i))) := by
        apply EuclideanFiveColor.AlgebraReplacement.add_prod_replace
          (A := Family G X) (H := Lp ℂ 2 μ) (Family.avg μ M).toAddMonoidHom e
          (fun i => Family.orbit (ψ i) (F h i))
          (fun i => Family.orbit (ψ i) (project μ q hq (F h i)))
        intro t ht htn
        have hte := Finset.mem_powerset.mp ht
        rw [EuclideanFiveColor.AlgebraReplacement.mixed_prod e t hte]
        have heq : (∏ i∈e, if i∈t then
            Family.orbit (ψ i) (F h i) - Family.orbit (ψ i) (project μ q hq (F h i))
            else Family.orbit (ψ i) (project μ q hq (F h i))) =
            ∏ i∈e, Family.orbit (ψ i)
              (if i∈t then F h i - project μ q hq (F h i) else project μ q hq (F h i)) := by
          apply Finset.prod_congr rfl
          intro i _
          split_ifs <;> simp only [Family.orbit_sub]
        rw [heq]
        apply ih e he ψ _ had
        obtain ⟨i,hit⟩ := Finset.nonempty_iff_ne_empty.mpr htn
        refine ⟨i,hte hit, ?_⟩
        rw [ite_eq_left hit]
        exact center_project_l2 μ q hq (F h i)
      let C : ℝ := ∏ i∈e, (bound (f i) : ℝ)^2
      have hCb (h u : G) (x : X) :
          ‖(∏ i∈e, Family.orbit (ψ i) (project μ q hq (F h i))) u x‖ ≤ C := by
        simp only [Family.prod_apply, Family.orbit_apply, func_prod_apply]
        rw [norm_prod]
        apply Finset.prod_le_prod₀ (fun index _ => norm_nonneg _)
        intro i _
        apply project_bound μ q hq
        intro z
        dsimp only [F, mul_apply, act_apply, conj_apply]
        rw [norm_mul, norm_star, pow_two]
        exact mul_le_mul (norm_le_bound (f i) _) (norm_le_bound (f i) _) (norm_nonneg _) (bound (f i)).coe_nonneg
      let V := Family.toL2 μ (∏ i∈s, Family.orbit (φ i) (f i))
      let a := Amenable.Mean.normFn (pairSequence μ q hq (φ j) (bmConj (f j)) (f j))
      have hcorr (h : G) : M.correlation V V h ≤ C * a h := by
        dsimp only [V]
        rw [correlation_product μ M s j hj]
        change inner ℝ (Family.avg μ M (∏ i∈e, Family.orbit (ψ i) (F h i)))
          (l2 μ (bmConj (F h j))) ≤ _
        rw [replace]
        have hb := avg_project_bound μ q hq M
          (∏ i∈e, Family.orbit (ψ i) (project μ q hq (F h i))) (F h j)
          (fun u => ∏ i∈e, act (ψ i u) (conditional μ q (F h i)))
          (fun u => by
            filter_upwards [prod_act_project_lift μ q hq hqcov e ψ (F h) u] with x hx
            simpa only [Family.prod_apply, Family.orbit_apply, func_prod_apply, Finset.prod_apply] using hx) (hCb h)
        apply (le_abs_self _).trans (hb.trans_eq ?_)
        congr 1
        rw [norm_project_l2]
        change ‖l2 (μ.map q) (conditional μ q (F h j))‖ =
          ‖l2 (μ.map q) (conditional μ q (bmConj (f j) * act (φ j h) (f j)))‖
        dsimp only [F]
        rw [mul_comm]
      change M.vector V = 0
      apply M.vector_eq_zero_of_correlation_nonpos
      have hm := M.mono (M.correlation V V) (C • a) hcorr
      rw [map_smul, show M.map a = 0 from hpair (φ j) (ha.1 j hj) (bmConj (f j)) (f j) hfj,
        smul_zero] at hm
      exact hm
  exact main s.card s le_rfl φ f ha hc

end EuclideanFiveColor.BoundedMeasurable

open MeasureTheory ProbabilityTheory Filter
open scoped ENNReal NNReal BoundedContinuousFunction RealInnerProductSpace
namespace EuclideanFiveColor.BoundedMeasurable.Family
variable {G X : Type*} [AddCommGroup G] [TopologicalSpace G] [DiscreteTopology G]
  [MeasurableSpace X]
variable (μ : Measure X) [IsProbabilityMeasure μ] (M : Amenable.Mean G)
def meanNorm (F : Family G X) : ℝ := M.map (Amenable.Mean.normFn (toL2 μ F))
lemma meanNorm_nonneg (F : Family G X) : 0 ≤ meanNorm μ M F :=
  M.positive _ (fun g => by
    change 0 ≤ ‖l2 μ (F g)‖
    exact norm_nonneg _)
lemma meanNorm_mono {F H : Family G X} (h : ∀ g, ‖l2 μ (F g)‖ ≤ ‖l2 μ (H g)‖) :
    meanNorm μ M F ≤ meanNorm μ M H := M.mono _ _ h
lemma meanNorm_congr {F H : Family G X} (h : ∀ g, F g =ᵐ[μ] H g) :
    meanNorm μ M F = meanNorm μ M H := by
  apply congrArg M.map
  apply BoundedContinuousFunction.ext
  intro g
  exact congrArg norm ((l2_eq_iff μ _ _).mpr (h g))
lemma meanNorm_le {F : Family G X} {C : ℝ} (h : ∀ g, ‖l2 μ (F g)‖ ≤ C) :
    meanNorm μ M F ≤ C := by
  rw [meanNorm, ← M.map_const C]
  exact M.mono _ _ h
@[simp] lemma meanNorm_zero : meanNorm μ M (0 : Family G X) = 0 := by
  apply le_antisymm _ (meanNorm_nonneg μ M 0)
  apply meanNorm_le
  intro g
  change ‖l2 μ (0 : Func X)‖ ≤ 0
  rw [map_zero, norm_zero]
lemma meanNorm_add_le (F H : Family G X) :
    meanNorm μ M (F+H) ≤ meanNorm μ M F + meanNorm μ M H := by
  unfold meanNorm
  rw [← map_add]
  apply M.mono
  intro g
  simpa only [Amenable.Mean.normFn_apply, BoundedContinuousFunction.add_apply,
    toL2_apply, add_apply, map_add] using norm_add_le (l2 μ (F g)) (l2 μ (H g))
lemma meanNorm_neg (F : Family G X) : meanNorm μ M (-F) = meanNorm μ M F := by
  apply congrArg M.map
  apply BoundedContinuousFunction.ext
  intro g
  change ‖l2 μ (-(F g))‖ = ‖l2 μ (F g)‖
  rw [map_neg, norm_neg]
lemma meanNorm_sub_le (F H : Family G X) :
    meanNorm μ M (F-H) ≤ meanNorm μ M F + meanNorm μ M H := by
  have h := meanNorm_add_le μ M F (-H)
  rw [meanNorm_neg] at h
  change meanNorm μ M (F + -H) ≤ _
  exact h
lemma meanNorm_mul_le (F H : Family G X) {C : ℝ} (hC : ∀ g x, ‖H g x‖ ≤ C) :
    meanNorm μ M (F*H) ≤ C * meanNorm μ M F := by
  unfold meanNorm
  calc
    _ ≤ M.map (C • Amenable.Mean.normFn (toL2 μ F)) := by
      apply M.mono
      intro g
      exact l2_mul_norm_le μ (F g) (H g) (hC g)
    _ = _ := by rw [map_smul]; rfl
lemma meanNorm_const (f : Func X) : meanNorm μ M (const f : Family G X) = ‖l2 μ f‖ := by
  have he : Amenable.Mean.normFn (toL2 μ (const f : Family G X)) =
      BoundedContinuousFunction.const G ‖l2 μ f‖ := by
    ext g
    rfl
  unfold meanNorm
  rw [he, M.map_const]
lemma meanNorm_add_zero {F H : Family G X} (hF : meanNorm μ M F = 0) (hH : meanNorm μ M H = 0) :
    meanNorm μ M (F+H) = 0 := by
  have h := meanNorm_add_le μ M F H
  rw [hF, hH, add_zero] at h
  exact le_antisymm h (meanNorm_nonneg μ M _)
lemma meanNorm_mul_zero {F H : Family G X} (hF : meanNorm μ M F = 0) :
    meanNorm μ M (F*H) = 0 := by
  have h := meanNorm_mul_le μ M F H H.norm_le_bound
  rw [hF, mul_zero] at h
  exact le_antisymm h (meanNorm_nonneg μ M _)
lemma meanNorm_sum_zero {ι : Type*} (s : Finset ι) (F : ι → Family G X)
    (hF : ∀ i∈s, meanNorm μ M (F i) = 0) : meanNorm μ M (∑ i∈s, F i) = 0 := by
  classical
  induction s using Finset.induction_on with
  | empty => simp
  | @insert i s hi ih =>
    rw [Finset.sum_insert hi]
    exact meanNorm_add_zero μ M (hF i (Finset.mem_insert_self _ _))
      (ih (fun j hj => hF j (Finset.mem_insert_of_mem hj)))
lemma meanNorm_eq_zero_of_approx {F : Family G X}
    (h : ∀ ε : ℝ, 0 < ε → ∃ H : Family G X, meanNorm μ M H = 0 ∧
      ∀ g, ‖l2 μ (F g - H g)‖ ≤ ε) : meanNorm μ M F = 0 := by
  apply le_antisymm _ (meanNorm_nonneg μ M F)
  apply le_of_forall_pos_le_add
  intro ε hε
  obtain ⟨H,hH,hd⟩ := h ε hε
  have hb := meanNorm_add_le μ M (F-H) H
  rw [hH, add_zero] at hb
  have ht : (F-H)+H = F := sub_add_cancel F H
  rw [ht] at hb
  have hd' : meanNorm μ M (F-H) ≤ ε := meanNorm_le μ M hd
  simpa only [zero_add] using hb.trans hd'
end EuclideanFiveColor.BoundedMeasurable.Family

open MeasureTheory ProbabilityTheory Filter
open scoped ENNReal NNReal BoundedContinuousFunction RealInnerProductSpace
namespace EuclideanFiveColor.BoundedMeasurable
variable {G X Y : Type*} [AddCommGroup G]
  [MeasurableSpace X] [MeasurableSpace Y] [StandardBorelSpace X] [Nonempty X]
  [StandardBorelSpace Y] [Nonempty Y]
variable (μ : Measure X) [IsProbabilityMeasure μ] (q : X → Y) (hq : Measurable q)
namespace Family
omit [AddCommGroup G] [StandardBorelSpace Y] [Nonempty Y] in
def conditional (F : Family G X) : Family G Y :=
  ⟨fun g => BoundedMeasurable.conditional μ q (F g), F.bound,
    fun g y => expect_bound _ _ (F.norm_le_bound g) y⟩
omit [AddCommGroup G] [StandardBorelSpace Y] [Nonempty Y] in
@[simp] lemma conditional_apply (F : Family G X) (g : G) :
    conditional μ q F g = BoundedMeasurable.conditional μ q (F g) := rfl
omit [AddCommGroup G] [StandardBorelSpace Y] [Nonempty Y] in
lemma conditional_add (F H : Family G X) : conditional μ q (F+H) = conditional μ q F + conditional μ q H := by
  ext g y
  exact integral_add (integrable _ (F g)) (integrable _ (H g))
omit [AddCommGroup G] [StandardBorelSpace Y] [Nonempty Y] in
lemma conditional_sub (F H : Family G X) : conditional μ q (F-H) = conditional μ q F - conditional μ q H := by
  ext g y
  exact integral_sub (integrable _ (F g)) (integrable _ (H g))
end Family
variable [AddAction G X] [AddAction G Y] [MeasurableConstVAdd G X] [MeasurableConstVAdd G Y]

def covariance (φ : G →+ G) (v w : Func X) : Family G Y :=
  Family.conditional μ q (Family.const v * Family.orbit φ w) -
    Family.const (conditional μ q v) * Family.orbit φ (conditional μ q w)
omit [StandardBorelSpace Y] [Nonempty Y] in
@[simp] lemma covariance_apply (φ : G →+ G) (v w : Func X) (g : G) :
    covariance μ q φ v w g = conditional μ q (v*act (φ g) w) -
      conditional μ q v * act (φ g) (conditional μ q w) := rfl

omit [StandardBorelSpace Y] [Nonempty Y] in
lemma covariance_add_left (φ : G →+ G) (v v' w : Func X) :
    covariance μ q φ (v+v') w = covariance μ q φ v w + covariance μ q φ v' w := by
  apply Family.ext
  intro g
  change conditional μ q ((v+v')*act (φ g) w) - conditional μ q (v+v') *
    act (φ g) (conditional μ q w) =
    (conditional μ q (v*act (φ g) w) - conditional μ q v * act (φ g) (conditional μ q w)) +
    (conditional μ q (v'*act (φ g) w) - conditional μ q v' * act (φ g) (conditional μ q w))
  unfold conditional
  rw [add_mul, expect_add, expect_add, add_mul]
  abel

omit [StandardBorelSpace Y] [Nonempty Y] in
lemma covariance_add_right (φ : G →+ G) (v w w' : Func X) :
    covariance μ q φ v (w+w') = covariance μ q φ v w + covariance μ q φ v w' := by
  have ha (g : G) (a b : Func X) : act g (a+b) = act g a + act g b := rfl
  have hb (g : G) (a b : Func Y) : act g (a+b) = act g a + act g b := rfl
  apply Family.ext
  intro g
  change conditional μ q (v*act (φ g) (w+w')) - conditional μ q v *
    act (φ g) (conditional μ q (w+w')) =
    (conditional μ q (v*act (φ g) w) - conditional μ q v * act (φ g) (conditional μ q w)) +
    (conditional μ q (v*act (φ g) w') - conditional μ q v * act (φ g) (conditional μ q w'))
  unfold conditional
  rw [ha, mul_add, expect_add, expect_add, hb, mul_add]
  abel
variable [VAddInvariantMeasure G X μ]
variable (hqcov : ∀ g : G, (fun x => q (g +ᵥ x)) =ᵐ[μ] (fun x => g +ᵥ q x))
omit [VAddInvariantMeasure G X μ] in
include hqcov in
lemma conditional_mul_project_act (g : G) (v w : Func X) :
    conditional μ q (v*act g (project μ q hq w)) =ᵐ[μ.map q]
      conditional μ q v * act g (conditional μ q w) := by
  have h := act_lift μ q hq hqcov g (conditional μ q w)
  have hc : v*act g (project μ q hq w) =ᵐ[μ] v*comp (act g (conditional μ q w)) q hq := by
    filter_upwards [h] with x hx
    exact congrArg (fun t => v x*t) hx
  exact (conditional_congr μ q hq hc).trans (conditional_pullout μ q hq v _)

omit [VAddInvariantMeasure G X μ] in
include hqcov in
lemma covariance_center (φ : G →+ G) (v w : Func X) (g : G) :
    covariance μ q φ v w g =ᵐ[μ.map q]
      conditional μ q (v*act (φ g) (w-project μ q hq w)) := by
  have he : conditional μ q (v*act (φ g) (w-project μ q hq w)) =
      conditional μ q (v*act (φ g) w) - conditional μ q (v*act (φ g) (project μ q hq w)) := by
    rw [act_sub, mul_sub]
    exact (expectLinear (condDistrib id q μ)).map_sub _ _
  rw [he]
  filter_upwards [conditional_mul_project_act μ q hq hqcov (φ g) v w] with y hy
  simp only [covariance_apply, sub_apply]
  rw [hy]
  rfl

variable [TopologicalSpace G] [DiscreteTopology G]

omit [VAddInvariantMeasure G X μ] in
include hqcov in
lemma covariance_mean_zero (M : Amenable.Mean G) (hp : PairVanishing μ q hq M)
    (φ : G →+ G) (hs : Function.Surjective φ) (v w : Func X) :
    Family.meanNorm (μ.map q) M (covariance μ q φ v w) = 0 := by
  rw [Family.meanNorm_congr (μ.map q) M (F := covariance μ q φ v w)
    (H := Family.conditional μ q (Family.const v * Family.orbit φ (w-project μ q hq w)))
    (fun g => by
      simpa only [Family.conditional_apply, Family.mul_apply, Family.const_apply, Family.orbit_apply]
        using covariance_center μ q hq hqcov φ v w g)]
  have he : Family.toL2 (μ.map q) (Family.conditional μ q
      (Family.const v * Family.orbit φ (w-project μ q hq w))) =
      pairSequence μ q hq φ v (w-project μ q hq w) := by
    ext g
    rfl
  unfold Family.meanNorm
  rw [he]
  exact hp φ hs v _ (center_project_l2 μ q hq w)
end EuclideanFiveColor.BoundedMeasurable

end

end OAI


==> anc/erdos-1070/lean/OAI/MeasureTheory/CompactFactors/Stationary.lean <==
import OAI.MeasureTheory.CompactFactors.Factors

namespace OAI

noncomputable section

section
open MeasureTheory
open scoped BoundedContinuousFunction
open PlaneFiveColor.InvariantMean
namespace EuclideanFiveColor.StationaryMean
variable {A B X : Type*} [AddCommGroup A] [TopologicalSpace A] [DiscreteTopology A]
  [AddCommGroup B] [TopologicalSpace B] [DiscreteTopology B]
  [TopologicalSpace X] [CompactSpace X]
  (t : A → X → X) (r : B → X → X) (x₀ : X)
def inner (f : C(X,ℝ)) (b : B) : A →ᵇ ℝ :=
  BoundedContinuousFunction.ofNormedAddCommGroup (fun a => f (r b (t a x₀)))
    continuous_of_discreteTopology ‖f‖ (fun _ => f.norm_coe_le_norm _)
omit [AddCommGroup A] [AddCommGroup B] [TopologicalSpace B] [DiscreteTopology B] in
lemma inner_norm (f : C(X,ℝ)) (b : B) : ‖inner t r x₀ f b‖ ≤ ‖f‖ :=
  (BoundedContinuousFunction.norm_le (norm_nonneg f)).mpr fun _ => f.norm_coe_le_norm _
def outer (f : C(X,ℝ)) : B →ᵇ ℝ :=
  BoundedContinuousFunction.ofNormedAddCommGroup (fun b => mean (inner t r x₀ f b))
    continuous_of_discreteTopology ‖f‖ (fun b => (mean_norm_le _).trans (inner_norm t r x₀ f b))
def average (f : C(X,ℝ)) : ℝ := mean (outer t r x₀ f)
omit [AddCommGroup A] [AddCommGroup B] [TopologicalSpace B] [DiscreteTopology B] in
lemma inner_add (f g : C(X,ℝ)) (b : B) : inner t r x₀ (f+g) b = inner t r x₀ f b + inner t r x₀ g b := by ext; rfl
omit [AddCommGroup A] [AddCommGroup B] [TopologicalSpace B] [DiscreteTopology B] in
lemma inner_smul (c : ℝ) (f : C(X,ℝ)) (b : B) : inner t r x₀ (c • f) b = c • inner t r x₀ f b := by ext; rfl
omit [AddCommGroup B] in
lemma outer_add (f g : C(X,ℝ)) : outer t r x₀ (f+g) = outer t r x₀ f + outer t r x₀ g := by
  ext b
  exact (congrArg mean (inner_add t r x₀ f g b)).trans (mean_add _ _)
omit [AddCommGroup B] in
lemma outer_smul (c : ℝ) (f : C(X,ℝ)) : outer t r x₀ (c • f) = c • outer t r x₀ f := by
  ext b
  exact (congrArg mean (inner_smul t r x₀ c f b)).trans (mean_smul _ _)
lemma average_add (f g : C(X,ℝ)) : average t r x₀ (f+g) = average t r x₀ f + average t r x₀ g := by
  simp only [average,outer_add,mean_add]
lemma average_smul (c : ℝ) (f : C(X,ℝ)) : average t r x₀ (c • f) = c * average t r x₀ f := by
  simp only [average,outer_smul,mean_smul]
lemma average_mono {f g : C(X,ℝ)} (h : f ≤ g) : average t r x₀ f ≤ average t r x₀ g := by
  have hp : 0 ≤ average t r x₀ (g-f) := mean_nonneg _ fun b => mean_nonneg _ fun a => sub_nonneg.mpr (h _)
  have he : average t r x₀ (g-f) = average t r x₀ g - average t r x₀ f := by
    rw [sub_eq_add_neg,average_add,← neg_one_smul ℝ f,average_smul]; ring
  linarith
lemma average_const (c : ℝ) : average t r x₀ (ContinuousMap.const X c) = c := by
  have hi (b : B) : inner t r x₀ (ContinuousMap.const X c) b = BoundedContinuousFunction.const A c := by ext; rfl
  have ho : outer t r x₀ (ContinuousMap.const X c) = BoundedContinuousFunction.const B c := by
    ext b
    change mean (inner t r x₀ _ b) = c
    rw [hi,mean_const]
  rw [average,ho,mean_const]
lemma average_translation (ht : ∀ a b x, t a (t b x) = t (a+b) x)
    (φ : B → A → A) (hc : ∀ a b x, t a (r b x) = r b (t (φ b a) x))
    (a : A) (f : C(X,ℝ)) (ha : Continuous (t a)) :
    average t r x₀ (f.comp ⟨t a,ha⟩) = average t r x₀ f := by
  unfold average
  congr 1
  ext b
  change mean (inner t r x₀ (f.comp _) b) = mean (inner t r x₀ f b)
  have he : inner t r x₀ (f.comp ⟨t a,ha⟩) b = shift (φ b a) (inner t r x₀ f b) := by
    ext z
    change f (t a (r b (t z x₀))) = f (r b (t (z+φ b a) x₀))
    rw [hc,ht,add_comm]
  rw [he,mean_shift]
lemma average_rotation (hr : ∀ a b x, r a (r b x) = r (a+b) x)
    (b : B) (f : C(X,ℝ)) (hb : Continuous (r b)) :
    average t r x₀ (f.comp ⟨r b,hb⟩) = average t r x₀ f := by
  unfold average
  have he : outer t r x₀ (f.comp ⟨r b,hb⟩) = shift b (outer t r x₀ f) := by
    ext c
    change mean (inner t r x₀ (f.comp _) c) = mean (inner t r x₀ f (c+b))
    congr 1
    ext z
    change f (r b (r c (t z x₀))) = f (r (c+b) (t z x₀))
    rw [hr,add_comm]
  rw [he,mean_shift]
variable [T2Space X] [MeasurableSpace X] [BorelSpace X]
def functional : CompactlySupportedContinuousMap X ℝ →ₚ[ℝ] ℝ where
  toFun f := average t r x₀ f.toContinuousMap
  map_add' := fun f g => average_add t r x₀ f.toContinuousMap g.toContinuousMap
  map_smul' := fun c f => average_smul t r x₀ c f.toContinuousMap
  monotone' := fun _ _ h => average_mono t r x₀ h
def measure : Measure X := RealRMK.rieszMeasure (functional t r x₀)
instance : IsFiniteMeasure (measure t r x₀) := by dsimp [measure]; infer_instance
instance : (measure t r x₀).Regular := by dsimp [measure]; infer_instance
lemma integral (f : C(X,ℝ)) : ∫ x, f x ∂measure t r x₀ = average t r x₀ f :=
  RealRMK.integral_rieszMeasure (functional t r x₀) (CompactlySupportedContinuousMap.continuousMapEquiv f)
instance : IsProbabilityMeasure (measure t r x₀) := by
  have he := integral t r x₀ (ContinuousMap.const X 1)
  rw [average_const] at he
  change (∫ _ : X, (1:ℝ) ∂measure t r x₀) = 1 at he
  simp only [integral_const,smul_eq_mul,mul_one] at he
  constructor
  exact (ENNReal.toReal_eq_one_iff _).mp he
lemma preserving_of_average (s : X ≃ₜ X)
    (hav : ∀ f : C(X,ℝ), average t r x₀ (f.comp ⟨s,s.continuous⟩) = average t r x₀ f) :
    MeasurePreserving s (measure t r x₀) (measure t r x₀) := by
  refine ⟨s.continuous.measurable,?_⟩
  have : (Measure.map s (measure t r x₀)).Regular := Measure.Regular.map s
  apply Measure.ext_of_integral_eq_on_compactlySupported
  intro f
  change (∫ x, f.toContinuousMap x ∂(measure t r x₀).map s) = ∫ x, f.toContinuousMap x ∂measure t r x₀
  rw [integral_map s.continuous.measurable.aemeasurable f.continuous.measurable.aestronglyMeasurable]
  exact (integral t r x₀ (f.toContinuousMap.comp ⟨s,s.continuous⟩)).trans ((hav f.toContinuousMap).trans (integral t r x₀ f.toContinuousMap).symm)
end EuclideanFiveColor.StationaryMean
end

namespace PlaneFiveColor.Spectral
open MeasureTheory ProbabilityTheory EuclideanFiveColor
instance K_countable : Countable K := by
  let f : K → E := fun k => ⟨(k.val : ℂ), mem_algebraicClosure_iff.mpr k.property⟩
  apply Function.Injective.countable (f := f)
  intro a b h
  apply Subtype.ext
  apply Subtype.ext
  exact congrArg (fun z : E => (z : ℂ)) h

variable {X : Type*} [MeasurableSpace X] [StandardBorelSpace X] [Nonempty X]
  [MulAction K X] [MeasurableConstSMul K X]

/-- An actual standard Borel factor with universal relative spectral
singularity and an ergodic conditional square. Maximality is countable,
inside the separable ambient L² space. -/
theorem exists_terminal_factor (μ : Measure X) [IsProbabilityMeasure μ] [ErgodicSMul K X μ] :
    ∃ p : X → OrbitSpace K, ∃ hp : Measurable p,
      (∀ k : K, ∀ᵐ x ∂μ, p (k • x) = k • p x) ∧ UniversalGood μ p ∧
      ErgodicSMul K (X × X) (RelativeProduct.law μ p hp) := by
  classical
  let z₀ : OrbitSpace K := ⟨fun _ => 0⟩
  have hbase : Nonempty (CodedMax.Model (K := K) μ (UniversalGood μ)) := by
    refine ⟨⟨fun _ => z₀, measurable_const, ?_, ?_⟩⟩
    · intro k
      exact Filter.Eventually.of_forall fun x => by ext l; rfl
    · intro d hd _hw hw
      exact relative_singularity_base μ d hd z₀ hw
  have hjoin : ∀ q : ℕ → X → OrbitSpace K, (∀ n, Measurable (q n)) →
      (∀ n (k : K), ∀ᵐ x ∂μ, q n (k • x) = k • q n x) →
      (∀ n, UniversalGood μ (q n)) →
      (∀ i j, FactorLp.space μ (q i) ≤ FactorLp.space μ (q j) ∨
        FactorLp.space μ (q j) ≤ FactorLp.space μ (q i)) → UniversalGood μ (ChainJoin.code (K := K) q) := by
    intro q hq hqe hg hc d hd hde hw
    apply relative_singularity_approximation (W := OrbitSpace K) μ d (ChainJoin.code (K := K) q) hd
      (ChainJoin.code_measurable q hq) hde
      (fun k => Filter.Eventually.of_forall (ChainJoin.code_equivariant q k)) hw
    intro m H hH hB ε hε
    obtain ⟨j, H₀, hH₀, hB₀, hi, he⟩ := ChainJoin.approximation μ q hq hqe hc m H hH hB ε hε
    exact ⟨q j, hq j, hqe j, hg j, H₀, hH₀, hB₀, hi, he⟩
  obtain ⟨a, hamax⟩ := CodedMax.exists_maximal (K := K) μ (UniversalGood μ) hbase hjoin
  refine ⟨a.map, a.measurable, a.equivariant, a.good, ?_⟩
  by_contra hn
  obtain ⟨H, hH, hB, hnot, hc⟩ := CompactTower.strict_compact_successor μ a.map
    a.measurable a.equivariant hn
  let u := OrbitFactor.extend (K := K) a.map H
  have hum : Measurable u := OrbitFactor.measurable_extend a.measurable hH
  have hue (k : K) : ∀ᵐ x ∂μ, u (k • x) = k • u x :=
    OrbitFactor.extend_equivariant μ H a.equivariant k
  have hug : UniversalGood μ u := by
    intro d hd hde hw
    apply relative_singularity_successor μ d u Prod.fst hd hum measurable_fst hde hue
      (fun k => Filter.Eventually.of_forall fun y => rfl) hw hc
    exact a.good
  let v := FactorCode.encode (K := K) u
  have hvm : Measurable v := FactorCode.encode_measurable hum
  have hve (k : K) : ∀ᵐ x ∂μ, v (k • x) = k • v x :=
    Filter.Eventually.of_forall (FactorCode.encode_equivariant u k)
  have hvg : UniversalGood μ v := universalGood_of_factor μ v u
    (FactorCode.encode (K := K) (id : OrbitSpace K × OrbitSpace K → _)) hvm hum
    (FactorCode.encode_measurable measurable_id) hve hue (FactorCode.encode_as_comp μ u hue) hug
  let b : CodedMax.Model (K := K) μ (UniversalGood μ) := ⟨v, hvm, hve, hvg⟩
  have hab : a ≤ b := by
    apply FactorLp.le_of_factor μ a.map v
      (Prod.fst ∘ FactorCode.decode (K := K) (Y := OrbitSpace K × OrbitSpace K))
      (measurable_fst.comp FactorCode.decode_measurable)
    exact Filter.Eventually.of_forall fun x => by
      dsimp only [Function.comp_apply, v]
      rw [FactorCode.decode_encode]
      rfl
  have hba : FactorLp.space μ v ≤ FactorLp.space μ a.map := hamax hab
  have hHlp : MemLp H 2 μ := MemLp.of_bound hH.aestronglyMeasurable 2
    (Filter.Eventually.of_forall hB)
  let J : OrbitSpace K → ℂ := fun z => (FactorCode.decode
    (K := K) (Y := OrbitSpace K × OrbitSpace K) z).2.val 1
  have hJ : Measurable J := (measurable_pi_apply 1).comp
    (OrbitSpace.measurable_val.comp (measurable_snd.comp FactorCode.decode_measurable))
  have hHv : hHlp.toLp H ∈ FactorLp.space μ v := by
    apply FactorLp.mem_of_rep μ v _ J hJ
    filter_upwards [hHlp.coeFn_toLp] with x hx
    rw [hx]
    dsimp only [Function.comp_apply, J, v]
    rw [FactorCode.decode_encode]
    exact (OrbitFactor.orbit_one H x).symm
  obtain ⟨g, hg, hhe⟩ := FactorLp.exists_rep μ a.map _ (hba hHv)
  exact hnot ⟨g, hg, hHlp.coeFn_toLp.symm.trans hhe⟩

end PlaneFiveColor.Spectral

end

end OAI


==> anc/erdos-1070/lean/lake-manifest.json <==
{"version": "1.2.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4.git",
   "type": "git",
   "subDir": null,
   "scope": "",
   "rev": "d13f23b723b8a846827a245b89c10fc7d3f11612",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "d13f23b723b8a846827a245b89c10fc7d3f11612",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "118aa17ee84656b8bd727fef7c458ee8c833385c",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "ddf04cf3949fa556442341e87d47f9f6e6074707",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "e928b72544873815af278d38681b31c0293588e3",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "106ff4fafc74ef4ac99d81dbf3ab399118f497a5",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "355695d523e41d0554926416cba2a2b3544fbbc9",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "6a489d9af5d0c47e5b259e2e8bcdfc1811b5a259",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "f2effa3d803fda822b1f97b806c47cf2adfbcbc2",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "e92c9f15fdfacc8536f31cfb3b7ad26c3c8cd204",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.34.0",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "Erdos1070",
 "lakeDir": ".lake",
 "fixedToolchain": false}


==> anc/erdos-1070/lean/lakefile.lean <==
import Lake
open Lake DSL

package Erdos1070 where
  leanOptions := #[⟨`autoImplicit, false⟩]

require mathlib from git
  "https://github.com/leanprover-community/mathlib4.git" @ "d13f23b723b8a846827a245b89c10fc7d3f11612"

/-- Verbatim copy of the import closure of OpenAI's five-colour theorem (openai/math @ adc7f12). -/
lean_lib OAI where
  globs := #[.andSubmodules `OAI]

@[default_target]
lean_lib Erdos1070 where
  roots := #[`Erdos1070]


==> anc/erdos-1070/lean/lean-toolchain <==
leanprover/lean4:v4.34.1

